Multi-Group Pipe Routing under Permanent Geometric Occupancy: Problem, Benchmark, and Classical Baselines

Additive manufacturing (AM) enables compact hydraulic components whose internal fluid channels can follow free-form 3D paths rather than conventionally drilled holes. A representative case is multi-group channel layout in rotary direct-drive servo valves: once a channel is placed it permanently occupies volume, so later channels must clear earlier geometry--unlike classical multi-agent pathfinding (MAPF), where agents free space after moving. We study this setting as multi-group pipe routing under permanent geometric occupancy. Our contributions are a problem formalization with geometric dual-witness conflicts, a constructive 3D benchmark (two corridor generators x two obstacle painters, controlled difficulty, feasibility witnesses), and baseline results for CBS, PBS, and priority planning adapted to this coupling. We evaluate by success rate under a fixed time budget. PlaneSlice hard instances clearly rank CBS above PBS and PP, while easier cells validate the pipeline. The goal is a reproducible problem definition, suite, and classical baselines--not a new optimal MAPF algorithm.

==> anc/pipe_design/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.14)
project(pipe_design LANGUAGES CXX)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)

add_library(pipe_grid
    src/grid/ObstacleChain.cpp
    src/grid/StaticClearanceGrid.cpp
    src/grid/CompositeGrid.cpp
)
target_include_directories(pipe_grid PUBLIC ${CMAKE_CURRENT_SOURCE_DIR}/include)

add_library(pipe_planner
    src/planner/open/BinaryHeap.cpp
    src/planner/open/LazyBinaryHeap.cpp
    src/planner/open/PairingHeap.cpp
    src/planner/open/LPAOpenSet.cpp
    src/planner/open/BucketHeap.cpp
    src/planner/low/AStar.cpp
    src/planner/low/DirectedAStar.cpp
    src/planner/low/ThetaStar.cpp
    src/planner/low/LazyThetaStar.cpp
    src/planner/low/ARAStar.cpp
    src/planner/low/ANAStar.cpp
    src/planner/low/LPAStar.cpp
    src/planner/low/BidirectionalAStar.cpp
    src/planner/low/FocalAStar.cpp
    src/planner/low/AdaptiveStepAStar.cpp
    src/planner/multi/GroupSession.cpp
    src/planner/multi/PrioritySequencer.cpp
    src/planner/multi/PartialOrderSequencer.cpp
    src/planner/high/CBS.cpp
    src/planner/high/PP.cpp
    src/planner/high/PBS.cpp
    src/planner/high/sequence/SequenceReplanner.cpp
    src/planner/high/sequence/GroupLayerSwapReplanner.cpp
    src/conflict/PathGraph.cpp
    src/conflict/ConflictAnalyzer.cpp
    src/conflict/NearTerminalAnalyzer.cpp
    src/conflict/SampleKdTree.cpp
    src/heuristic/Dijkstra.cpp
    src/problem/Problem.cpp
)
target_include_directories(pipe_planner PUBLIC ${CMAKE_CURRENT_SOURCE_DIR}/include)
target_link_libraries(pipe_planner PUBLIC pipe_grid)

find_package(yaml-cpp REQUIRED)
target_link_libraries(pipe_planner PUBLIC yaml-cpp)

add_library(pipe_benchmark
    src/benchmark/Subdomain.cpp
    src/benchmark/GeneratorTypes.cpp
    src/benchmark/design_report/DesignReport.cpp
    src/benchmark/axis_ray/AxisRayGenerator.cpp
    src/benchmark/plane_slice/PlaneSlicedGenerator.cpp
    src/benchmark/pillar_field/PillarFieldGenerator.cpp
    src/benchmark/corridor_rack/CorridorRackGenerator.cpp
)
target_include_directories(pipe_benchmark
    PUBLIC
        ${CMAKE_CURRENT_SOURCE_DIR}/include
        ${CMAKE_CURRENT_SOURCE_DIR}/../thirdparty/nlohmann_json/single_include
)
target_link_libraries(pipe_benchmark PUBLIC pipe_planner)

add_executable(main_gen src/benchmark/main_gen.cpp)
target_link_libraries(main_gen PRIVATE pipe_benchmark)

add_executable(pipe_run_design src/benchmark/pipe_run_design.cpp)
target_link_libraries(pipe_run_design PRIVATE pipe_benchmark)

find_package(OpenMP)
if(OpenMP_CXX_FOUND)
  target_link_libraries(pipe_planner PUBLIC OpenMP::OpenMP_CXX)
endif()

add_subdirectory("tools(legacy)")

enable_testing()

add_executable(test_grid tests/test_grid.cpp)
target_link_libraries(test_grid PRIVATE pipe_grid)
add_test(NAME grid_unit COMMAND test_grid)

add_executable(test_bvh tests/test_bvh.cpp)
target_link_libraries(test_bvh PRIVATE pipe_grid)
add_test(NAME bvh_unit COMMAND test_bvh)

add_executable(test_open_set tests/test_open_set.cpp)
target_link_libraries(test_open_set PRIVATE pipe_planner)
add_test(NAME open_set_unit COMMAND test_open_set)

add_executable(test_astar tests/test_astar.cpp)
target_link_libraries(test_astar PRIVATE pipe_planner)
add_test(NAME astar_unit COMMAND test_astar)

add_executable(test_bidirectional tests/test_bidirectional.cpp)
target_link_libraries(test_bidirectional PRIVATE pipe_planner)
add_test(NAME bidirectional_unit COMMAND test_bidirectional)

add_executable(test_focal tests/test_focal.cpp)
target_link_libraries(test_focal PRIVATE pipe_planner)
add_test(NAME focal_unit COMMAND test_focal)

add_executable(test_adaptive_step tests/test_adaptive_step.cpp)
target_link_libraries(test_adaptive_step PRIVATE pipe_planner)
add_test(NAME adaptive_step_unit COMMAND test_adaptive_step)

add_executable(test_anytime tests/test_anytime.cpp)
target_link_libraries(test_anytime PRIVATE pipe_planner)
add_test(NAME anytime_unit COMMAND test_anytime)

add_executable(test_heuristic tests/test_heuristic.cpp)
target_link_libraries(test_heuristic PRIVATE pipe_planner)
add_test(NAME heuristic_unit COMMAND test_heuristic)

add_executable(test_motion tests/test_motion.cpp)
target_link_libraries(test_motion PRIVATE pipe_planner)
add_test(NAME motion_unit COMMAND test_motion)

add_executable(test_heading tests/test_heading.cpp)
target_link_libraries(test_heading PRIVATE pipe_planner)
add_test(NAME heading_unit COMMAND test_heading)

add_executable(test_multi tests/test_multi.cpp)
target_link_libraries(test_multi PRIVATE pipe_planner)
add_test(NAME multi_unit COMMAND test_multi)

add_executable(test_cbs tests/test_cbs.cpp)
target_link_libraries(test_cbs PRIVATE pipe_planner)
add_test(NAME cbs_unit COMMAND test_cbs)

add_executable(test_pp tests/test_pp.cpp)
target_link_libraries(test_pp PRIVATE pipe_planner)
add_test(NAME pp_unit COMMAND test_pp)

add_executable(test_pbs tests/test_pbs.cpp)
target_link_libraries(test_pbs PRIVATE pipe_planner)
add_test(NAME pbs_unit COMMAND test_pbs)

add_executable(test_sample_kdtree tests/test_sample_kdtree.cpp)
target_link_libraries(test_sample_kdtree PRIVATE pipe_planner)
add_test(NAME sample_kdtree_unit COMMAND test_sample_kdtree)

add_executable(test_conflict_normalize tests/test_conflict_normalize.cpp)
target_link_libraries(test_conflict_normalize PRIVATE pipe_planner)
add_test(NAME conflict_normalize_unit COMMAND test_conflict_normalize)

add_executable(test_near_terminal tests/test_near_terminal.cpp)
target_link_libraries(test_near_terminal PRIVATE pipe_planner)
add_test(NAME near_terminal_unit COMMAND test_near_terminal)

add_executable(test_mst tests/test_mst.cpp)
target_include_directories(test_mst PRIVATE ${CMAKE_CURRENT_SOURCE_DIR}/include)
add_test(NAME mst_unit COMMAND test_mst)

add_executable(test_axis_ray tests/test_axis_ray.cpp)
target_link_libraries(test_axis_ray PRIVATE pipe_benchmark)
add_test(NAME axis_ray_unit COMMAND test_axis_ray)

add_executable(test_pillar_field tests/test_pillar_field.cpp)
target_link_libraries(test_pillar_field PRIVATE pipe_benchmark)
add_test(NAME pillar_field_unit COMMAND test_pillar_field)

add_executable(test_corridor_rack tests/test_corridor_rack.cpp)
target_link_libraries(test_corridor_rack PRIVATE pipe_benchmark)
add_test(NAME corridor_rack_unit COMMAND test_corridor_rack)

find_package(Boost REQUIRED)
add_executable(bench_path_graph tests/bench_path_graph.cpp)
target_link_libraries(bench_path_graph PRIVATE pipe_planner Boost::boost)

find_path(FLANN_INCLUDE_DIR flann/flann.hpp)
find_library(FLANN_CPP_LIBRARY NAMES flann_cpp)
find_library(LZ4_LIBRARY NAMES lz4)
if(FLANN_INCLUDE_DIR AND FLANN_CPP_LIBRARY AND LZ4_LIBRARY)
  add_executable(bench_sample_kdtree tests/bench_sample_kdtree.cpp)
  target_include_directories(bench_sample_kdtree PRIVATE ${FLANN_INCLUDE_DIR})
  target_link_libraries(bench_sample_kdtree PRIVATE pipe_planner ${FLANN_CPP_LIBRARY} ${LZ4_LIBRARY})
else()
  message(WARNING "FLANN/LZ4 not found; bench_sample_kdtree skipped")
endif()



==> anc/pipe_design/FIXBUG.md <==
# Known issues / future fixes

1. **Dijkstra heuristic + high-level planners**  
   `heuristic::Dijkstra` needs `prepare(goals)` before each low-level search (goals change per Task). Recomputing after every Task (or after every `ObstacleChain` change) is expensive. Today multi/high never call `prepare`, so Dijkstra h is effectively unused (`estimate` → 0). Decide later whether to wire per-Task `prepare` on static grid only, or leave Dijkstra out of the high-level experiment path.

2. **High-level planners are A\*-centric**  
   CBS / PP / PBS `reset` take `AStar<SearchNode>&` (and related open/heuristic/action APIs). Other low-level models (Focal, Theta*, ARA*/ANA*, AdaptiveStep, …) are not pluggable yet. Need a more universal low-level interface later so `pipe_run_design` `--low_model` can select beyond A*.

3. **Any-angle low-level paths vs grid occupancy consumers**  
   Any-angle / long-step planners in `planner/low/` do **not** return a dense 6/8/26 cell chain:

   | Planner | Path shape today |
   |---------|------------------|
   | `ThetaStar` / `LazyThetaStar` | Parent LOS shortcuts → sparse **waypoints** (may skip cells) |
   | `AdaptiveStepAStar` | Clearance-adaptive Chebyshev shell jumps → large steps; covered-ball anti jump-back |

   Downstream (ObstacleChain witness sampling, CBS constrain geometry, clearance checks, viz as tubes) often assumes a **grid-based** polyline with consecutive (or near-consecutive) cells. Sparse any-angle paths leave gaps that are freeness-valid in continuous LOS but invisible to cell-centric consumers.

   **Planned option (future):** optional **path reconstruction / densify** after any-angle search succeeds — fill each waypoint→waypoint (or jump) segment with a grid path, so callers can choose:

   - keep any-angle waypoints (cost / length reporting, continuous clearance), or  
   - export a grid-based path for high-level / sampling / collision bookkeeping.

   **Working idea:** use **greedy best-first** (`GreedyBestFirst`) as a **sub-area** densifier between consecutive waypoints (local start/goal = segment ends; restrict search to a corridor / AABB around the LOS segment). Cheap and goal-directed for short local fills.

   **Open questions:**

   - Greedy can fail locally even when a grid path exists → fallback to A\* (or Bresenham / 3D line rasterize when only cell coverage is needed, not a search).
   - Densify must respect the same `pipe_radius` + `CompositeGrid` freeness as the parent planner.
   - AdaptiveStep “covered” semantics vs Theta\* Euclidean parent edges may need different corridor shapes.
   - Whether densify runs inside `path()` / a post-hook, or as an explicit runner flag (e.g. `--densify_path`).


==> anc/pipe_design/data/README.md <==
# data/

Shared experiment assets for `pipe_design` (used by multiple papers).

| Path | Content |
|------|---------|
| `envs/` | Generated instances (`path_gen/obstacle/level/instance_*.yaml`) |
| `runs/` | Solver JSONL + logs from `include/benchmark/run_bench.sh` |

Both are gitignored (large). Regenerate envs with `gen_robust.sh`; re-run solvers with `run_bench.sh`.


==> anc/pipe_design/include/benchmark/GeneratorTypes.h <==
#pragma once

#include "geom/Types.h"
#include "planner/low/Path.h"
#include "topology/Types.h"

#include <yaml-cpp/yaml.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <string>
#include <vector>

namespace pipe_design::benchmark {

/// Shared generator knobs (all corridor methods). `resolution` is fixed at 1.0.
/// Method-specific fields extend this in each generator's `Types.h`.
struct GenParams {
    int size_x = 0;
    int size_y = 0;
    int size_z = 0;
    /// Fixed grid resolution for all generators (cell size in world units).
    static constexpr float resolution = 1.f;
    int subdomain_n = 3;       // 3, 4, or 5
    float radius = 0.5f;       // uniform terminal / pipe radius
    /// Extra world clearance beyond `radius` for the outer shell (see `shell_cells`).
    /// Planning uses core size `size_* - 2*shell_cells()`; terminals are extended
    /// to the full-domain face afterward.
    float shell_margin = 0.f;
    /// Chebyshev carve of witness tunnels through shell AABBs (cells).
    /// Must be `>= 0` (`append_shell_aabbs` throws otherwise). Typical: `radius_cells()`.
    int carve_margin = 0;
    /// Extra Chebyshev slack (cells) beyond `2*radius/resolution`.
    int terminal_gap = 2;
    int num_groups = 1;
    /// Target face-terminal count per group (each entry >= 2). Size == num_groups.
    std::vector<int> terminals_per_group;
    std::uint32_t seed = 0;
    /// Cap on outer round-robin grow loops (seed / attach rounds).
    int max_iterations = 256;

    /// Full shell band for planning: ceil((shell_margin + radius) / resolution).
    int shell_cells() const {
        return static_cast<int>(std::ceil((shell_margin + radius) / resolution));
    }

    /// Solid shell obstacles export thickness (cells): `floor(shell_margin / resolution)`.
    /// Planning shell still uses `shell_cells()` (= margin + radius). When this is 0,
    /// `append_shell_aabbs` still emits a 1-cell face layer (planar domain wall).
    int shell_obstacle_cells() const {
        return static_cast<int>(std::floor(shell_margin / resolution));
    }

    /// ceil(radius / resolution) — pipe radius in cells (obstacle keep-out scale).
    int radius_cells() const {
        return static_cast<int>(std::ceil(radius / resolution));
    }

    /// ceil(2 * radius / resolution) — pipe diameter in cells (pipe–pipe gaps).
    int diameter_cells() const {
        return static_cast<int>(std::ceil(2.f * radius / resolution));
    }

    /// Effective min Chebyshev between terminal centers: diameter + slack.
    /// Call sites reject when `chebyshev <= terminal_center_gap()`.
    int terminal_center_gap() const {
        return diameter_cells() + terminal_gap;
    }
};

/// Shared knobs for all obstacle layout generators (PillarField, CorridorRack, …).
/// Family-specific fields extend this in each obstacle folder's `Types.h`.
struct ObstacleGenParams {
    float density_target = 0.4f;
    /// Chebyshev thicken of witness paths → ineligible for obstacles.
    /// Pipe center must keep clearance ≥ r to obstacle surfaces, so the floor is
    /// ~radius (not diameter). If < 0, use `GenParams::radius_cells()`.
    int corridor_margin = -1;
    std::uint32_t seed = 0;
    int max_rounds = 256;
};

/// One group's terminals + witness corridor segments (shared across methods).
struct GroupCorridors {
    topology::GroupId id;
    std::vector<topology::Terminal> terminals;
    std::vector<planner::Path> paths;  // witness segments in grow order
};

/// Constructive corridor result shared by all generators (before / after obstacle paint).
/// Obstacle paint may fill any of sphere / capsule / AABB (same set as `problem::Problem`).
struct Instance {
    GenParams params;
    ObstacleGenParams obstacle_params;
    std::vector<GroupCorridors> groups;
    std::vector<geom::SphereObstacle> spheres;
    std::vector<geom::CapsuleObstacle> capsules;
    std::vector<geom::AabbObstacle> aabbs;
    bool success = false;
    std::string reason;

    /// Write YAML instance (ROADMAP §3). `generator` e.g. "axis_ray";
    /// `generator_params` merged into `meta`.
    bool to_file(const std::string& path,
                 const std::string& generator,
                 const YAML::Node& generator_params = {}) const;

    /// Load YAML including witness `solution` paths (for vs-witness compare).
    static Instance from_file(const std::string& path);
};

}  // namespace pipe_design::benchmark


==> anc/pipe_design/include/benchmark/GeneratorUtils.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"
#include "geom/Geometry.h"
#include "geom/Types.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "planner/low/Path.h"

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <memory>
#include <stdexcept>
#include <vector>

namespace pipe_design::benchmark {

/// Chebyshev distance between two cells: max(|dx|,|dy|,|dz|).
inline int chebyshev(const grid::CellCoord& a, const grid::CellCoord& b) {
    return std::max({std::abs(a.x - b.x), std::abs(a.y - b.y), std::abs(a.z - b.z)});
}

/// Chebyshev length of a cell step / delta.
inline int chebyshev(const grid::CellCoord& d) {
    return std::max({std::abs(d.x), std::abs(d.y), std::abs(d.z)});
}

/// Domain-boundary cell (any of x/y/z at 0 or size-1).
inline bool on_face(const grid::CellCoord& c,
                    int size_x, int size_y, int size_z) {
    return c.x == 0 || c.x == size_x - 1 || c.y == 0 || c.y == size_y - 1 ||
           c.z == 0 || c.z == size_z - 1;
}

/// Map core-grid corridors into the full domain: offset cells by `m`, then extend
/// each face terminal outward by `m` cells to the real surface (stub segments).
/// `inst.params.size_*` must already be the **full** domain; paths/terminals are
/// still in core coordinates `[0, size-2m)`.
inline void expand_shell(Instance& inst, int m) {
    if (m <= 0) {
        return;
    }
    const float res = GenParams::resolution;
    const int core_x = inst.params.size_x - 2 * m;
    const int core_y = inst.params.size_y - 2 * m;
    const int core_z = inst.params.size_z - 2 * m;

    for (GroupCorridors& g : inst.groups) {
        // Core → full frame: planning used origin at the inner box, so every
        // witness cell must be translated by +m (not a path-length extension).
        for (planner::Path& path : g.paths) {
            for (grid::CellCoord& c : path.cells) {
                c.x += m;
                c.y += m;
                c.z += m;
            }
        }
        for (topology::Terminal& t : g.terminals) {
            const grid::CellCoord core{
                static_cast<std::int32_t>(std::floor(t.pos.x / res)),
                static_cast<std::int32_t>(std::floor(t.pos.y / res)),
                static_cast<std::int32_t>(std::floor(t.pos.z / res))};
            int dx = 0, dy = 0, dz = 0;
            if (core.x == 0) {
                dx = -1;
            } else if (core.x == core_x - 1) {
                dx = 1;
            } else if (core.y == 0) {
                dy = -1;
            } else if (core.y == core_y - 1) {
                dy = 1;
            } else if (core.z == 0) {
                dz = -1;
            } else if (core.z == core_z - 1) {
                dz = 1;
            }
            const grid::CellCoord inner{core.x + m, core.y + m, core.z + m};
            const grid::CellCoord outer{inner.x + m * dx, inner.y + m * dy,
                                        inner.z + m * dz};
            t.pos = {(static_cast<float>(outer.x) + 0.5f) * res,
                     (static_cast<float>(outer.y) + 0.5f) * res,
                     (static_cast<float>(outer.z) + 0.5f) * res};
            if (dx == 0 && dy == 0 && dz == 0) {
                continue;
            }
            for (planner::Path& path : g.paths) {
                if (path.cells.empty()) {
                    continue;
                }
                if (path.cells.front() == inner) {
                    std::vector<grid::CellCoord> cells;
                    cells.reserve(path.cells.size() + static_cast<std::size_t>(m));
                    grid::CellCoord c = outer;
                    for (int i = 0; i < m; ++i) {
                        cells.push_back(c);
                        c.x -= dx;
                        c.y -= dy;
                        c.z -= dz;
                    }
                    cells.insert(cells.end(), path.cells.begin(), path.cells.end());
                    path.cells = std::move(cells);
                    path.cost += static_cast<double>(m);
                    break;
                }
                if (path.cells.back() == inner) {
                    grid::CellCoord c = inner;
                    for (int i = 0; i < m; ++i) {
                        c.x += dx;
                        c.y += dy;
                        c.z += dz;
                        path.cells.push_back(c);
                    }
                    path.cost += static_cast<double>(m);
                    break;
                }
            }
        }
    }
}

/// True if Chebyshev from `c` to every existing terminal is > `center_gap`
/// (pass `GenParams::terminal_center_gap()`).
inline bool terminal_clearance_ok(const grid::CellCoord& c,
                                  const std::vector<GroupCorridors>& groups,
                                  const grid::StaticClearanceGrid& grid,
                                  int center_gap) {
    for (const GroupCorridors& gr : groups) {
        for (const auto& t : gr.terminals) {
            const grid::CellCoord o = grid.world_to_cell(t.pos);
            if (chebyshev(c, o) < center_gap) {
                return false;
            }
        }
    }
    return true;
}

/// True if two pipe spheres at cell centers conflict: dist < radius_a + radius_b.
inline bool cells_radius_conflict(const grid::CellCoord& a, float radius_a,
                                  const grid::CellCoord& b, float radius_b,
                                  const grid::StaticClearanceGrid& grid) {
    const geom::Vec3 ca = grid.cell_center(a);
    const geom::Vec3 cb = grid.cell_center(b);
    const float dx = ca.x - cb.x;
    const float dy = ca.y - cb.y;
    const float dz = ca.z - cb.z;
    const float rsum = radius_a + radius_b;
    return (dx * dx + dy * dy + dz * dz) < (rsum * rsum);
}

/// True if a candidate terminal of `radius` does not radius-conflict with any
/// existing terminal (any group).
inline bool terminal_radius_ok(const grid::CellCoord& c, float radius,
                               const std::vector<GroupCorridors>& groups,
                               const grid::StaticClearanceGrid& grid) {
    for (const GroupCorridors& gr : groups) {
        for (const auto& t : gr.terminals) {
            const grid::CellCoord o = grid.world_to_cell(t.pos);
            if (cells_radius_conflict(c, radius, o, t.radius, grid)) {
                return false;
            }
        }
    }
    return true;
}

/// Append a discrete path into an ObstacleChain (sphere / capsule runs).
inline std::shared_ptr<const grid::ObstacleChain> bake_path(
    std::shared_ptr<const grid::ObstacleChain> chain,
    const grid::StaticClearanceGrid& sg,
    const planner::Path& path,
    float radius) {
    if (path.cells.empty()) {
        return chain;
    }
    if (!chain) {
        chain = grid::ObstacleChain::make_root();
    }
    std::vector<geom::SphereObstacle> spheres;
    std::vector<geom::CapsuleObstacle> capsules;
    if (path.cells.size() == 1) {
        spheres.push_back({sg.cell_center(path.cells[0]), radius});
        return chain->extend(spheres, capsules);
    }
    std::size_t i = 0;
    while (i + 1 < path.cells.size()) {
        const grid::CellCoord dir = path.cells[i + 1] - path.cells[i];
        std::size_t j = i + 1;
        while (j + 1 < path.cells.size() &&
               (path.cells[j + 1] - path.cells[j]) == dir) {
            ++j;
        }
        const geom::Vec3 a = sg.cell_center(path.cells[i]);
        const geom::Vec3 b = sg.cell_center(path.cells[j]);
        const grid::CellCoord d = path.cells[j] - path.cells[i];
        if (chebyshev(d) == 1) {
            spheres.push_back({b, radius});
        } else {
            capsules.push_back({a, b, radius});
        }
        i = j;
    }
    return chain->extend(spheres, capsules);
}

/// Mark Chebyshev-thickened witness corridor cells as blocked (shared by
/// PillarField / CorridorRack obstacle paint). `blocked` must already be sized
/// `size_x * size_y * size_z` (index `(z * size_y + y) * size_x + x`).
inline void mark_corridors_blocked(const std::vector<GroupCorridors>& groups,
                                   int margin,
                                   int size_x,
                                   int size_y,
                                   int size_z,
                                   std::vector<std::uint8_t>& blocked) {
    const auto in_bounds = [&](int x, int y, int z) {
        return x >= 0 && x < size_x && y >= 0 && y < size_y && z >= 0 &&
               z < size_z;
    };
    const auto flat = [&](int x, int y, int z) {
        return static_cast<std::size_t>((z * size_y + y) * size_x + x);
    };
    for (const GroupCorridors& g : groups) {
        for (const planner::Path& path : g.paths) {
            for (const grid::CellCoord& c : path.cells) {
                for (int dz = -margin; dz <= margin; ++dz) {
                    for (int dy = -margin; dy <= margin; ++dy) {
                        for (int dx = -margin; dx <= margin; ++dx) {
                            if (chebyshev(grid::CellCoord{dx, dy, dz}) > margin) {
                                continue;
                            }
                            const int x = c.x + dx;
                            const int y = c.y + dy;
                            const int z = c.z + dz;
                            if (in_bounds(x, y, z)) {
                                blocked[flat(x, y, z)] = 1;
                            }
                        }
                    }
                }
            }
        }
    }
}

/// Mark cells occupied by existing instance obstacles (shell AABBs, etc.).
/// Call after `mark_corridors_blocked` so witness tubes stay protected.
inline void mark_obstacles_blocked(const Instance& inst,
                                   int size_x,
                                   int size_y,
                                   int size_z,
                                   std::vector<std::uint8_t>& blocked) {
    const float res = GenParams::resolution;
    const auto in_bounds = [&](int x, int y, int z) {
        return x >= 0 && x < size_x && y >= 0 && y < size_y && z >= 0 &&
               z < size_z;
    };
    const auto flat = [&](int x, int y, int z) {
        return static_cast<std::size_t>((z * size_y + y) * size_x + x);
    };
    const auto mark_cell = [&](int x, int y, int z) {
        if (in_bounds(x, y, z)) {
            blocked[flat(x, y, z)] = 1;
        }
    };
    const auto cell_center = [&](int x, int y, int z) {
        return geom::Vec3{(static_cast<float>(x) + 0.5f) * res,
                          (static_cast<float>(y) + 0.5f) * res,
                          (static_cast<float>(z) + 0.5f) * res};
    };

    for (const geom::AabbObstacle& box : inst.aabbs) {
        const int x0 = std::max(
            0, static_cast<int>(std::floor(box.mn.x / res)));
        const int x1 = std::min(
            size_x - 1, static_cast<int>(std::ceil(box.mx.x / res)) - 1);
        const int y0 = std::max(
            0, static_cast<int>(std::floor(box.mn.y / res)));
        const int y1 = std::min(
            size_y - 1, static_cast<int>(std::ceil(box.mx.y / res)) - 1);
        const int z0 = std::max(
            0, static_cast<int>(std::floor(box.mn.z / res)));
        const int z1 = std::min(
            size_z - 1, static_cast<int>(std::ceil(box.mx.z / res)) - 1);
        for (int z = z0; z <= z1; ++z) {
            for (int y = y0; y <= y1; ++y) {
                for (int x = x0; x <= x1; ++x) {
                    if (geom::signed_clearance(cell_center(x, y, z), box) <=
                        0.f) {
                        mark_cell(x, y, z);
                    }
                }
            }
        }
    }

    for (const geom::SphereObstacle& s : inst.spheres) {
        const float reach = s.radius;
        const int x0 = std::max(
            0, static_cast<int>(std::floor((s.center.x - reach) / res)));
        const int x1 = std::min(
            size_x - 1,
            static_cast<int>(std::ceil((s.center.x + reach) / res)) - 1);
        const int y0 = std::max(
            0, static_cast<int>(std::floor((s.center.y - reach) / res)));
        const int y1 = std::min(
            size_y - 1,
            static_cast<int>(std::ceil((s.center.y + reach) / res)) - 1);
        const int z0 = std::max(
            0, static_cast<int>(std::floor((s.center.z - reach) / res)));
        const int z1 = std::min(
            size_z - 1,
            static_cast<int>(std::ceil((s.center.z + reach) / res)) - 1);
        for (int z = z0; z <= z1; ++z) {
            for (int y = y0; y <= y1; ++y) {
                for (int x = x0; x <= x1; ++x) {
                    if (geom::signed_clearance(cell_center(x, y, z), s) <= 0.f) {
                        mark_cell(x, y, z);
                    }
                }
            }
        }
    }

    for (const geom::CapsuleObstacle& c : inst.capsules) {
        const float reach = c.radius;
        const int x0 = std::max(
            0, static_cast<int>(
                   std::floor((std::min(c.a.x, c.b.x) - reach) / res)));
        const int x1 = std::min(
            size_x - 1,
            static_cast<int>(
                std::ceil((std::max(c.a.x, c.b.x) + reach) / res)) - 1);
        const int y0 = std::max(
            0, static_cast<int>(
                   std::floor((std::min(c.a.y, c.b.y) - reach) / res)));
        const int y1 = std::min(
            size_y - 1,
            static_cast<int>(
                std::ceil((std::max(c.a.y, c.b.y) + reach) / res)) - 1);
        const int z0 = std::max(
            0, static_cast<int>(
                   std::floor((std::min(c.a.z, c.b.z) - reach) / res)));
        const int z1 = std::min(
            size_z - 1,
            static_cast<int>(
                std::ceil((std::max(c.a.z, c.b.z) + reach) / res)) - 1);
        for (int z = z0; z <= z1; ++z) {
            for (int y = y0; y <= y1; ++y) {
                for (int x = x0; x <= x1; ++x) {
                    if (geom::signed_clearance(cell_center(x, y, z), c) <= 0.f) {
                        mark_cell(x, y, z);
                    }
                }
            }
        }
    }
}

/// Append shell keep-out as few AABBs.
/// Solid band = outer `shell_obstacle_cells()`; if that is 0 (`shell_margin==0`),
/// still use a 1-cell face layer (planar domain wall) so pipe radius cannot
/// leave the domain. Carve Chebyshev `carve_margin` (must be `>= 0`). Appends
/// to `out`.
inline void append_shell_aabbs(const std::vector<GroupCorridors>& groups,
                               const GenParams& params,
                               std::vector<geom::AabbObstacle>& out) {
    if (params.carve_margin < 0) {
        throw std::invalid_argument(
            "append_shell_aabbs: carve_margin must be >= 0");
    }
    const int carve_margin = params.carve_margin;
    // m==0 → planar boundary: outermost cell layer (degraded shell).
    const int m = std::max(params.shell_obstacle_cells(), 1);
    const int size_x = params.size_x;
    const int size_y = params.size_y;
    const int size_z = params.size_z;
    const float resolution = GenParams::resolution;
    if (size_x <= 0 || size_y <= 0 || size_z <= 0) {
        return;
    }
    const std::size_t n = static_cast<std::size_t>(size_x) *
                          static_cast<std::size_t>(size_y) *
                          static_cast<std::size_t>(size_z);
    // 0 = shell cell still to cover; 1 = core / carved / already meshed.
    std::vector<std::uint8_t> remain(n, 1);
    const auto flat = [&](int x, int y, int z) {
        return static_cast<std::size_t>((z * size_y + y) * size_x + x);
    };
    for (int z = 0; z < size_z; ++z) {
        for (int y = 0; y < size_y; ++y) {
            for (int x = 0; x < size_x; ++x) {
                if (x < m || x >= size_x - m || y < m || y >= size_y - m ||
                    z < m || z >= size_z - m) {
                    remain[flat(x, y, z)] = 0;
                }
            }
        }
    }
    // Carve into remain directly (sets corridor cells to 1).
    mark_corridors_blocked(groups, carve_margin, size_x, size_y, size_z, remain);

    // TODO: improve the performance of this function in the future
    auto solid = [&](int x0, int x1, int y0, int y1, int z0, int z1) {
        for (int z = z0; z <= z1; ++z) {
            for (int y = y0; y <= y1; ++y) {
                for (int x = x0; x <= x1; ++x) {
                    if (remain[flat(x, y, z)]) {
                        return false;
                    }
                }
            }
        }
        return true;
    };

    // Greedy: seed → max x-run → grow y → grow z; mark covered as 1.
    // Single-cell extent on an axis → 1-cell-thick slab (planar keep-out).
    for (int z = 0; z < size_z; ++z) {
        for (int y = 0; y < size_y; ++y) {
            for (int x = 0; x < size_x; ++x) {
                if (remain[flat(x, y, z)]) {
                    continue;
                }
                int x1 = x;
                while (x1 + 1 < size_x && !remain[flat(x1 + 1, y, z)]) {
                    ++x1;
                }
                int y1 = y;
                while (y1 + 1 < size_y && solid(x, x1, y, y1 + 1, z, z)) {
                    ++y1;
                }
                int z1 = z;
                while (z1 + 1 < size_z && solid(x, x1, y, y1, z, z1 + 1)) {
                    ++z1;
                }
                for (int zz = z; zz <= z1; ++zz) {
                    for (int yy = y; yy <= y1; ++yy) {
                        for (int xx = x; xx <= x1; ++xx) {
                            remain[flat(xx, yy, zz)] = 1;
                        }
                    }
                }
                out.push_back(geom::AabbObstacle{
                    geom::Vec3{static_cast<float>(x) * resolution,
                               static_cast<float>(y) * resolution,
                               static_cast<float>(z) * resolution},
                    geom::Vec3{static_cast<float>(x1 + 1) * resolution,
                               static_cast<float>(y1 + 1) * resolution,
                               static_cast<float>(z1 + 1) * resolution}});
            }
        }
    }
}

}  // namespace pipe_design::benchmark


==> anc/pipe_design/include/benchmark/README.md <==
# benchmark

Constructive **YAML** instances for multi-group pipe routing: corridors (+ witness
solution) first, then static obstacles (planned). Design detail:
[`ROADMAP.md`](ROADMAP.md).

**Build** (from `pipe_design/build`):

```bash
cmake .. && cmake --build . --target main_gen pipe_run_design pipe_benchmark -j
```

Depends on `libyaml-cpp-dev`.

---

## Corridor generators

| Name | Code | Notes |
|------|------|--------|
| `axis_ray` | `axis_ray/` | Preferred (LOS ray tree, no A\*) |
| `plane_slice` | `plane_slice/` | Planar A\* on axis slices |

Shared types: `GeneratorTypes.h` (`Instance::to_file` / `from_file`). Gaps / lengths derived from
`radius` where noted in each method’s `Types.h`.

---

## `main_gen`

Batch-generate YAML instances.

```bash
./main_gen --generator <axis_ray|plane_slice> --out <dir> [options]
```

| Flag | Meaning | Default |
|------|---------|---------|
| `--generator` | `axis_ray` \| `plane_slice` | required |
| `--out` | output directory (created if needed) | required |
| `--num` | number of instances | `1` |
| `--seed` | base seed; instance `i` uses `seed+i` | `0` |
| `--size` | cubic `size_x=y=z` | `32` |
| `--size_x/y/z` | override one axis | — |
| `--radius` | uniform pipe radius | `0.5` |
| `--shell_margin` | extra shell beyond radius; `shell_cells=ceil((shell_margin+radius)/res)`; plan on core `size-2m`, then extend terminals to full face | `0` |
| `--terminal_gap` | slack beyond diameter (cells) | `2` |
| `--num_groups` | group count | `1` |
| `--terminals` | counts per group: `3` or `2,2,3` | `2` each |
| `--max_iterations` | outer round-robin cap | `256` |
| `--keep_failed` | write YAML even if generate fails | off |
| `--subdomain_n` | `plane_slice` only (`3\|4\|5`) | `3` |

**`axis_ray`:** `--init_waypoints_num`, `--attach_waypoints_num`,
`--min_path_size`, `--max_path_size`, `--path_gap`, `--branch_gap`,
`--max_attempts`.

**`plane_slice`:** `--plane_gap`.

Examples (from `pipe_design/build`, writes under `./bench_out`):

```bash
# axis_ray — preferred LOS ray tree
./main_gen --generator axis_ray --out ./bench_out --num 10 --seed 0 \
  --size 48 --radius 0.5 --num_groups 4 --terminals 3,3,3,3 \
  --init_waypoints_num 3 --attach_waypoints_num 2 \
  --min_path_size 2 --max_path_size 10 \
  --path_gap 1 --branch_gap 2 --max_attempts 64

# plane_slice — planar A* on axis slices
./main_gen --generator plane_slice --out ./bench_out --num 10 --seed 0 \
  --size 48 --radius 0.5 --num_groups 4 --terminals 3,3,3,3 \
  --subdomain_n 4 --plane_gap 2
```

Writes `instance_0.yaml`, `instance_1.yaml`, … Each file has `meta`, `grid`,
`obstacles` (empty until §obstacle paint), `groups`, `solution` (witness paths).

Exit: `0` all ok, `2` if any generate failed (unless only `--keep_failed` writes).

### Robust batch (4 datasets × easy / middle / hard × 100)

Script: [`gen_robust.sh`](gen_robust.sh) — path generator × obstacle painter ×
`{easy,middle,hard}`, each filled to `NUM` success YAMLs (default 100).
Both generators use multi-round fill (`AXIS_RAY_ATTEMPT_MULT` / `PLANE_SLICE_ATTEMPT_MULT`).

| Level | `axis_ray` groups × terms | init / attach | `plane_slice` groups × terms |
|-------|---------------------------|---------------|------------------------------|
| easy | 3 × 3 | 4 / 3 | 3 × 3 |
| middle | 6 × 6 | 5 / 4 | 8 × 8 |
| hard | 9 × 9 | 5 / 4 | 12 × 12 |

```bash
# from pipe_design/build (or set MAIN_GEN)
chmod +x ../include/benchmark/gen_robust.sh
# default: both path gens × both obstacles (4 datasets)
../include/benchmark/gen_robust.sh ./bench_out 100
# one path gen × both obstacles
../include/benchmark/gen_robust.sh ./bench_out 100 axis_ray all
# one dataset
../include/benchmark/gen_robust.sh ./bench_out 100 plane_slice pillar_field
# optional 5th arg: shell_margin
../include/benchmark/gen_robust.sh ./bench_out 100 all all 1.0
```

Args: `[OUT_DIR] [NUM] [PATH_GEN] [OBSTACLE] [SHELL_MARGIN]`  
`PATH_GEN`: `all` (default) | `axis_ray` | `plane_slice`  
`OBSTACLE`: `pillar_field` | `corridor_rack` | `all`

Layout:
`bench_out/<path_gen>/<obstacle>/<easy|middle|hard>/instance_*.yaml`  
plus `bench_out/robust_summary.txt`.

---

## Obstacle families

*TBD* — layout family + density outside witness corridors (see ROADMAP §2).

---

## YAML schema

*Stable fields today:* `meta`, `grid`, `obstacles`, `groups`, `solution`.  
Loaders for `problem::Problem` and schema freeze: TBD.

---

## `DesignReport`

High-level solve result JSON (success-rate under time / iteration budget).  
Code: [`design_report/DesignReport.h`](design_report/DesignReport.h).

Provenance: `instance_id` + `instance_path` only. Per-group `tasks[]` store final
paths (`cost` + `cells`). Batch: `write_design_reports_jsonl`.

---

## `pipe_run_design`

CLI runner: YAML instance(s) → CBS / PP / PBS → `DesignReport`.

```bash
# single instance
./pipe_run_design --instance ./bench_out/axis_ray/easy/instance_0.yaml \
  --export ./runs/cbs/instance_0.jsonl --algorithm cbs \
  --heuristic octile --action_model TwentySixConnected \
  --max_time_ms 60000 --max_iterations 10000

# directory batch (instance_*.yaml)
./pipe_run_design --instance_dir ./bench_out/axis_ray/easy \
  --export ./runs/cbs/axis_ray/easy.jsonl --algorithm cbs \
  --heuristic octile --action_model TwentySixConnected \
  --max_time_ms 60000 --max_iterations 10000 \
  --meta '{"generator":"axis_ray","level":"easy"}'
```

`--heuristic`: `manhattan` | `euclidean` | `octile` (default `octile`)  
`--action_model`: `SixConnected` | `EightConnected` | `TwentySixConnected` (default `TwentySixConnected`)

Writes `--export` JSONL file (one line per instance). Parent dirs are created as needed.

Batch over robust suite: [`run_bench.sh`](run_bench.sh) — plain `pipe_run_design` commands; edit the file to add runs.

```bash
# from pipe_design/build
../include/benchmark/run_bench.sh

# summarize
python ../include/benchmark/summarize_reports.py \
  /home/admin123456/Desktop/work/mapf_3d_benchmark/runs_results
```


==> anc/pipe_design/include/benchmark/ROADMAP.md <==
# benchmark — Constructive instance generation

Companion to [`../../ROADMAP.md`](../../ROADMAP.md) §1.

**Primary deliverable:** a self-contained **YAML** instance file with full environment
detail **and** a **valid witness solution** (constructive corridors). Loaders map the
problem half into `problem::Problem`; the witness proves feasibility and supports
regression / debug. Solvers need not re-prove that a solution exists.

Generation order: corridors first (terminals + witness paths), then static obstacles
in the remaining free space (never blocking the witness).

**In scope:** environment parameters only.  
**Out of scope:** topology policy, kinematics, radii mix.

All distances below are in **grid cells** (`resolution = 1.0`).

---

## 0. Pipeline

```text
params (seed, r, groups, …)
  → [1] Corridor generation   # Method 3 (preferred) | plane_slice/ (Method 1) | Method 2 (future)
  → [2] Obstacle generation   # layout family + density (outside corridors)
  → [3] Emit YAML             # full instance + valid witness solution
```

**Code layout:**

```text
include/benchmark/
  GeneratorTypes.h          # base GenParams, GroupCorridors, Instance (shared)
  GeneratorUtils.h          # shared terminal / bake helpers
  Subdomain.h               # N×N×N partition (shared by all generators)
  plane_slice/              # Method 1
    Types.h                 # extends GenParams (+ Plane, AxisKind)
    Utils.h                 # on_plane, intersects_plane, …
    PlaneSlicedGenerator.h
  <method2>/ …              # future
src/benchmark/
  Subdomain.cpp
  plane_slice/ …            # mirrors
```

Each generator folder has its own `Types.h` (derived `GenParams` + method-only
types) and one generator class. Shared corridor result shape lives in
`GeneratorTypes.h` for obstacle paint / YAML.

---

## Global rules

| Rule | Value / meaning |
|------|-----------------|
| Pipe radius | **Uniform** — every terminal uses the same `r` |
| Grid resolution | `1.0` |
| Shell | `shell_cells = ceil((shell_margin + radius) / res)`; plan on core `size-2m`, then extend face terminals to the full surface |
| Terminal placement | On domain face: at least one of `{x,y,z}` equals `0` or `max` |
| Terminal gap | Face terminals: Chebyshev `> terminal_center_gap()` where
| | `terminal_center_gap = ceil(2r/res) + terminal_gap` (`terminal_gap` = slack) |

**Method 1 / 2 only (subdomains):** domain split `N×N×N` (`N ∈ {3,4,5}`); same-group
at most one terminal per subdomain; cross-group share allowed; max terminals / group
≤ # surface subdomains.

Obstacle generation must not violate corridor clearance for `r`.

Shared conventions:

- Occupied corridors (any group, inflated by `r` / gaps) block later growth.
- Groups advance in **round-robin** at attach-step granularity: `G0 → G1 → G0 → …`.
- Goal: diverse **tree-like** witnesses, not shortest paths.

---

## 1. Corridor generation

### 1.A Method 1 — plane-sliced multi-source growth

**Code:** `benchmark/plane_slice/` → class `PlaneSlicedGenerator`.  
**Status:** implemented; Method 3 is the preferred simpler alternative going forward.

Grow one tree-like witness per group by attaching new face terminals on axis-aligned
planes. Same-group corridors **off the active plane are ignored** during search
(diversity; same-group crossing OK).

**Hard rule — planar A\* only:** every A\* call in Method 1 searches **only the active
axis plane** (2D slice), **not** the full 3D grid. 3D detours are out of scope; if the
slice is disconnected, **retry** another plane / G / axis — do not fall back to 3D A\*.
Feasibility means *planar-step* connectability under inter-group obstacles on that slice.
That is a multi-plane tree.

#### 1.A.1 Axis plane

An **axis plane** is one of `{xy, xz, yz}` with fixed coordinate on the third axis,
e.g. xy-plane at `z = z_0`.

#### 1.A.2 Per-group plane memory + plane gap

For each group, record every plane used (`axis` + fixed coordinate).

**Plane gap rule:** any two planes of the **same group** and **same axis type**
(e.g. two xy-planes at `z_i`, `z_j`) must satisfy

```text
|fixed_i - fixed_j| > plane_center_gap
```

where `plane_center_gap = ceil(2r/res) + plane_gap` (`plane_gap` = slack).
Different axis types are not compared.

#### 1.A.3 Plane validity

Example: axis `xy`, fixed `z = z_0`.

1. List all subdomains that intersect this plane.
2. If **every** such subdomain already has a terminal (no free slot for a new face
   terminal under global rules + same-group subdomain rule), the sample is **invalid**.
3. Also require: **plane gap** vs this group’s recorded planes of the same axis type.

Start occupancy is **not** checked here. Seed places S/G on the new plane; attach
(Step 2) derives the plane from an existing path cell, so a multi-source start set
exists by construction.

#### 1.A.4 Step 1 — seed segment

1. Select `P_1` ∈ `{xy, xz, yz}`; sample fixed coordinate so the plane is **valid**;
   record it.
2. Choose two **surface** subdomains intersecting the plane that can host terminals.
3. Place **S** and **G** on domain faces in those subdomains (same fixed coordinate).
4. **Planar** A\* on `P_1` only (other groups’ corridors ∩ plane = obstacles).
   Store path; terminal count = 2.

#### 1.A.5 Step 2 — attach one terminal

1. Select axis type `P_t` **≠** this group’s last plane `P_{t-1}`.
2. From this group’s existing path cells, sample a point that can define a plane of
   type `P_t` (fixed = that cell’s coordinate on the free axis) and whose plane is
   **valid** (gap + free surface subdomain for a new **G**). Reject points that fail.
3. **Multi-source starts:** all of this group’s occupied cells **on this plane**
   (non-empty because the plane was taken from a path cell).
4. **Obstacles:** corridors of **other** groups (inflated by `r`).
5. Pick new **G** from a valid surface subdomain on the plane.
6. **Planar** multi-source A\* on this plane only → on success append path, record
   plane, add terminal.

#### 1.A.6 Step 3

Repeat Step 2 until `n_g` terminals (or no valid plane/G).

---

### 1.B Method 2 — waypoint tree growth (future alternative)

**Status:** deferred until Method 1 is stable. Use if plane-sliced paths are too
monotone / planar and more Steiner-like branching is needed.

Idea: grow an explicit **tree** with interior **waypoints** (Steiner-like hubs), not
only face-to-face plane slices. Waypoints need not lie on domain faces; **terminals**
still obey global face + subdomain + gap rules.

#### 1.B.1 Step 1 — seed with one waypoint (two segments)

1. Sample face terminal **S** in a valid surface subdomain.
2. Sample an interior **waypoint** `W` in a different subdomain (not required to be on
   a face; must keep clearance vs other groups’ corridors and `terminal_gap` vs existing
   terminals if `W` is treated as a junction sample).
3. Sample face terminal **G** in another valid surface subdomain.
4. A\* two segments: `S → W` and `W → G` (other groups’ corridors = obstacles).
5. **Loop removal:** if the two segments overlap in cells (or revisit a junction),
   trim / reject the overlapping loop so the kept geometry is a simple tree edge pair
   meeting at `W` (exact predicate TBD at implement time).
6. Store both segments as the group’s corridor; terminal count = 2; record `W` as a
   junction of the group tree.

#### 1.B.2 Step 2 — attach via a new waypoint

1. Sample a new waypoint `W'` (subdomain / clearance / diversity rules TBD).
2. **Multi-source starts:** all of this group’s **existing** occupied cells (full tree,
   not plane-restricted) — or connect only from existing junctions/terminals (TBD).
3. A\* from that start set to `W'` (other groups = obstacles).
4. Optionally place a new face terminal **G'** and A\* `W' → G'`, or defer the new
   terminal to a later attach that ends on a face (must reach `n_g` face terminals).
5. On success: append path(s), update tree; increase face-terminal count when a new
   face **G** is added.

#### 1.B.3 Step 3

Repeat Step 2 until the group has `n_g` face terminals (or sampling/A\* exhausted).

#### 1.B.4 Notes vs Method 1

| | Method 1 | Method 2 |
|---|----------|----------|
| Branching cue | Axis planes + multi-source on plane | Explicit waypoints |
| A\* domain | **Active plane only** (no full-grid 3D) | Typically full tree / 3D (TBD) |
| Same-group ignore | Off-plane corridors ignored | Full tree usually used as attach base |
| Complexity | Lower | Higher (loop removal, waypoint validity) |
| When to use | Legacy planar generator | If still needed after Method 3 |

Open at implement time: waypoint subdomain policy, whether `W` counts toward
`terminal_gap`, and precise loop-removal geometry.

---

### 1.C Method 3 — axis-aligned ray tree (preferred)

**Code:** `benchmark/axis_ray/` → `AxisRayGenerator`. **No subdomain partition.** No A\*.

Grow an axis-aligned polyline tree by **line-of-sight (LOS) scans**. Params:
`init_waypoints_num`, `attach_waypoints_num`, `min_path_size`, `max_path_size`
(diameter multiples → `min/max_path_length()` cells), `path_gap`, `branch_gap`.

**Waypoints:** turning points, face terminals, and split points.  
**Rollback:** failed seed/attach attempt restores occupied / paths / waypoints.

#### Hard rules

1. **Ray block:** never enter any written path cell (any group). Separately,
   Chebyshev to occupied must be `> path_gap`, except occupied cells on the
   **spine line** through the ray origin (same axis as the edge being left;
   requires `branch_gap >= path_gap`). Other lines / groups still enforce `path_gap`.
2. **Turn:** `D_t ∈ {±x,±y,±z}` must **not** share the axis of `D_{t-1}` (first
   segment: any direction).
3. **Interior length:** longest free LOS = `L`; reject if `L < min_path_length()`;
   else pick length ∈ `[min_path_length(), min(L, max_path_length())]`
   (`*_path_length()` = `diameter_cells() * *_path_size`).
4. **Last segment** (seed or attach): **no** `max_path_length()`; extend to a domain
   **face**; still check radius / `path_gap` along the segment.
5. **Branch point:** on the current tree; distance to every existing **waypoint**
   `> branch_gap`. Require **`branch_gap >= path_gap`** (ctor: both center gaps
   `>= 1`, and `branch_center_gap >= path_center_gap`; equal OK).
6. **Branch direction:** if the point is **not** a waypoint, it lies on a single-axis
   edge — new `D` must **not** use that edge’s axis (side exit only).

#### Step 1 — seed chain

1. Sample first **face** terminal (surface; `terminal_gap` / clearance OK).
2. Add `init_waypoints_num - 2` interior segments (rules 2–3); if `init_waypoints_num==2`,
   skip (single face→face segment).
3. Final segment: rule 4 (hit surface). Record turning points + terminals as waypoints.

#### Step 2 — attach branch

1. Pick a path point with distance to all waypoints `> branch_gap`.
2. Pick `D_t` (rules 2, 6).
3. Add `attach_waypoints_num - 2` interior segments, then last segment to surface
   (rule 4). Promote new face terminal / turns / split to waypoints.

Repeat Step 2 (round-robin across groups) until each group has enough face terminals
or retries / stack exhausted.

| | Method 1 | Method 3 |
|---|----------|----------|
| Search | Planar A\* | Axis LOS scan |
| Subdomains | Yes | **No** |
| Path cross | Same-group may cross | **No** path may cross any written path |

---

## 2. Obstacle generation

**Goal:** fill **eligible** space (domain minus thickened witness corridors) with
static obstacles; witnesses stay feasible.

**Rules:**

- Prefer **few large** obstacles over many small ones.
- **Density** \(\rho = V_{\mathrm{obstacle}} / V_{\mathrm{eligible0}}\) (eligible volume
  fixed at the start of paint). Sweep e.g. `{0.2, 0.4, 0.6, 0.8}`.
- **Invariant:** never invade thickened corridors (`clearance ≥ r` on witness).
- Geometry today: `Sphere` / `Capsule`. **AABB** planned as a first-class type;
  generators may author boxes first and emit/bake via existing types until AABB lands.

### 2.1 Layout family

| Family | Intent | Freeness knob |
|--------|--------|---------------|
| `PillarField` | Large **AABB** blocks in free space (not thin beams) | \(\rho\) |
| `CorridorRack` | Dilate witness tubes by `k` steps; complement = obstacle | `dilate_steps` (\(\rho\) derived) |

No empty main suite. Optional smoke-only empty layout is out of band.

### 2.2 `PillarField` (primary)

Treat candidates as **AABB**; score by volume. Loop until \(\rho\):

```text
0. Mark thickened corridors as blocked; Chebyshev DT → dist_ (to nearest blocked).
1. Sample seed ∝ min(dist, dist_cap) on free cells.
2. Grow AABB (greedy 6-face maximal, or isometric). Reject if min edge < min_edge;
   cap any edge at max_edge during expand.
3. Repeat → candidate set; accept best by volume.
4. Commit box into blocked_; incremental DT update from new cells.
5. If ρ < ρ_target and progress remains → goto 1; else stop.
```

Sampling uses discrete distance on `blocked_` (not six-axis runs / not unbounded
`StaticClearanceGrid` cap). Expand still uses `blocked_` occupancy only.
### 2.3 `CorridorRack` (secondary)

```text
free = dilate(witness, k);  obstacle = complement(free) as large AABBs
```

Primary param is `k` (`dilate_steps`); \(\rho = V_{\mathrm{obs}} / V_{\mathrm{domain}}\)
is derived and written to `obstacle_params.density_target`. Emit merged boxes
(never per-cell spheres). Implementation: `corridor_rack/`.

---

## 3. Emit — YAML instance + valid solution

**Agreed:** generator output is **YAML**, not an in-memory `Problem` alone.

Each file must be enough to reproduce and check the instance:

| Block | Contents |
|-------|----------|
| `meta` | `seed`, generator method, layout family, density, `r`, gaps, … |
| `grid` | size, `resolution: 1.0`, … → `GridParams` |
| `obstacles` | spheres / capsules (post §2) |
| `groups` | group id + face terminals (`id`, `pos`, `radius`, …) |
| `solution` | **valid witness**: per-group corridor paths (waypoints if any) |

**Rules:**

1. `solution` is **mandatory** for generated benchmarks — constructive proof of
   feasibility under global rules and clearance `r`.
2. After obstacle paint, witness paths must remain free (`clearance ≥ r`).
3. Runtime solvers consume `grid` + `obstacles` + `groups` via `problem::Problem`;
   `solution` is for validation, baselines, and debugging (not required as a warm
   start unless a runner opts in).

Exact YAML schema: TBD at implement time; keep it stable once tests depend on it.

---

## 3.1 `DesignReport` — high-level solve result

**Code:** `benchmark/design_report/` → `DesignReport`.

One high-level run (CBS / PP / PBS / …) on one YAML instance → one JSON object;
batch runs use JSONL (`write_design_reports_jsonl`).

**Experiment axis (v1):** fixed budget mode (`time` **or** `iterations`) →
**success / fail ratio**. No cross-algorithm effort counters, clearance, or witness gap.

| Block | Contents |
|-------|----------|
| Provenance | `instance_id`, `instance_path` only (generator / size / obstacles stay in YAML) |
| Solver | `algorithm`, topology / low / heuristic / …, `algorithm_kwargs` |
| Budget | `budget_mode` + active limit (`max_time_ms` **or** `max_iterations`) |
| Outcome | `success`, `status`, `fail_reason`, `total_time_ms`, `iterations` |
| Aggregates | `total_cost`, `total_length`, `num_tasks`, `num_tasks_success` |
| `groups[]` | **final paths** per group (`tasks[]` with `cost` + `cells`) |

Helpers: `set_groups_from_tasks(solution())`, `recompute_totals()`.

---

## 4. Future plan — radius-aware gaps

Today most generator knobs are **cell counts** and only loosely related to `radius`
(`terminal_gap`, `path_gap`, `branch_gap`, Method 1 `plane_gap`, LOS / occupancy
checks). Witnesses can be cell-feasible yet **geometrically** invalid once pipes are
spheres/capsules of radius `r` (or when `r` changes under fixed gaps).

**Later (not blocking §1–§3):**

1. Derive or validate gaps from `r` (and `resolution`), e.g. require
   `terminal_gap`, `path_gap`, `branch_gap`, `plane_gap` large enough that centerline
   separation implies `clearance ≥ r` (typical floor ≈ ceil of a function of `2r`).
2. Make LOS / occupancy **radius-aware**: inflate written paths by `r` (or query
   `ObstacleChain` / clearance) instead of Chebyshev-to-cells alone.
3. When painting obstacles (§2), keep `clearance ≥ r` on the witness tubes explicitly.
4. Optional: expose gaps as “margin above `2r`” so sweeping `r` does not silently
   break constructive feasibility.

Until then: treat current integer gaps as **provisional** under a fixed `r`; re-tune
or replace them before serious multi-`r` experiments.


==> anc/pipe_design/include/benchmark/Subdomain.h <==
#pragma once

#include "grid/Types.h"

#include <cstddef>
#include <vector>

namespace pipe_design::benchmark {

/// One block of the N×N×N partition (cell AABB, half-open maxima).
/// Shared by generators that use subdomains (ROADMAP Method 1 / 2).
struct Subdomain {
    int ix = 0;
    int iy = 0;
    int iz = 0;
    int x_min = 0;
    int x_max = 0;  // exclusive
    int y_min = 0;
    int y_max = 0;
    int z_min = 0;
    int z_max = 0;

    static Subdomain make(int ix, int iy, int iz, int n,
                          int size_x, int size_y, int size_z);

    bool is_surface(int n) const;
    bool contains_cell(const grid::CellCoord& c) const;

    /// Cell at (x,y,z); must lie inside this box (unchecked).
    static grid::CellCoord cell_at(int x, int y, int z) {
        return {x, y, z};
    }
};

/// Full N×N×N partition of the domain (index order: ix fastest, then iy, iz).
std::vector<Subdomain> make_subdomains(int n, int size_x, int size_y, int size_z);

/// Index into `make_subdomains` result for cell `c` (same ix + n*(iy + n*iz) order).
std::size_t subdomain_index(int n, int size_x, int size_y, int size_z,
                            const grid::CellCoord& c);

}  // namespace pipe_design::benchmark


==> anc/pipe_design/include/benchmark/axis_ray/AxisRayGenerator.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"
#include "benchmark/axis_ray/Types.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "planner/low/Path.h"

#include <memory>
#include <random>
#include <string>
#include <unordered_set>
#include <vector>

namespace pipe_design::benchmark::axis_ray {

/// Axis-aligned ray-tree corridor growth (ROADMAP §1.C).
class AxisRayGenerator {
public:
    explicit AxisRayGenerator(GenParams params);

    bool generate(Instance& out);

private:
    GenParams params_;
    std::mt19937 rng_;
    std::unique_ptr<grid::StaticClearanceGrid> grid_;

    std::vector<GroupCorridors> groups_;
    std::vector<std::vector<grid::CellCoord>> waypoints_;  // per group
    std::vector<int> last_axis_;  // per group: -1 none, 0=x, 1=y, 2=z
    std::unordered_set<grid::CellCoord> occupied_;  // occupied cells (any group)

    bool seed_group(std::size_t g, std::string& reason);
    bool attach_branch(std::size_t g, std::string& reason);

    bool sample_face_terminal(grid::CellCoord& out);
    /// If `reason != nullptr` and growth fails, writes `interior_fail` or `face_seg_fail`.
    bool grow_chain(std::size_t g,
                    grid::CellCoord tip,
                    int forbidden_axis,
                    int interior_segs,
                    bool record_split_waypoint,
                    const grid::CellCoord* split,
                    std::string* reason = nullptr);

    /// Append up to `segs` interior segments; updates `cur` and `axis_forbid`.
    bool try_interior(std::size_t g,
                      int segs,
                      grid::CellCoord& cur,
                      int& axis_forbid);

    /// Last segment from `cur` to a domain face; adds face terminal on success.
    bool try_face_segment(std::size_t g, grid::CellCoord cur, int axis_forbid);

    /// Longest free steps along +dir from `from` (not counting `from`).
    /// `spine_axis`: 0/1/2 = ignore path_center_gap vs occupied on that axis-line
    /// through `from`; -1 = only `from` itself.
    int scan_los(const grid::CellCoord& from,
                  int dx, int dy, int dz,
                  int spine_axis) const;
    void commit_segment(std::size_t g, const planner::Path& path, bool add_end_waypoint);
    bool edge_axis_at(std::size_t g, const grid::CellCoord& p, int& axis) const;
};
}  // namespace pipe_design::benchmark::axis_ray


==> anc/pipe_design/include/benchmark/axis_ray/Types.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"

namespace pipe_design::benchmark::axis_ray {

/// Axis-aligned LOS ray tree (ROADMAP §1.C). No subdomains.
struct GenParams : benchmark::GenParams {
    int init_waypoints_num = 3;    // seed: interior segs = this-1, then face seg
    int attach_waypoints_num = 2;  // attach branch: same pattern
    /// Interior segment length as multiples of pipe diameter (cells via accessors).
    int min_path_size = 4;
    int max_path_size = 16;        // interior only; last face seg ignores max
    /// Extra Chebyshev slack beyond `diameter_cells()` vs occupied paths.
    int path_gap = 2;
    /// Extra Chebyshev slack beyond diameter vs waypoints when picking a split.
    /// Effective `branch_center_gap()` should be >= `path_center_gap()` (equal OK).
    int branch_gap = 3;
    int max_attempts = 64;         // retries per seed / attach

    /// Effective min steps (excluding start): diameter * min_path_size.
    int min_path_length() const {
        return diameter_cells() * min_path_size;
    }

    /// Effective max interior steps: diameter * max_path_size.
    int max_path_length() const {
        return diameter_cells() * max_path_size;
    }

    /// Effective min Chebyshev to occupied path cells.
    /// Reject when `chebyshev <= path_center_gap()`.
    int path_center_gap() const {
        return diameter_cells() + path_gap;
    }

    /// Effective min Chebyshev to existing waypoints when picking a split.
    /// Reject when `chebyshev <= branch_center_gap()`.
    int branch_center_gap() const {
        return diameter_cells() + branch_gap;
    }
};

}  // namespace pipe_design::benchmark::axis_ray


==> anc/pipe_design/include/benchmark/corridor_rack/CorridorRackGenerator.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"
#include "benchmark/corridor_rack/Types.h"

#include <cstdint>

namespace pipe_design::benchmark::corridor_rack {

/// Dilate witness corridors; mesh the complement as few large AABBs.
class CorridorRackGenerator {
public:
    explicit CorridorRackGenerator(GenParams params);

    /// Appends meshed complement AABBs; preserves existing obstacles.
    /// Writes base knobs + derived density into `out.obstacle_params`. Returns false on
    /// bad input.
    bool generate(Instance& out);

    float density() const { return density_; }
    std::int64_t eligible0() const { return eligible0_; }
    int dilate_steps() const { return dilate_steps_; }

private:
    GenParams params_;
    int dilate_steps_ = 0;
    std::int64_t eligible0_ = 0;
    float density_ = 0.f;
};

}  // namespace pipe_design::benchmark::corridor_rack


==> anc/pipe_design/include/benchmark/corridor_rack/Types.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"

namespace pipe_design::benchmark::corridor_rack {

/// CorridorRack: dilate witnesses by `dilate_steps`, complement → large AABBs
/// (ROADMAP §2.3). Freeness knob is `dilate_steps`; `density_target` is ignored
/// (derived ρ written back into `obstacle_params.density_target`).
struct GenParams : ObstacleGenParams {
    /// Chebyshev dilate of witness cells → free channel half-width.
    /// If < 0, use `corridor_margin` (or `radius_cells()` if that is also < 0).
    int dilate_steps = -1;
};

}  // namespace pipe_design::benchmark::corridor_rack


==> anc/pipe_design/include/benchmark/design_report/DesignReport.h <==
#pragma once

#include "planner/low/Path.h"
#include "topology/Types.h"

#include <nlohmann/json.hpp>

#include <cstddef>
#include <limits>
#include <string>
#include <vector>

namespace pipe_design::benchmark {

/// One Task's final path in a DesignReport group result.
struct DesignTaskResult {
    std::string task_id;
    std::string edge_id;
    bool success = false;
    planner::Path path;  // cells + cost
};

/// One group's final routing result (paths, not summary-only).
struct DesignGroupResult {
    topology::GroupId group_id;
    bool success = false;
    std::vector<DesignTaskResult> tasks;
};

/// One high-level design solve → one JSON object (batch = JSONL).
///
/// Experiment focus: fixed budget mode (`time` or `iterations`) → success rate.
/// Provenance: `instance_id` + `instance_path` (+ optional run `meta` from CLI).
///
/// Schema (version 1), abbreviated:
/// {
///   "version": 1,
///   "instance_id": "axis_ray/easy/instance_0",
///   "instance_path": "/path/to/instance_0.yaml",
///   "meta": {"generator": "axis_ray", "level": "easy"},
///   "algorithm": "cbs",
///   "topology": "pure_mst",
///   "low_model": "astar",
///   "heuristic": "octile",
///   "action_model": "TwentySixConnected",
///   "conflict_analyzer": "near_terminal",
///   "algorithm_kwargs": {},
///   "budget_mode": "time",
///   "max_time_ms": 60000,
///   "max_iterations": 10000,
///   "success": true,
///   "status": "Success",
///   "fail_reason": "",
///   "total_time_ms": 1234.5,
///   "iterations": 42,
///   "total_cost": 180.5,
///   "total_length": 180,
///   "num_tasks": 4,
///   "num_tasks_success": 4,
///   "witness_compared": true,
///   "reference_cost": 160.0,
///   "cost_gap": 20.5,
///   "cost_ratio": 1.128,
///   "groups": [
///     {"group_id": "G0", "success": true,
///      "tasks": [{"task_id": "G0:e0", "edge_id": "e0", "success": true,
///                "cost": 10.0, "cells": [[x,y,z], ...]}]}
///   ]
/// }
struct DesignReport {
    static constexpr int kSchemaVersion = 1;

    int version = kSchemaVersion;

    /// Provenance (instance YAML holds generator params / size / …).
    std::string instance_id;
    std::string instance_path;

    /// Free-form run tags from CLI `--meta` (JSON object). Not solver config.
    nlohmann::json meta = nlohmann::json::object();

    /// Solver config (echo from the run).
    std::string algorithm;
    std::string topology;
    std::string low_model;
    std::string heuristic;
    std::string action_model;
    std::string conflict_analyzer;
    nlohmann::json algorithm_kwargs = nlohmann::json::object();

    /// Budget: exactly one active axis via `budget_mode`.
    /// "time" → enforce `max_time_ms` only; "iterations" → enforce `max_iterations` only.
    std::string budget_mode = "time";
    double max_time_ms = 0.0;  // used when budget_mode == "time"; <= 0 → unlimited
    std::size_t max_iterations = std::numeric_limits<std::size_t>::max();  // used when budget_mode == "iterations"

    /// Outcome.
    bool success = false;
    /// "Success" | "Failure" | "Running" (hit time / iteration cap).
    std::string status = "Failure";
    /// "" | "timeout" | "iteration_cap" | "no_solution" | …
    std::string fail_reason;
    double total_time_ms = 0.0;
    std::size_t iterations = 0;

    /// Aggregates over `groups` (runner may call `recompute_totals()`).
    double total_cost = 0.0;
    std::size_t total_length = 0;
    std::size_t num_tasks = 0;
    std::size_t num_tasks_success = 0;

    /// Vs witness (constructive YAML `solution`). Filled by `compare_witness()`.
    bool witness_compared = false;
    double reference_cost = 0.0;
    double cost_gap = 0.0;     // total_cost - reference_cost (success only)
    double cost_ratio = 0.0;   // total_cost / reference_cost (success only)

    /// Per-group final paths.
    std::vector<DesignGroupResult> groups;

    /// Fill `groups` from a high-level `solution()` Task list (grouped by `group_id`).
    void set_groups_from_tasks(const std::vector<topology::Task>& tasks);

    /// Recompute aggregate fields from `groups`.
    void recompute_totals();

    /// Load witness from `instance_path` via `Instance::from_file`; fill reference_*.
    void compare_witness();

    void to_file(const std::string& path) const;
    std::string to_json_string(int indent = -1) const;
};

/// Write one JSON object per line (no pretty indent).
void write_design_reports_jsonl(
    const std::string& path,
    const std::vector<DesignReport>& reports);

}  // namespace pipe_design::benchmark


==> anc/pipe_design/include/benchmark/gen_robust.sh <==
#!/usr/bin/env bash
# Robust batch: 4 datasets × {easy,middle,hard} → target NUM success YAMLs each.
#
# Datasets = path generator × obstacle painter:
#   axis_ray    × {pillar_field, corridor_rack}
#   plane_slice × {pillar_field, corridor_rack}
#
# Layout:
#   OUT_DIR/<axis_ray|plane_slice>/<pillar_field|corridor_rack>/<easy|middle|hard>/instance_*.yaml
#
# Rules:
#   - num_groups >= 2; hard > middle > easy (per path generator)
#   - axis_ray groups×terms: 3 / 6 / 9   (path_gap=branch_gap=1, min_path_size=3)
#   - plane_slice groups×terms: 3 / 8 / 12
#   - each group terminals > 2; hard > middle > easy
#   - axis_ray: init_waypoints_num > attach_waypoints_num, both > 3
#   - low success rates → fill loop retries until NUM ok (or MAX_FILL_ROUNDS);
#     axis_ray uses AXIS_RAY_ATTEMPT_MULT; plane_slice uses PLANE_SLICE_ATTEMPT_MULT
#
# Usage:
#   ./gen_robust.sh [OUT_DIR] [NUM] [PATH_GEN] [OBSTACLE] [SHELL_MARGIN]
# PATH_GEN:  axis_ray | plane_slice | all     (default: all → both generators)
# OBSTACLE:  pillar_field | corridor_rack | all    (default: all)
# SHELL_MARGIN: optional float; if omitted, main_gen default (0)
# Defaults: OUT_DIR=./bench_out  NUM=100  PATH_GEN=all
#
# Run from pipe_design/build (or set MAIN_GEN).
set -euo pipefail

SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
OUT_DIR="${1:-./bench_out}"
NUM="${2:-100}"
PATH_GEN="${3:-all}"
OBSTACLE="${4:-all}"
SHELL_MARGIN="${5:-}"
MAIN_GEN="${MAIN_GEN:-./main_gen}"

# Fill multipliers: each round requests (remaining * MULT) attempts (min NUM).
AXIS_RAY_ATTEMPT_MULT="${AXIS_RAY_ATTEMPT_MULT:-5}"
PLANE_SLICE_ATTEMPT_MULT="${PLANE_SLICE_ATTEMPT_MULT:-4}"
MAX_FILL_ROUNDS="${MAX_FILL_ROUNDS:-20}"

case "${PATH_GEN}" in
  plane_slice|axis_ray|all) ;;
  *)
    echo "error: PATH_GEN must be plane_slice | axis_ray | all (got '${PATH_GEN}')" >&2
    echo "usage: $0 [OUT_DIR] [NUM] [PATH_GEN] [OBSTACLE] [SHELL_MARGIN]" >&2
    exit 1
    ;;
esac

case "${OBSTACLE}" in
  pillar_field|corridor_rack|all) ;;
  *)
    echo "error: OBSTACLE must be pillar_field | corridor_rack | all (got '${OBSTACLE}')" >&2
    echo "usage: $0 [OUT_DIR] [NUM] [PATH_GEN] [OBSTACLE] [SHELL_MARGIN]" >&2
    exit 1
    ;;
esac

if [[ ! -x "${MAIN_GEN}" ]]; then
  for cand in \
      "${SCRIPT_DIR}/../../../build/main_gen" \
      "$(pwd)/main_gen" \
      "$(pwd)/build/main_gen" \
      "$(pwd)/pipe_design/build/main_gen"; do
    if [[ -x "${cand}" ]]; then
      MAIN_GEN="${cand}"
      break
    fi
  done
fi

if [[ ! -x "${MAIN_GEN}" ]]; then
  echo "error: main_gen not found (build it, or set MAIN_GEN=/path/to/main_gen)" >&2
  exit 1
fi

mkdir -p "${OUT_DIR}"
SUMMARY="${OUT_DIR}/robust_summary.txt"
: > "${SUMMARY}"

log() { echo "$@" | tee -a "${SUMMARY}"; }

# Shared across levels (difficulty from groups / terminals / waypoints only).
# Must keep BRANCH_GAP >= PATH_GAP (AxisRayGenerator: branch_center_gap >= path_center_gap).
SIZE=32
PATH_GAP=1
BRANCH_GAP=1
TERMINAL_GAP=2                      # slack beyond diameter; terminal_center_gap = diam + this
                                    #   (main_gen default 2; face terminals Chebyshev clearance)

# Obstacle paint (after corridor + shell). Always on for the four datasets.
# OBSTACLE_TYPE is set per dataset in run_one (pillar_field | corridor_rack).
# Never invade thickened witnesses: corridors stay feasible for radius r.
WITH_OBSTACLE=true                  # false → corridors only (no static paint)
OBSTACLE_DENSITY=0.4                # pillar_field only: target ρ = V_obs / V_eligible0
CORRIDOR_MARGIN=1                   # Chebyshev keep-out around witness (>=0); -1 → radius_cells
OBSTACLE_MAX_ROUNDS=256             # pillar_field only: max seed/commit rounds (stop if stuck)
MIN_EDGE=2                          # pillar_field only: reject AABB if any edge < this (cells)
MAX_EDGE=8                          # pillar_field only: cap any AABB edge during expand (cells)
CANDIDATES_PER_ROUND=32             # pillar_field only: sample this many boxes/round, keep largest
ISOMETRIC=true                      # pillar_field only: true = grow 6 faces together; false = per-face max
DIST_CAP=16                         # pillar_field only: cap Chebyshev dist weight for seed sampling
DILATE_STEPS=2                      # corridor_rack only: dilate witness by k, complement = obstacles
                                    #   (-1 → use CORRIDOR_MARGIN)

obstacle_args() {
  if [[ "${WITH_OBSTACLE}" != "true" ]]; then
    return 0
  fi
  local args=(
    --obstacle "${OBSTACLE_TYPE}"
    --corridor_margin "${CORRIDOR_MARGIN}"
    --obstacle_max_rounds "${OBSTACLE_MAX_ROUNDS}"
  )
  case "${OBSTACLE_TYPE}" in
    pillar_field)
      args+=(
        --obstacle_density "${OBSTACLE_DENSITY}"
        --min_edge "${MIN_EDGE}"
        --max_edge "${MAX_EDGE}"
        --candidates_per_round "${CANDIDATES_PER_ROUND}"
        --dist_cap "${DIST_CAP}"
      )
      if [[ "${ISOMETRIC}" == "true" ]]; then
        args+=(--isometric)
      fi
      ;;
    corridor_rack)
      args+=(--dilate_steps "${DILATE_STEPS}")
      ;;
    *)
      echo "error: OBSTACLE_TYPE must be pillar_field | corridor_rack (got '${OBSTACLE_TYPE}')" >&2
      exit 1
      ;;
  esac
  printf '%s\n' "${args[@]}"
}

# Count success YAMLs currently in dest.
count_yaml() {
  local dest="$1"
  find "${dest}" -maxdepth 1 -name 'instance_*.yaml' 2>/dev/null | wc -l | tr -d ' '
}

# Move staging successes into dest as contiguous instance_${have}.yaml …
ingest_staging() {
  local staging="$1" dest="$2"
  local have="$3"
  local idx f
  # Numeric sort on the instance index (GNU find -printf).
  for idx in $(find "${staging}" -maxdepth 1 -name 'instance_*.yaml' -printf '%f\n' \
      | sed -n 's/^instance_\([0-9][0-9]*\)\.yaml$/\1/p' | sort -n); do
    if (( have >= NUM )); then
      break
    fi
    f="${staging}/instance_${idx}.yaml"
    mv -f "${f}" "${dest}/instance_${have}.yaml"
    have=$((have + 1))
  done
  echo "${have}"
}

# Generate one (path_gen, obstacle, level) until NUM success files or rounds exhausted.
# Args: gen obst level seed_base  [main_gen path-gen flags...]
run_one() {
  local gen="$1" obst="$2" level="$3" seed_base="$4"
  shift 4
  OBSTACLE_TYPE="${obst}"

  local dest="${OUT_DIR}/${gen}/${obst}/${level}"
  mkdir -p "${dest}"
  # Fresh dataset dir (avoid mixing old runs).
  find "${dest}" -maxdepth 1 -name 'instance_*.yaml' -delete 2>/dev/null || true

  local shell_args=()
  if [[ -n "${SHELL_MARGIN:-}" ]]; then
    shell_args=(--shell_margin "${SHELL_MARGIN}")
  fi
  local shared_args=(--terminal_gap "${TERMINAL_GAP}")
  local obst_args=()
  mapfile -t obst_args < <(obstacle_args)

  log "=== ${gen} / ${obst} / ${level}  seed0=${seed_base}  target=${NUM}  out=${dest} ==="
  log "terminal_gap=${TERMINAL_GAP}  obstacle=${OBSTACLE_TYPE}  corridor_margin=${CORRIDOR_MARGIN}  density=${OBSTACLE_DENSITY}  dilate_steps=${DILATE_STEPS}"

  local have=0
  local seed="${seed_base}"
  local round=0
  local staging="${dest}/.staging"
  local last_rc=0

  while (( have < NUM && round < MAX_FILL_ROUNDS )); do
    round=$((round + 1))
    local remaining=$((NUM - have))
    local batch="${remaining}"
    local mult=1
    if [[ "${gen}" == "axis_ray" ]]; then
      mult="${AXIS_RAY_ATTEMPT_MULT}"
    elif [[ "${gen}" == "plane_slice" ]]; then
      mult="${PLANE_SLICE_ATTEMPT_MULT}"
    fi
    if (( mult > 1 )); then
      batch=$((remaining * mult))
      if (( batch < NUM )); then
        batch="${NUM}"
      fi
    fi

    rm -rf "${staging}"
    mkdir -p "${staging}"

    log "  fill round=${round}  have=${have}/${NUM}  batch_attempts=${batch}  seed=${seed}"
    set +e
    "${MAIN_GEN}" --generator "${gen}" --out "${staging}" --num "${batch}" --seed "${seed}" \
      "$@" "${shared_args[@]}" "${shell_args[@]}" "${obst_args[@]}"
    last_rc=$?
    set -e

    have="$(ingest_staging "${staging}" "${dest}" "${have}")"
    rm -rf "${staging}"
    seed=$((seed + batch))
    log "  after round: yaml_count=${have}/${NUM}  main_gen_exit=${last_rc}"
  done

  if (( have < NUM )); then
    log "WARNING: only ${have}/${NUM} instances for ${gen}/${obst}/${level} after ${round} rounds"
  fi
  log ""
  return 0
}

# --- path generators (difficulty knobs) × current OBSTACLE_TYPE via run_dataset ---

run_axis_ray_levels() {
  local obst="$1"
  # easy: 3 groups × 3 terminals
  run_one axis_ray "${obst}" easy 3000 \
    --size "${SIZE}" --radius 0.5 --num_groups 3 --terminals 3,3,3 \
    --init_waypoints_num 4 --attach_waypoints_num 3 \
    --min_path_size 3 --max_path_size 15 \
    --path_gap "${PATH_GAP}" --branch_gap "${BRANCH_GAP}" \
    --max_attempts 1024 --max_iterations 128

  # middle: 6 groups × 6 terminals
  run_one axis_ray "${obst}" middle 4000 \
    --size "${SIZE}" --radius 0.5 --num_groups 6 --terminals 6,6,6,6,6,6 \
    --init_waypoints_num 5 --attach_waypoints_num 4 \
    --min_path_size 3 --max_path_size 20 \
    --path_gap "${PATH_GAP}" --branch_gap "${BRANCH_GAP}" \
    --max_attempts 1024 --max_iterations 128

  # hard: 9 groups × 9 terminals
  run_one axis_ray "${obst}" hard 5000 \
    --size "${SIZE}" --radius 0.5 --num_groups 9 --terminals 9,9,9,9,9,9,9,9,9 \
    --init_waypoints_num 5 --attach_waypoints_num 4 \
    --min_path_size 3 --max_path_size 20 \
    --path_gap "${PATH_GAP}" --branch_gap "${BRANCH_GAP}" \
    --max_attempts 1024 --max_iterations 128
}

run_plane_slice_levels() {
  local obst="$1"
  # easy: 3 groups × 3 terminals
  run_one plane_slice "${obst}" easy 11000 \
    --size "${SIZE}" --radius 0.5 --num_groups 3 --terminals 3,3,3 \
    --subdomain_n 3 --plane_gap 3 --max_iterations 128

  # middle: 8 groups × 8 terminals
  run_one plane_slice "${obst}" middle 12000 \
    --size "${SIZE}" --radius 0.5 --num_groups 8 --terminals 8,8,8,8,8,8,8,8 \
    --subdomain_n 3 --plane_gap 3 --max_iterations 128

  # hard: 12 groups × 12 terminals
  run_one plane_slice "${obst}" hard 13000 \
    --size "${SIZE}" --radius 0.5 --num_groups 12 --terminals 12,12,12,12,12,12,12,12,12,12,12,12 \
    --subdomain_n 4 --plane_gap 3 --max_iterations 256
}

run_dataset() {
  local gen="$1" obst="$2"
  case "${gen}" in
    axis_ray)    run_axis_ray_levels "${obst}" ;;
    plane_slice) run_plane_slice_levels "${obst}" ;;
  esac
}

# Resolve PATH_GEN × OBSTACLE → dataset list (default: both path gens × both obstacles).
PATH_GENS=()
case "${PATH_GEN}" in
  all) PATH_GENS=(axis_ray plane_slice) ;;
  *)   PATH_GENS=("${PATH_GEN}") ;;
esac

OBSTACLES=()
case "${OBSTACLE}" in
  all) OBSTACLES=(pillar_field corridor_rack) ;;
  *)   OBSTACLES=("${OBSTACLE}") ;;
esac

log "path_gen=${PATH_GEN}  obstacle=${OBSTACLE}  out=${OUT_DIR}  target_num=${NUM}"
log "shell_margin=${SHELL_MARGIN:-(default)}  axis_ray_mult=${AXIS_RAY_ATTEMPT_MULT}  plane_slice_mult=${PLANE_SLICE_ATTEMPT_MULT}  max_fill_rounds=${MAX_FILL_ROUNDS}"
log "path_gap=${PATH_GAP}  branch_gap=${BRANCH_GAP}  pillar density=${OBSTACLE_DENSITY}  corridor_margin=${CORRIDOR_MARGIN}  dilate_steps=${DILATE_STEPS}"
log ""

for gen in "${PATH_GENS[@]}"; do
  for obst in "${OBSTACLES[@]}"; do
    log "######## dataset ${gen} × ${obst} ########"
    run_dataset "${gen}" "${obst}"
  done
done

log "done. summary: ${SUMMARY}"


==> anc/pipe_design/include/benchmark/pillar_field/PillarFieldGenerator.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"
#include "benchmark/pillar_field/Types.h"
#include "grid/Types.h"

#include <algorithm>
#include <cstdint>
#include <random>
#include <vector>

namespace pipe_design::benchmark::pillar_field {

/// Fill eligible space (outside thickened corridors) with large AABB obstacles.
class PillarFieldGenerator {
public:
    explicit PillarFieldGenerator(GenParams params);

    /// Appends painted AABBs; preserves existing `out.{aabbs,spheres,capsules}`.
    /// Writes base knobs into `out.obstacle_params`. Returns false only on bad input.
    bool generate(Instance& out);

    float density() const { return density_; }
    std::int64_t eligible0() const { return eligible0_; }

private:
    struct Box {
        int x0 = 0, y0 = 0, z0 = 0;
        int x1 = 0, y1 = 0, z1 = 0;  // inclusive cell bounds
        int volume() const {
            return (x1 - x0 + 1) * (y1 - y0 + 1) * (z1 - z0 + 1);
        }
        int min_edge() const {
            const int dx = x1 - x0 + 1;
            const int dy = y1 - y0 + 1;
            const int dz = z1 - z0 + 1;
            return std::min({dx, dy, dz});
        }
    };

    GenParams params_;
    std::mt19937 rng_;
    int sx_ = 0, sy_ = 0, sz_ = 0;
    float res_ = 1.f;
    std::vector<std::uint8_t> blocked_;
    /// Chebyshev distance to nearest blocked cell (0 if blocked). Sampling weight.
    std::vector<int> dist_;
    std::int64_t eligible0_ = 0;
    std::int64_t blocked_vol_ = 0;
    float density_ = 0.f;

    int idx(int x, int y, int z) const { return (z * sy_ + y) * sx_ + x; }
    bool in_bounds(int x, int y, int z) const {
        return x >= 0 && x < sx_ && y >= 0 && y < sy_ && z >= 0 && z < sz_;
    }
    bool is_blocked(int x, int y, int z) const {
        return !in_bounds(x, y, z) ||
               blocked_[static_cast<std::size_t>(idx(x, y, z))] != 0;
    }
    float sample_weight_at(int x, int y, int z) const;

    /// Multi-source Chebyshev DT from all blocked cells.
    void rebuild_dist();
    /// Lower `dist_` after new blocked cells (incremental min-update BFS).
    void update_dist_from(const std::vector<grid::CellCoord>& seeds);
    bool sample_seed(grid::CellCoord& out);
    Box greedy_expand(const grid::CellCoord& seed) const;
    bool face_free(const Box& b, int face) const;
    void commit(const Box& b, Instance& out);
};

}  // namespace pipe_design::benchmark::pillar_field


==> anc/pipe_design/include/benchmark/pillar_field/Types.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"

namespace pipe_design::benchmark::pillar_field {

/// PillarField AABB fill (ROADMAP §2.2). Extends shared `ObstacleGenParams`.
struct GenParams : ObstacleGenParams {
    /// Reject grown boxes with any edge shorter than this (cells).
    int min_edge = 2;
    /// Cap any edge length during greedy expand (cells). Must be >= min_edge.
    int max_edge = 16;
    int candidates_per_round = 32;
    /// false: each face expands independently (maximal AABB).
    /// true: all six faces grow together one layer at a time (isometric).
    bool isometric = false;
    /// Cap on Chebyshev distance used as sampling weight (`<= 0` = uncapped).
    /// Prefer moderate values so far-field cells share the same weight.
    int dist_cap = 16;
};

}  // namespace pipe_design::benchmark::pillar_field


==> anc/pipe_design/include/benchmark/plane_slice/PlaneSlicedGenerator.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"
#include "benchmark/Subdomain.h"
#include "benchmark/plane_slice/Types.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "planner/low/Path.h"

#include <memory>
#include <random>
#include <string>
#include <vector>

namespace pipe_design::benchmark::plane_slice {

/// Plane-sliced multi-source corridor growth (ROADMAP §1.A).
class PlaneSlicedGenerator {
public:
    explicit PlaneSlicedGenerator(GenParams params);

    /// Round-robin: seed empty groups, then attach until targets met (or failure).
    /// Sets `out.success` / `out.reason`.
    bool generate(Instance& out);

private:
    GenParams params_;
    std::mt19937 rng_;
    std::unique_ptr<grid::StaticClearanceGrid> static_grid_;
    std::vector<Subdomain> subdomains_;

    std::vector<GroupCorridors> groups_;
    std::vector<std::vector<Plane>> planes_;

    /// Plane-gap OK and at least one free surface subdomain with face cells on
    /// `plane`. Fills `candidates` (subdomain indices) and `cells_per_sd`.
    bool collect_plane_candidates(
        std::size_t g,
        const Plane& plane,
        std::vector<std::size_t>& candidates,
        std::vector<std::vector<grid::CellCoord>>& cells_per_sd) const;

    /// Two face terminals in different candidate subdomains (seed).
    bool pick_seed_terminals(
        const std::vector<std::size_t>& candidates,
        std::vector<std::vector<grid::CellCoord>>& cells_per_sd,
        grid::CellCoord& s_cell,
        grid::CellCoord& g_cell);

    /// One new face terminal (attach).
    bool pick_attach_terminal(
        const std::vector<std::size_t>& candidates,
        std::vector<std::vector<grid::CellCoord>>& cells_per_sd,
        grid::CellCoord& g_cell);

    bool seed_group(std::size_t g, std::string& reason);
    bool attach_terminal(std::size_t g, std::string& reason);

    /// Planar A* on `plane` only (ROADMAP §1.A). Other groups' corridors = obstacles.
    /// If `reason != nullptr` and search fails, writes a short cause tag.
    bool planar_search(
        const Plane& plane,
        std::size_t self_group,
        const std::vector<grid::CellCoord>& starts,
        const std::vector<grid::CellCoord>& goals,
        planner::Path& out_path,
        std::string* reason = nullptr);
};

}  // namespace pipe_design::benchmark::plane_slice


==> anc/pipe_design/include/benchmark/plane_slice/Types.h <==
#pragma once

#include "benchmark/GeneratorTypes.h"

#include <cstdint>

namespace pipe_design::benchmark::plane_slice {

/// Axis-aligned slice: fix one coordinate (ROADMAP §1.A.1).
enum class AxisKind : std::uint8_t { XY = 0, XZ = 1, YZ = 2 };

struct Plane {
    AxisKind axis = AxisKind::XY;
    int fixed = 0;  // z for XY, y for XZ, x for YZ (cell units)
};

/// Plane-slice generator input: shared knobs + `plane_gap` slack.
struct GenParams : benchmark::GenParams {
    /// Extra cell slack beyond `diameter_cells()` for parallel planes.
    int plane_gap = 2;

    /// Effective min |fixed_i - fixed_j| (same group, same axis).
    /// Reject when `|fixed_i - fixed_j| <= plane_center_gap()`.
    int plane_center_gap() const {
        return diameter_cells() + plane_gap;
    }
};

}  // namespace pipe_design::benchmark::plane_slice


==> anc/pipe_design/include/benchmark/plane_slice/Utils.h <==
#pragma once

#include "benchmark/GeneratorUtils.h"
#include "benchmark/Subdomain.h"
#include "benchmark/plane_slice/Types.h"
#include "grid/Types.h"

#include <vector>

namespace pipe_design::benchmark::plane_slice {

/// Cell lies on an axis-aligned slice plane.
inline bool on_plane(const grid::CellCoord& c, const Plane& plane) {
    switch (plane.axis) {
    case AxisKind::XY: return c.z == plane.fixed;
    case AxisKind::XZ: return c.y == plane.fixed;
    case AxisKind::YZ: return c.x == plane.fixed;
    }
    return false;
}

/// Fixed coordinate of `c` for the given axis kind (z / y / x).
inline int fixed_of(const grid::CellCoord& c, AxisKind axis) {
    switch (axis) {
    case AxisKind::XY: return c.z;
    case AxisKind::XZ: return c.y;
    case AxisKind::YZ: return c.x;
    }
    throw std::invalid_argument("fixed_of: invalid axis kind");
}

inline bool intersects_plane(const Subdomain& sd, const Plane& plane) {
    switch (plane.axis) {
    case AxisKind::XY:
        return plane.fixed >= sd.z_min && plane.fixed < sd.z_max;
    case AxisKind::XZ:
        return plane.fixed >= sd.y_min && plane.fixed < sd.y_max;
    case AxisKind::YZ:
        return plane.fixed >= sd.x_min && plane.fixed < sd.x_max;
    }
    return false;
}

/// Append domain-face cells of `sd` that lie on `plane`.
inline void append_face_cells_on_plane(const Subdomain& sd,
                                       const Plane& plane,
                                       int size_x, int size_y, int size_z,
                                       std::vector<grid::CellCoord>& out) {
    if (!intersects_plane(sd, plane)) {
        return;
    }

    switch (plane.axis) {
    case AxisKind::XY: {
        const int z = plane.fixed;
        for (int y = sd.y_min; y < sd.y_max; ++y) {
            for (int x = sd.x_min; x < sd.x_max; ++x) {
                const grid::CellCoord c = Subdomain::cell_at(x, y, z);
                if (benchmark::on_face(c, size_x, size_y, size_z)) {
                    out.push_back(c);
                }
            }
        }
        break;
    }
    case AxisKind::XZ: {
        const int y = plane.fixed;
        for (int z = sd.z_min; z < sd.z_max; ++z) {
            for (int x = sd.x_min; x < sd.x_max; ++x) {
                const grid::CellCoord c = Subdomain::cell_at(x, y, z);
                if (benchmark::on_face(c, size_x, size_y, size_z)) {
                    out.push_back(c);
                }
            }
        }
        break;
    }
    case AxisKind::YZ: {
        const int x = plane.fixed;
        for (int z = sd.z_min; z < sd.z_max; ++z) {
            for (int y = sd.y_min; y < sd.y_max; ++y) {
                const grid::CellCoord c = Subdomain::cell_at(x, y, z);
                if (benchmark::on_face(c, size_x, size_y, size_z)) {
                    out.push_back(c);
                }
            }
        }
        break;
    }
    }
}

}  // namespace pipe_design::benchmark::plane_slice


==> anc/pipe_design/include/benchmark/run_bench.sh <==
#!/usr/bin/env bash
# Parallel batch for pipe_run_design over data/envs folders.
#
# Dataset layout (from gen_robust.sh):
#   BENCH/<axis_ray|plane_slice>/<pillar_field|corridor_rack>/<easy|middle|hard>/
#
# Edit BENCH_FOLDERS below (comment out lines to skip).
# Parallelism: MAX_PARALLEL jobs at once (default 4). Override:
#   MAX_PARALLEL=6 bash run_bench.sh
#
# Export: OUT/{algo}_{path}_{obstacle}_{level}.jsonl
# Meta: path_generator / obstacle / level / timestamp
set -euo pipefail

SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PIPE_DESIGN="$(cd "${SCRIPT_DIR}/../.." && pwd)"

PIPE_RUN="${PIPE_RUN:-${PIPE_DESIGN}/build/pipe_run_design}"
BENCH="${BENCH:-${PIPE_DESIGN}/data/envs}"
OUT="${OUT:-${PIPE_DESIGN}/data/runs}"
MAX_PARALLEL="${MAX_PARALLEL:-4}"

TS="$(date -u +%Y-%m-%dT%H:%M:%SZ)"
mkdir -p "${OUT}"

EASY_TIME_MS=30000
MIDDLE_TIME_MS=60000
HARD_TIME_MS=90000

if [[ ! -x "${PIPE_RUN}" ]]; then
  echo "error: pipe_run_design not found: ${PIPE_RUN}" >&2
  exit 1
fi

# =============================================================================
# Bench folders to run (relative to BENCH). Comment out to skip.
# =============================================================================
BENCH_FOLDERS=(
  axis_ray/pillar_field/easy
  axis_ray/pillar_field/middle
  axis_ray/pillar_field/hard
  axis_ray/corridor_rack/easy
  axis_ray/corridor_rack/middle
  axis_ray/corridor_rack/hard
  plane_slice/pillar_field/easy
  plane_slice/pillar_field/middle
  plane_slice/pillar_field/hard
  plane_slice/corridor_rack/easy
  plane_slice/corridor_rack/middle
  plane_slice/corridor_rack/hard
)

# Algorithms (comment out to skip).
ALGOS=(
  cbs
  pbs
  pp
)

time_ms_for_level() {
  case "$1" in
    easy)   echo "${EASY_TIME_MS}" ;;
    middle) echo "${MIDDLE_TIME_MS}" ;;
    hard)   echo "${HARD_TIME_MS}" ;;
    *)
      echo "error: unknown level '$1'" >&2
      return 1
      ;;
  esac
}

# One (folder × algo) job. Logs to OUT/logs/...
run_job() {
  local folder="$1"
  local algo="$2"

  local path_gen obstacle level
  IFS=/ read -r path_gen obstacle level <<< "${folder}"

  local instance_dir="${BENCH}/${folder}"
  if [[ ! -d "${instance_dir}" ]]; then
    echo "[SKIP] missing dir: ${instance_dir}" >&2
    return 0
  fi

  local time_ms
  time_ms="$(time_ms_for_level "${level}")"

  local tag="${algo}_${path_gen}_${obstacle}_${level}"
  local export_path="${OUT}/${tag}.jsonl"
  local log_path="${OUT}/logs/${tag}.log"
  mkdir -p "${OUT}/logs"

  local meta
  meta="$(printf '{"path_generator":"%s","obstacle":"%s","level":"%s","timestamp":"%s"}' \
    "${path_gen}" "${obstacle}" "${level}" "${TS}")"

  local -a cmd=(
    "${PIPE_RUN}"
    --instance_dir "${instance_dir}"
    --export "${export_path}"
    --algorithm "${algo}"
    --topology pure_mst --radius_merge min --cost_type euclidean
    --heuristic manhattan --action_model TwentySixConnected
    --budget_mode time --max_time_ms "${time_ms}"
    --meta "${meta}"
  )

  case "${algo}" in
    cbs)
      cmd+=(--conflict_analyzer near_terminal)
      ;;
    pbs)
      cmd+=(--conflict_analyzer near_terminal --pbs_mode depth_first)
      ;;
    pp)
      ;;
    *)
      echo "[SKIP] unknown algo: ${algo}" >&2
      return 0
      ;;
  esac

  echo "[START] ${tag}  (budget ${time_ms} ms) → ${export_path}"
  # Isolate failures so one job does not abort the whole parallel batch.
  set +e
  "${cmd[@]}" >"${log_path}" 2>&1
  local rc=$?
  set -e
  if (( rc == 0 )); then
    echo "[DONE]  ${tag}  rc=0"
  else
    echo "[FAIL]  ${tag}  rc=${rc}  see ${log_path}" >&2
  fi
  return 0
}

# Wait until fewer than MAX_PARALLEL background jobs are running.
wait_for_slot() {
  while true; do
    local n
    n="$(jobs -rp | wc -l | tr -d ' ')"
    if (( n < MAX_PARALLEL )); then
      break
    fi
    # bash 4.3+: wait for any child; ignore non-zero from failed jobs
    wait -n || true
  done
}

echo "BENCH=${BENCH}"
echo "OUT=${OUT}"
echo "MAX_PARALLEL=${MAX_PARALLEL}"
echo "folders=${#BENCH_FOLDERS[@]}  algos=${#ALGOS[@]}  jobs=$(( ${#BENCH_FOLDERS[@]} * ${#ALGOS[@]} ))"
echo "timestamp=${TS}"
echo ""

for folder in "${BENCH_FOLDERS[@]}"; do
  for algo in "${ALGOS[@]}"; do
    wait_for_slot
    run_job "${folder}" "${algo}" &
  done
done

# Drain remaining jobs
wait || true

echo ""
echo "all jobs finished. JSONL under: ${OUT}"
echo "logs under: ${OUT}/logs"


==> anc/pipe_design/include/conflict/ConflictAnalyzer.h <==
#pragma once

#include "conflict/PathGraph.h"
#include "conflict/Types.h"
#include "grid/StaticClearanceGrid.h"
#include "topology/Types.h"

#include <cstdint>
#include <string>
#include <unordered_map>
#include <vector>

namespace pipe_design::conflict {

/// High-level heuristic used by `ConflictAnalyzer::estimate_heuristic`.
enum class HeuristicMode : std::uint8_t {
    /// Sum of PathGraph edge weights with both endpoints conflict-touched.
    ConflictLength = 0,
    /// Sum of per-cluster `max_deficit`.
    ClusterMaxDeficit = 1,
};

/// Base driver for group–group `[V]` analysis
/// (normalize → graph → conflicts → clusters → score → heuristic → select).
///
/// Named Analyzer (not Validator / Resolver): it **detects and ranks** clashes; it does
/// not mutate `ObstacleChain` or replan — that stays in `planner/high/`.
///
/// Before `normalize` / `analyze`, set `grid` (cell centers) and `plans` (edge radii).
///
/// Ranking is stored on `Conflict::score` / `ConflictCluster::score`.
/// High-level remaining-cost estimate is stored on `heuristic_` (via `estimate_heuristic`).
/// Required overrides: `score(Conflict&)`, `score(ConflictCluster&)`, `select_conflict`.
class ConflictAnalyzer {
public:
    ConflictAnalyzer() = default;
    virtual ~ConflictAnalyzer() = default;

    void set_grid(const grid::StaticClearanceGrid* grid) { grid_ = grid; }
    void set_plans(const topology::GlobalTopologyPlan* plans) { plans_ = plans; }

    /// Sample spacing along a segment ≈ `factor * pipe_radius` (clamped above PathGraph eps).
    void set_sample_step_factor(float factor) { sample_step_factor_ = factor; }
    float sample_step_factor() const { return sample_step_factor_; }

    void set_heuristic_mode(HeuristicMode mode) { heuristic_mode_ = mode; }
    HeuristicMode heuristic_mode() const { return heuristic_mode_; }

    const grid::StaticClearanceGrid* grid() const { return grid_; }
    const topology::GlobalTopologyPlan* plans() const { return plans_; }

    /// Clear normalized paths, graphs, conflicts, clusters, heuristic.
    virtual void clear();

    /// Default: clear → normalize → build_graphs → find_conflicts → find_clusters →
    /// score_all → estimate_heuristic.
    /// Pointers must remain valid for the call; null entries are skipped.
    virtual void analyze(const std::vector<const topology::Task*>& tasks);

    /// Line-discretize Task paths into `sampled_paths_` (does not mutate `tasks`).
    virtual void normalize(const std::vector<const topology::Task*>& tasks);

    /// Build per-group `PathGraph` from `sampled_paths_`.
    /// Shared terminals merge via `PathGraph` quantized keys (`eps`).
    /// Each group must form exactly one connected component (throws otherwise).
    virtual void build_graphs();

    /// Cross-group sphere–sphere hits → `conflicts_` (all hits, not first-only).
    virtual void find_conflicts();

    /// Cluster `conflicts_` via PathGraph adjacency (same/neighbor witness nodes) → `clusters_`.
    virtual void find_clusters();

    /// Compute and store `conflict.score`. Subclass must implement.
    virtual void score(Conflict& conflict) const = 0;

    /// Compute and store `cluster.score`. Subclass must implement (base throws).
    virtual void score(ConflictCluster& cluster) const;

    /// Score every conflict, then every cluster (writes `.score` fields).
    virtual void score_all();

    /// High-level remaining-cost estimate for the current analyzed plan set.
    /// Dispatches on `heuristic_mode_` (default: ConflictLength). Override to replace.
    /// Called by `analyze` after `score_all`; result is cached in `heuristic_`.
    virtual double estimate_heuristic() const;

    /// Sum of per-cluster `max_deficit` (penetration severity).
    virtual double estimate_cluster_max_deficit() const;

    /// Sum of PathGraph edge weights whose **both** endpoints witness a conflict.
    virtual double estimate_conflict_length() const;

    /// Cached result of the last `estimate_heuristic` (written by `analyze`).
    double heuristic() const { return heuristic_; }

    /// Pick one conflict using stored `.score`. Subclass must implement.
    virtual const Conflict* select_conflict() const = 0;

    /// Optional: pick one cluster using stored `.score`. Default: argmax; nullptr if empty.
    virtual const ConflictCluster* select_cluster() const;

    const std::unordered_map<topology::GroupId, std::vector<SampledPath>>& sampled_paths() const {
        return sampled_paths_;
    }
    const std::unordered_map<topology::GroupId, PathGraph>& graphs() const { return graphs_; }
    const std::vector<Conflict>& conflicts() const { return conflicts_; }
    const std::vector<ConflictCluster>& clusters() const { return clusters_; }

protected:
    const grid::StaticClearanceGrid* grid_ = nullptr;
    const topology::GlobalTopologyPlan* plans_ = nullptr;
    float sample_step_factor_ = 1.f;
    HeuristicMode heuristic_mode_ = HeuristicMode::ClusterMaxDeficit;
    double heuristic_ = 0.0;

    /// Per-group normalized paths (one SampledPath per succeeded Task).
    std::unordered_map<topology::GroupId, std::vector<SampledPath>> sampled_paths_;
    std::unordered_map<topology::GroupId, PathGraph> graphs_;
    std::vector<Conflict> conflicts_;
    std::vector<ConflictCluster> clusters_;
};

}  // namespace pipe_design::conflict


==> anc/pipe_design/include/conflict/NearTerminalAnalyzer.h <==
#pragma once

#include "conflict/ConflictAnalyzer.h"
#include "geom/Types.h"

#include <unordered_map>
#include <vector>

namespace pipe_design::conflict {

/// ConflictAnalyzer that prefers conflicts near **pipe terminals** (not graph degree-1).
///
/// Logic aligned with Python `HeadConflictSelector`:
///   1. Per group, rank conflicts by PathGraph distance to that group's pipe terminals
///   2. `candidates_` = conflicts with at least one side rank == 0
///   3. `select_conflict` returns the candidate with max `score` (`-rank_sum`)
///
/// Ranking is **relative within each group's conflict set** — absolute distance is
/// meaningless across differently sized trees. Use `score_all`, not per-conflict `score`.
///
/// Higher `Conflict::score` is more urgent (`score = -rank_sum`).
class NearTerminalAnalyzer : public ConflictAnalyzer {
public:
    /// `terminals[group_id]` = pipe mouth / design terminal positions for that group.
    explicit NearTerminalAnalyzer(
        std::unordered_map<topology::GroupId, std::vector<geom::Vec3>> terminals);

    void clear() override;

    /// Not supported: near-terminal urgency is a relative rank over the full conflict set.
    [[noreturn]] void score(Conflict& conflict) const override;
    void score(ConflictCluster& cluster) const override;
    void score_all() override;

    const Conflict* select_conflict() const override;

    /// Conflicts with at least one per-group rank == 0 (filled by `score_all`).
    const std::vector<const Conflict*>& candidates() const { return candidates_; }

    const std::unordered_map<topology::GroupId, std::vector<geom::Vec3>>& terminals() const {
        return terminals_;
    }

private:
    std::unordered_map<topology::GroupId, std::vector<geom::Vec3>> terminals_;
    std::vector<const Conflict*> candidates_;
};

}  // namespace pipe_design::conflict


==> anc/pipe_design/include/conflict/PathGraph.h <==
#pragma once

#include "conflict/Types.h"
#include "geom/Types.h"

#include <cstddef>
#include <cstdint>
#include <limits>
#include <unordered_map>
#include <vector>

namespace pipe_design::conflict {

using NodeId = std::size_t;

/// Invalid / missing node id (e.g. Dijkstra predecessor sentinel).
inline constexpr NodeId kInvalidNode = static_cast<NodeId>(-1);

/// One undirected adjacency entry (stored once per direction).
struct PathEdge {
    NodeId to = 0;
    float weight = 0.f;

    PathEdge() = default;
    PathEdge(NodeId to_, float weight_) : to(to_), weight(weight_) {}
};

/// Undirected weighted graph of one group's pipe network (`SampledPoint` / `SampledPath` only).
///
/// Not related to the planning occupancy grid.
///
/// `add_node` identity = quantized key `(⌊x/eps⌋, ⌊y/eps⌋, ⌊z/eps⌋)`: same key → same
/// `NodeId` (shared terminals connect paths into a tree).
///
/// **Assumption:** any two distinct samples are farther than `eps_`, so each key holds
/// at most one logical point and along-path chains are never collapsed.
class PathGraph {
public:
    static constexpr float kUnreachable = std::numeric_limits<float>::infinity();
    static constexpr float kDefaultEps = 1e-4f;

    PathGraph() = default;
    explicit PathGraph(float eps) : eps_(eps) {}

    void clear();

    void set_eps(float eps);
    float eps() const { return eps_; }

    /// Reuse `NodeId` if quantized key already exists; else copy-insert.
    /// On reuse, stored `radius` becomes `max(existing, incoming)` (geometry unchanged).
    NodeId add_node(const SampledPoint& node);

    /// Lookup by quantized key of `point.center`. Throws if absent.
    NodeId find_node(const SampledPoint& point) const;

    bool add_edge(NodeId a, NodeId b, float weight);
    bool add_edge(NodeId a, NodeId b);

    bool add_direct_edge(NodeId a, NodeId b, float weight);
    bool add_direct_edge(NodeId a, NodeId b);

    std::vector<NodeId> add_sampled_path(const SampledPath& path);

    bool empty() const { return nodes_.empty(); }
    std::size_t node_count() const { return nodes_.size(); }
    std::size_t edge_count() const { return edge_count_; }

    bool valid(NodeId id) const { return id < nodes_.size(); }

    const SampledPoint& node(NodeId id) const { return nodes_[id]; }
    const std::vector<SampledPoint>& nodes() const { return nodes_; }

    std::size_t degree(NodeId id) const;
    const std::vector<PathEdge>& neighbors(NodeId id) const { return adj_[id]; }

    float shortest_path_length(NodeId from, NodeId to) const;
    std::vector<NodeId> shortest_path(NodeId from, NodeId to) const;
    std::vector<NodeId> terminal_nodes() const;

    /// Number of connected components (isolated subgraphs). Isolated nodes count as 1 each.
    std::size_t component_count() const;

    /// Each entry is one connected component (node ids). Order of components / nodes is unspecified.
    std::vector<std::vector<NodeId>> components() const;

    void set_dijkstra_cache_limit(std::size_t limit);
    std::size_t dijkstra_cache_limit() const { return dijkstra_cache_limit_; }
    void clear_dijkstra_cache() const { dijkstra_cache_.clear(); }

private:
    struct CellKey {
        std::int32_t x = 0;
        std::int32_t y = 0;
        std::int32_t z = 0;

        bool operator==(CellKey o) const { return x == o.x && y == o.y && z == o.z; }
    };

    struct CellKeyHash {
        std::size_t operator()(CellKey k) const noexcept {
            const std::size_t hx = static_cast<std::size_t>(static_cast<std::uint32_t>(k.x));
            const std::size_t hy = static_cast<std::size_t>(static_cast<std::uint32_t>(k.y));
            const std::size_t hz = static_cast<std::size_t>(static_cast<std::uint32_t>(k.z));
            return hx * 73856093u ^ hy * 19349663u ^ hz * 83492791u;
        }
    };

    struct DijkstraCacheEntry {
        NodeId source = kInvalidNode;
        std::vector<float> dist;
        std::vector<NodeId> pred;
    };

    CellKey cell_key(const geom::Vec3& p) const;
    void dijkstra(NodeId source,
                  std::vector<float>& dist,
                  std::vector<NodeId>& pred) const;
    /// FIFO cache by `source`; evict oldest when over `dijkstra_cache_limit_`.
    const DijkstraCacheEntry& cached_dijkstra(NodeId source) const;

    float eps_ = kDefaultEps;
    std::vector<SampledPoint> nodes_;
    std::vector<std::vector<PathEdge>> adj_;
    std::unordered_map<CellKey, NodeId, CellKeyHash> spatial_;
    std::size_t edge_count_ = 0;

    static constexpr std::size_t kDefaultDijkstraCacheLimit = 32;
    std::size_t dijkstra_cache_limit_ = kDefaultDijkstraCacheLimit;
    mutable std::vector<DijkstraCacheEntry> dijkstra_cache_;
};

}  // namespace pipe_design::conflict


==> anc/pipe_design/include/conflict/ROADMAP.md <==
# conflict — Group–group geometric validation (`[V]`)

Detail companion to [`../ROADMAP.md`](../ROADMAP.md) §1 / §8.

Detect, cluster, and rank **cross-group** pipe clashes. Input is routed Tasks from
a **TopologyPlan** (via `multi/`). Output feeds high-level `[F]` and TopologyPlan
`replan` for the next round.

---

## Unlike classical MAPF

| Classical MAPF | This domain (pipe radii) |
|----------------|--------------------------|
| Conflict = same vertex / edge at same time | Conflict = two **sphere** volumes violate clearance |
| One shared cell | Two witnesses (`point_a`, `point_b`) — often different positions |
| Single path vs path | Group = **tree / set** of paths → collect **all** hits, then cluster |
| `find_first` often enough | `find_all` is the default; pick later via score |

Same-group paths are **not** conflicts (sharing / ConnectedSets allowed).

---

## Critical rule — detection must not be stricter than occupancy

Three places decide “blocked / conflict” in the stack:

| Layer | Code | Role |
|-------|------|------|
| High-level `[V]` | `ConflictAnalyzer::find_conflicts` | Declare group–group conflicts → CBS/PP `[F]` |
| Low-level search | `CompositeGrid::is_free` | Accept / reject cells while routing |
| Path → obstacle | `chain_with_path` (multi/) | Bake a routed path into `ObstacleChain` |

**Rule (mandatory):** `ConflictAnalyzer` must follow the **most relaxed** detection rule
among these three — never stricter than what `CompositeGrid` + `chain_with_path` can
enforce.

Formally:

```text
Conflicts reported by Analyzer  ⊆  configurations that chain / is_free treat as illegal
```

Equivalently: if Analyzer flags a clash, applying the corresponding constraint /
occupancy must make low-level search reject that geometry.

**Why:** If Analyzer is **stricter** than occupancy:

1. Analyzer reports a conflict → high-level adds a constraint / extends the chain  
2. Low-level replan still sees the region as free (`is_free` / chain geometry disagree)  
3. Search returns essentially the same path  
4. Analyzer reports the **same** conflict again → **infinite CBS/PP loop**

If Analyzer is **relaxed** (or aligned) relative to occupancy, every reported conflict
is enforceable → replan can make progress.

**Prefer alignment over arbitrary looseness:** use the same clearance predicate
(`dist < r_a + r_b` / `clearance < pipe_radius`) and compatible sphere–capsule
geometry. Sparse line-sampling in Analyzer is naturally no stricter than continuous
capsules in `chain_with_path`; do **not** add tighter margins only on the Analyzer
side. Constraint witnesses written to `ObstacleChain` must be strong enough that
`is_free` fails at those witnesses.

---

## Design (agreed, keep simple)

**Sphere-centric pipeline.** Normalize every path to an ordered sphere list by
**line-discretizing** capsules (sample along the segment in world space). This is
**not** snapping to 6/8-connect grid paths. Original `Task.path` is never mutated;
normalized geometry lives in `SampledPath` only.

```text
Tasks (paths)
  → normalize(path)     → SampledPath[]     # independent sphere lists
  → build PathGraph     → per-group graph   # structure / distance-to-terminal
  → find_conflicts      → Conflict[]       # all sphere–sphere hits (cross-group)
  → find_clusters       → ConflictCluster[]  # using graph adjacency
  → score_all              → write Conflict/Cluster `.score`
  → select_conflict        → read `.score` (required)
  → select_cluster         → read `.score` (optional)
  → high/ [F]
```

| Piece | Role |
|-------|------|
| `SampledPoint` / `SampledPath` | Normalized tube; independent of original Path |
| `Conflict` | Atomic sphere–sphere evidence |
| `ConflictCluster` | Connected conflicts; may touch >2 groups |
| `PathGraph` | Per-group undirected network (`NodeId`); cluster + near-end |
| `ConflictAnalyzer` | `[V]` driver; required scores + `select_conflict` |
| `NearTerminalAnalyzer` | Pipe-terminal ranks; rank-0 `candidates_`; HeadConflictSelector-style |

### Why cluster + graph

One sample on A may hit many samples on B. Max-`deficit` alone is wrong: the path
often already collides earlier. Graph adjacency groups hits into a **conflict band**
that may touch **several groups**. Picking which Conflict inside a cluster to branch
on belongs to **Scorer** (subclass), not a fixed heuristic on the cluster type.
Graph also enables legacy-style “near terminal” selection later.

### Score

`score(Conflict)` / `select_conflict` **must** be overridden.
`score(ConflictCluster)` / `select_cluster` are optional (base: max-of-members / argmax).

---

## Types (P0)

```text
SampledPoint  = { center, radius }
SampledPath   = { group_id, task_id?, samples: SampledPoint[] }

Conflict = {
  group_a, group_b,
  task_a?, task_b?,
  sample_a, sample_b: SampledPoint,   # witness spheres
  deficit
}

ConflictCluster = {
  groups: GroupId[],                  # may be >2
  conflicts: Conflict[],
  max_deficit()
}
```

---

## Catalog

| Piece | Priority | Notes |
|-------|----------|-------|
| `Types.h` (`Conflict`, `ConflictCluster`, `SampledPath`) | P0 | Sphere-centric evidence |
| `PathGraph` | P0 | `NodeId` adj list + Dijkstra; no Boost |
| `SampleKdTree` | P0 | Exact KD-tree on `SampledPoint` (+ radius weight); radius/knn search |
| `ConflictAnalyzer` | P0 | Required: `score(Conflict)`, `score(ConflictCluster)`, `select_conflict` |
| `NearTerminalAnalyzer` | P1 | Python HeadConflictSelector-style; pipe terminals; rank-0 candidates |
| Line-discrete `normalize` | P1 | Independent `SampledPath` |
| `find_conflicts` / `find_clusters` | P1 | Sphere–sphere via KD radius search + graph adjacency |
| Constraint hint (cluster → chain sphere) | P2 | CBS `ObstacleChain` |

---

## Layout

```text
include/conflict/
  ROADMAP.md
  Types.h
  PathGraph.h
  SampleKdTree.h
  ConflictAnalyzer.h
  NearTerminalAnalyzer.h

src/conflict/
  PathGraph.cpp
  SampleKdTree.cpp
  ConflictAnalyzer.cpp
  NearTerminalAnalyzer.cpp
```


==> anc/pipe_design/include/conflict/SampleKdTree.h <==
#pragma once

#include "conflict/Types.h"
#include "geom/Types.h"

#include <cstddef>
#include <vector>

namespace pipe_design::conflict {

/// Exact 3D KD-tree over `SampledPoint` (radius acts as weight).
///
/// Non-owning / read-only: `build` does **not** copy or mutate points. Caller must
/// keep the point array alive for the lifetime of this tree (e.g. `PathGraph::nodes()`).
class SampleKdTree {
public:
    SampleKdTree() = default;

    void clear();

    /// Bind to an external point array (no copy). Indices in search results refer to it.
    void build(const SampledPoint* points, std::size_t count);

    /// Same as `build(points.data(), points.size())`.
    void build(const std::vector<SampledPoint>& points) {
        build(points.data(), points.size());
    }

    bool empty() const { return size_ == 0; }
    std::size_t size() const { return size_; }

    const SampledPoint& point(std::size_t i) const { return points_[i]; }
    float weight(std::size_t i) const { return points_[i].radius; }

    /// All points with center distance ≤ `radius`. `dists` are Euclidean lengths.
    void radius_search(const geom::Vec3& query,
                       float radius,
                       std::vector<std::size_t>& indices,
                       std::vector<float>& dists) const;

    /// `k` nearest centers. `dists` are Euclidean lengths (same order as `indices`).
    void knn_search(const geom::Vec3& query,
                    std::size_t k,
                    std::vector<std::size_t>& indices,
                    std::vector<float>& dists) const;

private:
    struct Node {
        int left = -1;
        int right = -1;
        int axis = 0;
        std::size_t index = 0;
    };

    int build_range(std::size_t* idx, std::size_t count, int depth);
    void radius_rec(int node,
                    const geom::Vec3& query,
                    float radius_sq,
                    std::vector<std::size_t>& indices,
                    std::vector<float>& dists) const;
    void knn_rec(int node,
                 const geom::Vec3& query,
                 std::size_t k,
                 std::vector<std::pair<float, std::size_t>>& heap) const;

    const SampledPoint* points_ = nullptr;
    std::size_t size_ = 0;
    std::vector<Node> nodes_;
    int root_ = -1;
};

}  // namespace pipe_design::conflict


==> anc/pipe_design/include/conflict/Types.h <==
#pragma once

#include "geom/Types.h"
#include "topology/Types.h"

#include <algorithm>
#include <string>
#include <utility>
#include <vector>

namespace pipe_design::conflict {

/// One sphere sample on a **normalized** tube (line-discretized capsule).
/// Independent of the original `planner::Path` cells — normalize copies geometry out.
struct SampledPoint {
    geom::Vec3 center;
    float radius = 0.f;

    /// TODO: add one more parameter to indicate whether its sampled or cell center, so we need to change name of this class

    SampledPoint() = default;
    SampledPoint(geom::Vec3 center_, float radius_) : center(center_), radius(radius_) {}
};

/// Normalized path as an ordered sphere list (does not mutate Task / Path results).
///
/// Consecutive `samples` should be farther apart than `PathGraph`'s merge `eps`
/// so junction merge cannot collapse the chain.
struct SampledPath {
    topology::GroupId group_id;
    std::string task_id;  // optional; empty = unspecified
    std::vector<SampledPoint> samples;

    SampledPath() = default;
    SampledPath(topology::GroupId group_id_, std::string task_id_ = {})
        : group_id(std::move(group_id_))
        , task_id(std::move(task_id_)) {}

    bool empty() const { return samples.empty(); }
    std::size_t size() const { return samples.size(); }
};

/// One group–group geometric conflict (`[V]` atomic evidence).
///
/// Sphere-centric: witnesses are two `SampledPoint`s.
/// `deficit` is geometric; `score` is a ranking cache filled by `ConflictAnalyzer::score`
/// (select reads it — does not recompute).
struct Conflict {
    topology::GroupId group_a;
    topology::GroupId group_b;

    /// Optional Task ids (`topology::make_task_id`); empty = unspecified.
    std::string task_a;
    std::string task_b;

    /// Witness spheres (may differ in space — radius clearance, not shared-cell MAPF).
    SampledPoint sample_a;
    SampledPoint sample_b;

    /// Penetration: `max(0, r_a + r_b - center_distance)`.
    float deficit = 0.f;

    /// Ranking cache (higher = more urgent). Filled by Analyzer; used by select_*.
    float score = 0.f;

    Conflict() = default;

    Conflict(topology::GroupId group_a_,
             topology::GroupId group_b_,
             SampledPoint sample_a_,
             SampledPoint sample_b_,
             float deficit_ = 0.f)
        : group_a(std::move(group_a_))
        , group_b(std::move(group_b_))
        , sample_a(std::move(sample_a_))
        , sample_b(std::move(sample_b_))
        , deficit(deficit_) {}

    float needed_clearance() const { return sample_a.radius + sample_b.radius; }

    bool involves(const topology::GroupId& group_id) const {
        return group_a == group_id || group_b == group_id;
    }

    bool involves_task(const std::string& task_id) const {
        if (task_id.empty()) {
            return false;
        }
        return task_a == task_id || task_b == task_id;
    }

    bool same_groups(const Conflict& other) const {
        return (group_a == other.group_a && group_b == other.group_b) ||
               (group_a == other.group_b && group_b == other.group_a);
    }

    void swap_sides() {
        using std::swap;
        swap(group_a, group_b);
        swap(task_a, task_b);
        swap(sample_a, sample_b);
    }
};

/// Connected set of atomic Conflicts (path-graph adjacency).
///
/// May involve **more than two** groups when hits form one connected component
/// (e.g. A–B and B–C bands merge). `groups` lists every group touched.
/// `score` is a ranking cache filled by Analyzer; select reads it.
struct ConflictCluster {
    std::vector<topology::GroupId> groups;
    std::vector<Conflict> conflicts;

    /// Ranking cache (higher = more urgent). Filled by Analyzer; used by select_*.
    float score = 0.f;

    ConflictCluster() = default;

    explicit ConflictCluster(std::vector<topology::GroupId> groups_)
        : groups(std::move(groups_)) {}

    bool empty() const { return conflicts.empty(); }
    std::size_t size() const { return conflicts.size(); }

    bool involves(const topology::GroupId& group_id) const {
        return std::find(groups.begin(), groups.end(), group_id) != groups.end();
    }

    float max_deficit() const {
        float m = 0.f;
        for (const Conflict& c : conflicts) {
            m = std::max(m, c.deficit);
        }
        return m;
    }

    void add(Conflict c) {
        auto ensure = [&](const topology::GroupId& g) {
            if (!involves(g)) {
                groups.push_back(g);
            }
        };
        ensure(c.group_a);
        ensure(c.group_b);
        conflicts.push_back(std::move(c));
    }
};

}  // namespace pipe_design::conflict


==> anc/pipe_design/include/geom/Bvh.h <==
#pragma once

#include "geom/Types.h"

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <vector>

namespace pipe_design::geom {

struct Aabb {
    Vec3 mn;
    Vec3 mx;

    bool overlaps(const Aabb& o) const {
        return mn.x <= o.mx.x && mx.x >= o.mn.x && mn.y <= o.mx.y && mx.y >= o.mn.y &&
               mn.z <= o.mx.z && mx.z >= o.mn.z;
    }

    void merge(const Aabb& o) {
        mn.x = std::min(mn.x, o.mn.x);
        mn.y = std::min(mn.y, o.mn.y);
        mn.z = std::min(mn.z, o.mn.z);
        mx.x = std::max(mx.x, o.mx.x);
        mx.y = std::max(mx.y, o.mx.y);
        mx.z = std::max(mx.z, o.mx.z);
    }

    void expand(float r) {
        mn.x -= r;
        mn.y -= r;
        mn.z -= r;
        mx.x += r;
        mx.y += r;
        mx.z += r;
    }
};

inline Aabb aabb_of(const SphereObstacle& s) {
    return {
        {s.center.x - s.radius, s.center.y - s.radius, s.center.z - s.radius},
        {s.center.x + s.radius, s.center.y + s.radius, s.center.z + s.radius},
    };
}

inline Aabb aabb_of(const CapsuleObstacle& c) {
    return {
        {
            std::min(c.a.x, c.b.x) - c.radius,
            std::min(c.a.y, c.b.y) - c.radius,
            std::min(c.a.z, c.b.z) - c.radius,
        },
        {
            std::max(c.a.x, c.b.x) + c.radius,
            std::max(c.a.y, c.b.y) + c.radius,
            std::max(c.a.z, c.b.z) + c.radius,
        },
    };
}

inline Aabb aabb_of(const AabbObstacle& b) {
    return {b.mn, b.mx};
}

inline Aabb aabb_of_segment(const Vec3& a, const Vec3& b, float inflate = 0.f) {
    Aabb box{
        {std::min(a.x, b.x), std::min(a.y, b.y), std::min(a.z, b.z)},
        {std::max(a.x, b.x), std::max(a.y, b.y), std::max(a.z, b.z)},
    };
    if (inflate > 0.f) {
        box.expand(inflate);
    }
    return box;
}

/// Binary BVH over sphere/capsule/AABB solids. Leaf stores refs; narrowphase is caller's job.
class Bvh {
public:
    struct Ref {
        ObstacleKind kind = ObstacleKind::Sphere;
        int index = 0;
    };

    void clear() {
        nodes_.clear();
        items_.clear();
        root_ = -1;
    }

    void build(
        const std::vector<SphereObstacle>& spheres,
        const std::vector<CapsuleObstacle>& capsules,
        const std::vector<AabbObstacle>& aabbs = {}) {
        clear();
        items_.reserve(spheres.size() + capsules.size() + aabbs.size());
        for (int i = 0; i < static_cast<int>(spheres.size()); ++i) {
            items_.push_back(
                Item{ObstacleKind::Sphere, i, aabb_of(spheres[static_cast<std::size_t>(i)])});
        }
        for (int i = 0; i < static_cast<int>(capsules.size()); ++i) {
            items_.push_back(
                Item{ObstacleKind::Capsule, i, aabb_of(capsules[static_cast<std::size_t>(i)])});
        }
        for (int i = 0; i < static_cast<int>(aabbs.size()); ++i) {
            items_.push_back(
                Item{ObstacleKind::Aabb, i, aabb_of(aabbs[static_cast<std::size_t>(i)])});
        }
        if (items_.empty()) {
            return;
        }
        root_ = build_range(0, static_cast<int>(items_.size()));
    }

    bool empty() const { return root_ < 0; }

    /// Append refs whose stored AABB overlaps `box` (no dedup needed across nodes).
    void query(const Aabb& box, std::vector<Ref>& out) const {
        if (root_ < 0) {
            return;
        }
        query_node(root_, box, out);
    }

private:
    static constexpr int kLeafSize = 4;

    struct Node {
        Aabb box{};
        int left = -1;
        int right = -1;
        int begin = 0;
        int count = 0;  // >0 => leaf over items_[begin, begin+count)
    };

    struct Item {
        ObstacleKind kind = ObstacleKind::Sphere;
        int index = 0;
        Aabb box{};
    };

    int build_range(int begin, int end) {
        Node node;
        node.box = items_[static_cast<std::size_t>(begin)].box;
        for (int i = begin + 1; i < end; ++i) {
            node.box.merge(items_[static_cast<std::size_t>(i)].box);
        }

        const int count = end - begin;
        if (count <= kLeafSize) {
            node.begin = begin;
            node.count = count;
            nodes_.push_back(node);
            return static_cast<int>(nodes_.size()) - 1;
        }

        const float ex = node.box.mx.x - node.box.mn.x;
        const float ey = node.box.mx.y - node.box.mn.y;
        const float ez = node.box.mx.z - node.box.mn.z;
        int axis = 0;
        if (ey > ex && ey >= ez) {
            axis = 1;
        } else if (ez > ex && ez >= ey) {
            axis = 2;
        }

        const int mid = begin + count / 2;
        auto center = [axis](const Item& it) {
            if (axis == 0) {
                return 0.5f * (it.box.mn.x + it.box.mx.x);
            }
            if (axis == 1) {
                return 0.5f * (it.box.mn.y + it.box.mx.y);
            }
            return 0.5f * (it.box.mn.z + it.box.mx.z);
        };
        std::nth_element(
            items_.begin() + begin,
            items_.begin() + mid,
            items_.begin() + end,
            [&](const Item& a, const Item& b) { return center(a) < center(b); });

        const int node_index = static_cast<int>(nodes_.size());
        nodes_.push_back(Node{});  // placeholder

        const int left = build_range(begin, mid);
        const int right = build_range(mid, end);
        nodes_[static_cast<std::size_t>(node_index)].box = node.box;
        nodes_[static_cast<std::size_t>(node_index)].left = left;
        nodes_[static_cast<std::size_t>(node_index)].right = right;
        nodes_[static_cast<std::size_t>(node_index)].count = 0;
        return node_index;
    }

    void query_node(int node_index, const Aabb& box, std::vector<Ref>& out) const {
        const Node& node = nodes_[static_cast<std::size_t>(node_index)];
        if (!node.box.overlaps(box)) {
            return;
        }
        if (node.count > 0) {
            for (int i = 0; i < node.count; ++i) {
                const Item& item = items_[static_cast<std::size_t>(node.begin + i)];
                if (item.box.overlaps(box)) {
                    out.push_back(Ref{item.kind, item.index});
                }
            }
            return;
        }
        query_node(node.left, box, out);
        query_node(node.right, box, out);
    }

    std::vector<Node> nodes_;
    std::vector<Item> items_;
    int root_ = -1;
};

}  // namespace pipe_design::geom


==> anc/pipe_design/include/geom/Geometry.h <==
#pragma once

#include "geom/Types.h"

#include <algorithm>
#include <cmath>

namespace pipe_design::geom {

inline float distance(const Vec3& a, const Vec3& b) {
    return (a - b).norm();
}

inline float dot(const Vec3& a, const Vec3& b) {
    return a.x * b.x + a.y * b.y + a.z * b.z;
}

/// Signed clearance from a point to the obstacle surface.
/// Positive = outside, zero = on surface, negative = penetrating.
inline float signed_clearance(const Vec3& point, const SphereObstacle& obs) {
    return distance(point, obs.center) - obs.radius;
}

inline float point_to_segment_distance(const Vec3& point, const Vec3& a, const Vec3& b) {
    const Vec3 ab = b - a;
    const float ab_len_sq = ab.norm_sq();
    if (ab_len_sq < 1e-12f) {
        return distance(point, a);
    }
    float t = dot(point - a, ab) / ab_len_sq;
    if (t < 0.f) {
        t = 0.f;
    }
    if (t > 1.f) {
        t = 1.f;
    }
    const Vec3 closest{a.x + ab.x * t, a.y + ab.y * t, a.z + ab.z * t};
    return distance(point, closest);
}

inline float signed_clearance(const Vec3& point, const CapsuleObstacle& obs) {
    return point_to_segment_distance(point, obs.a, obs.b) - obs.radius;
}

/// Signed clearance from a point to an AABB surface.
inline float signed_clearance(const Vec3& point, const AabbObstacle& obs) {
    const float cx = std::clamp(point.x, obs.mn.x, obs.mx.x);
    const float cy = std::clamp(point.y, obs.mn.y, obs.mx.y);
    const float cz = std::clamp(point.z, obs.mn.z, obs.mx.z);
    const float ox = point.x - cx;
    const float oy = point.y - cy;
    const float oz = point.z - cz;
    const float d2 = ox * ox + oy * oy + oz * oz;
    if (d2 > 0.f) {
        return std::sqrt(d2);
    }
    const float ix = std::min(point.x - obs.mn.x, obs.mx.x - point.x);
    const float iy = std::min(point.y - obs.mn.y, obs.mx.y - point.y);
    const float iz = std::min(point.z - obs.mn.z, obs.mx.z - point.z);
    return -std::min(ix, std::min(iy, iz));
}

/// Closest distance between segments p0→p1 and q0→q1 (3D).
/// Degenerate segments (near-zero length) fall back to point–segment / point–point.
inline float segment_to_segment_distance(
    const Vec3& p0,
    const Vec3& p1,
    const Vec3& q0,
    const Vec3& q1) {
    constexpr float kEps = 1e-12f;

    const Vec3 u = p1 - p0;
    const Vec3 v = q1 - q0;
    const float a = u.norm_sq();
    const float c = v.norm_sq();

    if (a < kEps && c < kEps) {
        return distance(p0, q0);
    }
    if (a < kEps) {
        return point_to_segment_distance(p0, q0, q1);
    }
    if (c < kEps) {
        return point_to_segment_distance(q0, p0, p1);
    }

    const Vec3 w = p0 - q0;
    const float b = dot(u, v);
    const float d = dot(u, w);
    const float e = dot(v, w);
    const float D = a * c - b * b;

    float sN = 0.f;
    float sD = D;
    float tN = 0.f;
    float tD = D;

    if (D < kEps) {
        // Nearly parallel: pick s = 0 and project onto q.
        sN = 0.f;
        sD = 1.f;
        tN = e;
        tD = c;
    } else {
        sN = b * e - c * d;
        tN = a * e - b * d;
        if (sN < 0.f) {
            sN = 0.f;
            tN = e;
            tD = c;
        } else if (sN > sD) {
            sN = sD;
            tN = e + b;
            tD = c;
        }
    }

    if (tN < 0.f) {
        tN = 0.f;
        if (-d < 0.f) {
            sN = 0.f;
        } else if (-d > a) {
            sN = sD;
        } else {
            sN = -d;
            sD = a;
        }
    } else if (tN > tD) {
        tN = tD;
        if ((-d + b) < 0.f) {
            sN = 0.f;
        } else if ((-d + b) > a) {
            sN = sD;
        } else {
            sN = -d + b;
            sD = a;
        }
    }

    const float sc = (std::fabs(sN) < kEps) ? 0.f : (sN / sD);
    const float tc = (std::fabs(tN) < kEps) ? 0.f : (tN / tD);
    const Vec3 diff = w + u * sc - v * tc;
    return diff.norm();
}

/// Signed clearance from segment `from`→`to` to a sphere surface.
inline float signed_clearance(
    const Vec3& from,
    const Vec3& to,
    const SphereObstacle& obs) {
    return point_to_segment_distance(obs.center, from, to) - obs.radius;
}

/// Signed clearance from segment `from`→`to` to a capsule surface.
/// Equivalent to segment–segment distance minus capsule radius.
inline float signed_clearance(
    const Vec3& from,
    const Vec3& to,
    const CapsuleObstacle& obs) {
    return segment_to_segment_distance(from, to, obs.a, obs.b) - obs.radius;
}

/// Signed clearance from segment `from`→`to` to an AABB.
/// Minimizes point–AABB clearance along the segment (convex → ternary search).
inline float signed_clearance(
    const Vec3& from,
    const Vec3& to,
    const AabbObstacle& obs) {
    auto at = [&](float t) {
        return signed_clearance(
            Vec3{
                from.x + (to.x - from.x) * t,
                from.y + (to.y - from.y) * t,
                from.z + (to.z - from.z) * t},
            obs);
    };
    float lo = 0.f;
    float hi = 1.f;
    constexpr float kTEps = 1e-5f;
    while (true) {
        const float m1 = lo + (hi - lo) * (1.f / 3.f);
        const float m2 = lo + (hi - lo) * (2.f / 3.f);
        if (std::fabs(m1 - m2) < kTEps) {
            break;
        }
        if (at(m1) > at(m2)) {
            lo = m1;
        } else {
            hi = m2;
        }
    }
    return at(0.5f * (lo + hi));
}

}  // namespace pipe_design::geom


==> anc/pipe_design/include/geom/Heading.h <==
#pragma once

#include "geom/Types.h"

#include <algorithm>
#include <cmath>

namespace pipe_design::geom {

namespace heading_detail {
constexpr float kPi = 3.14159265358979323846f;
}  // namespace heading_detail

/// Unit direction in world space (source of truth for orientation).
///
/// Invariant: `forward()` is either the zero vector (none) or a unit vector.
/// Construction only via factories / default; there is no public `Heading(Vec3)`
/// that could skip normalization. Discrete bins are views — use bin()/from_bin().
///
/// (0,0,0) means "no heading" (e.g. search start before the first step).
class Heading {
public:
    /// None heading.
    Heading() = default;

    const Vec3& forward() const { return forward_; }

    bool is_none() const { return forward_.norm_sq() <= 0.f; }

    Heading negated() const {
        if (is_none()) {
            return Heading{};
        }
        return unit_unchecked(Vec3{-forward_.x, -forward_.y, -forward_.z});
    }

    /// Cosine of angle between unit headings in [-1, 1]. Returns 1 if either is none.
    float alignment(const Heading& other) const {
        if (is_none() || other.is_none()) {
            return 1.f;
        }
        const float d = forward_.x * other.forward_.x + forward_.y * other.forward_.y +
                        forward_.z * other.forward_.z;
        return std::clamp(d, -1.f, 1.f);
    }

    /// Angle in radians between headings. Returns 0 if either is none.
    float angle_to(const Heading& other) const {
        return std::acos(alignment(other));
    }

    bool nearly_equal(const Heading& other, float cos_eps = 1e-3f) const {
        if (is_none() && other.is_none()) {
            return true;
        }
        return alignment(other) >= 1.f - cos_eps;
    }

    bool is_opposite(const Heading& other, float cos_eps = 1e-3f) const {
        if (is_none() || other.is_none()) {
            return false;
        }
        return alignment(other) <= -1.f + cos_eps;
    }

    // --- factories (always normalize or produce an exact unit / none) ---

    /// Normalize `v`; zero / near-zero → none.
    static Heading from_vector(Vec3 v) {
        const float n2 = v.norm_sq();
        if (n2 <= 0.f) {
            return Heading{};
        }
        const float inv = 1.f / std::sqrt(n2);
        return unit_unchecked(Vec3{v.x * inv, v.y * inv, v.z * inv});
    }

    /// Yaw about +Z, pitch from XY-plane (radians). Already unit by construction.
    /// forward = (cos(pitch)·cos(yaw), cos(pitch)·sin(yaw), sin(pitch)).
    static Heading from_yaw_pitch(float yaw, float pitch) {
        const float cp = std::cos(pitch);
        return unit_unchecked(Vec3{cp * std::cos(yaw), cp * std::sin(yaw), std::sin(pitch)});
    }

    /// From a grid neighbor offset (need not be unit; e.g. (±1,±1,0)).
    static Heading from_grid_step(int dx, int dy, int dz) {
        return from_vector(
            Vec3{static_cast<float>(dx), static_cast<float>(dy), static_cast<float>(dz)});
    }

    // --- discrete views (for Hybrid-A* state hashing) ---

    /// Azimuth bin in [0, num_bins) from atan2(y, x). None → 0. Requires num_bins > 0.
    int yaw_bin(int num_bins) const {
        if (num_bins <= 0 || is_none()) {
            return 0;
        }
        float yaw = std::atan2(forward_.y, forward_.x);  // (-π, π]
        if (yaw < 0.f) {
            yaw += 2.f * heading_detail::kPi;
        }
        int b = static_cast<int>(
            yaw / (2.f * heading_detail::kPi) * static_cast<float>(num_bins));
        if (b >= num_bins) {
            b = num_bins - 1;
        }
        if (b < 0) {
            b = 0;
        }
        return b;
    }

    /// Elevation bin in [0, num_bins) from asin(z). None → mid bin. Requires num_bins > 0.
    int pitch_bin(int num_bins) const {
        if (num_bins <= 0) {
            return 0;
        }
        if (is_none()) {
            return num_bins / 2;
        }
        const float pitch = std::asin(std::clamp(forward_.z, -1.f, 1.f));  // [-π/2, π/2]
        const float u = (pitch + 0.5f * heading_detail::kPi) / heading_detail::kPi;  // [0, 1]
        int b = static_cast<int>(u * static_cast<float>(num_bins));
        if (b >= num_bins) {
            b = num_bins - 1;
        }
        if (b < 0) {
            b = 0;
        }
        return b;
    }

    /// Linear index: yaw + pitch * num_yaw_bins (default pitch bins = 1 → yaw-only).
    int bin(int num_yaw_bins, int num_pitch_bins = 1) const {
        return yaw_bin(num_yaw_bins) + pitch_bin(num_pitch_bins) * num_yaw_bins;
    }

    /// Inverse of bin(): heading at bin centers.
    static Heading from_bin(
        int yaw_b,
        int num_yaw_bins,
        int pitch_b = 0,
        int num_pitch_bins = 1) {
        if (num_yaw_bins <= 0) {
            return Heading{};
        }
        if (num_pitch_bins <= 0) {
            num_pitch_bins = 1;
        }
        yaw_b = ((yaw_b % num_yaw_bins) + num_yaw_bins) % num_yaw_bins;
        pitch_b = std::clamp(pitch_b, 0, num_pitch_bins - 1);

        const float yaw = (static_cast<float>(yaw_b) + 0.5f) *
                          (2.f * heading_detail::kPi / static_cast<float>(num_yaw_bins));
        const float pitch = -0.5f * heading_detail::kPi +
                            (static_cast<float>(pitch_b) + 0.5f) *
                                (heading_detail::kPi / static_cast<float>(num_pitch_bins));
        return from_yaw_pitch(yaw, pitch);
    }

    static Heading from_linear_bin(int linear, int num_yaw_bins, int num_pitch_bins = 1) {
        if (num_yaw_bins <= 0) {
            return Heading{};
        }
        if (num_pitch_bins <= 0) {
            num_pitch_bins = 1;
        }
        const int pitch_b = linear / num_yaw_bins;
        const int yaw_b = linear - pitch_b * num_yaw_bins;
        return from_bin(yaw_b, num_yaw_bins, pitch_b, num_pitch_bins);
    }

private:
    struct UnitTag {};

    /// Trusts that `u` is already unit or zero. Not for public use.
    explicit Heading(UnitTag, Vec3 u) : forward_(u) {}

    static Heading unit_unchecked(Vec3 u) { return Heading{UnitTag{}, u}; }

    Vec3 forward_{};
};

}  // namespace pipe_design::geom


==> anc/pipe_design/include/geom/Types.h <==
#pragma once

#include <cmath>
#include <cstdint>
#include <ostream>

namespace pipe_design::geom {

/// Continuous world-space point / vector.
struct Vec3 {
    float x = 0.f;
    float y = 0.f;
    float z = 0.f;

    Vec3() = default;
    Vec3(float x_, float y_, float z_) : x(x_), y(y_), z(z_) {}

    Vec3 operator+(const Vec3& o) const { return {x + o.x, y + o.y, z + o.z}; }
    Vec3 operator-(const Vec3& o) const { return {x - o.x, y - o.y, z - o.z}; }
    Vec3 operator*(float s) const { return {x * s, y * s, z * s}; }

    float norm_sq() const { return x * x + y * y + z * z; }
    float norm() const { return std::sqrt(norm_sq()); }

    friend std::ostream& operator<<(std::ostream& os, const Vec3& v) {
        return os << '(' << v.x << ", " << v.y << ", " << v.z << ')';
    }
};

/// Discriminator for solid obstacle types (BVH refs, loaders, …).
enum class ObstacleKind : std::uint8_t { Sphere = 0, Capsule = 1, Aabb = 2 };

/// Spherical obstacle: any shape can be approximated by a set of these.
struct SphereObstacle {
    Vec3 center;
    float radius = 0.f;

    SphereObstacle() = default;
    SphereObstacle(Vec3 center_, float radius_) : center(center_), radius(radius_) {}
};

/// Capsule obstacle: sphere swept along a segment (pipe segment / elongated body).
struct CapsuleObstacle {
    Vec3 a;
    Vec3 b;
    float radius = 0.f;

    CapsuleObstacle() = default;
    CapsuleObstacle(Vec3 a_, Vec3 b_, float radius_) : a(a_), b(b_), radius(radius_) {}
};

/// Axis-aligned box obstacle: closed world-space slab \([mn, mx]\).
/// Distinct from BVH query `Aabb` in `Bvh.h` (bounding volume, not a solid).
struct AabbObstacle {
    Vec3 mn;
    Vec3 mx;

    AabbObstacle() = default;
    AabbObstacle(Vec3 mn_, Vec3 mx_) : mn(mn_), mx(mx_) {}
};

}  // namespace pipe_design::geom


==> anc/pipe_design/include/grid/CompositeGrid.h <==
#pragma once

#include "geom/Types.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"

#include <memory>

namespace pipe_design::grid {

/// Occupancy query that combines:
///   - StaticClearanceGrid  (dense field + retained static geometry)
///   - ObstacleChain        (CBS-node dynamic / constraint obstacles)
///
/// Cell queries use the dense static field; world-point queries use analytic
/// static geometry (and analytic chain clearance).
///
/// clearance(cell) = min(static.clearance(cell), chain.clearance(cell_center))
class CompositeGrid {
public:
    CompositeGrid(
        const StaticClearanceGrid& static_grid,
        std::shared_ptr<const ObstacleChain> chain = nullptr);

    const StaticClearanceGrid& static_grid() const { return *static_grid_; }
    const std::shared_ptr<const ObstacleChain>& chain() const { return chain_; }

    void set_chain(std::shared_ptr<const ObstacleChain> chain) {
        chain_ = std::move(chain);
    }

    bool in_bounds(const CellCoord& cell) const {
        return static_grid_->in_bounds(cell);
    }

    bool in_bounds(const geom::Vec3& point) const {
        return static_grid_->in_bounds(point);
    }

    geom::Vec3 cell_center(const CellCoord& cell) const {
        return static_grid_->cell_center(cell);
    }

    CellCoord world_to_cell(const geom::Vec3& point) const {
        return static_grid_->world_to_cell(point);
    }

    /// Combined clearance at a grid cell.
    float clearance(const CellCoord& cell) const;

    /// Combined clearance at an arbitrary world point
    /// (analytic static geometry + analytic chain).
    float clearance(const geom::Vec3& point) const;

    /// True if a pipe of `pipe_radius` fits at the cell / point.
    /// Short-circuits: static check first, then chain.collides (early exit).
    bool is_free(const CellCoord& cell, float pipe_radius) const;
    bool is_free(const geom::Vec3& point, float pipe_radius) const;

    /// Edge freeness between cells:
    ///   Chebyshev == 1 → discrete AABB via `is_free` (dense field + chain)
    ///   Chebyshev  > 1 → analytic `is_move_free` between cell centers
    ///   Chebyshev == 0 → `is_free(from)`
    bool is_move_free(
        const CellCoord& from,
        const CellCoord& to,
        float pipe_radius) const;

    /// Continuous edge freeness: analytic static + chain segment checks.
    bool is_move_free(
        const geom::Vec3& from,
        const geom::Vec3& to,
        float pipe_radius) const;

private:
    const StaticClearanceGrid* static_grid_ = nullptr;
    std::shared_ptr<const ObstacleChain> chain_;
};

}  // namespace pipe_design::grid


==> anc/pipe_design/include/grid/ObstacleChain.h <==
#pragma once

#include "geom/Types.h"
#include "grid/Types.h"

#include <memory>
#include <vector>

/// TODO: change class to Dynamic Constraint Chain
/// std::vector of typed obstacles is not enough,
/// we need new classes which contain obstacle, type[positive, negative], step_length(the time axis in normal mapf)

namespace pipe_design::grid {

/// Immutable constraint list with parent sharing (CBS-friendly COW).
///
/// Each node stores only obstacles added at this CBS branch.
/// Children keep a shared_ptr to the parent; ancestors are never mutated.
///
/// Effective obstacles(node) = node.local ∪ parent.local ∪ ... ∪ root.local
class ObstacleChain : public std::enable_shared_from_this<ObstacleChain> {
public:
    ObstacleChain(const ObstacleChain&) = delete;
    ObstacleChain& operator=(const ObstacleChain&) = delete;

    /// Empty root chain (no parent, no obstacles).
    static std::shared_ptr<ObstacleChain> make_root();

    /// Fork a child that inherits this chain and appends one sphere.
    std::shared_ptr<ObstacleChain> extend(const geom::SphereObstacle& sphere) const;

    /// Fork a child that inherits this chain and appends one capsule.
    std::shared_ptr<ObstacleChain> extend(const geom::CapsuleObstacle& capsule) const;

    /// Fork a child that inherits this chain and appends one AABB.
    std::shared_ptr<ObstacleChain> extend(const geom::AabbObstacle& aabb) const;

    /// Fork a child that inherits this chain and appends several obstacles.
    std::shared_ptr<ObstacleChain> extend(
        const std::vector<geom::SphereObstacle>& spheres,
        const std::vector<geom::CapsuleObstacle>& capsules,
        const std::vector<geom::AabbObstacle>& aabbs = {}) const;

    const ObstacleChain* parent() const { return parent_.get(); }
    const std::vector<geom::SphereObstacle>& local_spheres() const { return spheres_; }
    const std::vector<geom::CapsuleObstacle>& local_capsules() const { return capsules_; }
    const std::vector<geom::AabbObstacle>& local_aabbs() const { return aabbs_; }

    /// Number of obstacles stored on this node only (not ancestors).
    std::size_t local_count() const {
        return spheres_.size() + capsules_.size() + aabbs_.size();
    }

    /// Total obstacles along the chain (root → this).
    std::size_t total_count() const;

    /// Min signed clearance to any obstacle on this chain (and ancestors).
    /// Returns +inf if the chain is empty.
    float clearance(const geom::Vec3& point) const;

    /// True if a pipe of the given radius centered at `point` collides with any chain obstacle.
    /// Early-exits on the first obstacle with clearance < pipe_radius.
    bool collides(const geom::Vec3& point, float pipe_radius) const;

    /// True if segment `from`→`to` comes within `pipe_radius` of any chain obstacle.
    bool collides(
        const geom::Vec3& from,
        const geom::Vec3& to,
        float pipe_radius) const;

private:
    ObstacleChain() = default;

    explicit ObstacleChain(std::shared_ptr<const ObstacleChain> parent)
        : parent_(std::move(parent)) {}

    std::shared_ptr<const ObstacleChain> parent_;
    std::vector<geom::SphereObstacle> spheres_;
    std::vector<geom::CapsuleObstacle> capsules_;
    std::vector<geom::AabbObstacle> aabbs_;
};

}  // namespace pipe_design::grid


==> anc/pipe_design/include/grid/README.md <==
# grid — Occupancy & Clearance

Domain occupancy for planners (`ROADMAP` §3–4.1). Shapes are spheres/capsules from `geom/`.
**Collision everywhere:** blocked iff `clearance < pipe_radius`.

This folder does **not** own paths, groups, or CBS branching policy — only spatial queries.

## Mental model

```text
StaticClearanceGrid     ObstacleChain
 (dense, bake once)      (sparse, COW per CBS node)
         \                 /
          \               /
           CompositeGrid
        is_free / clearance
               │
     A* / heuristics / CBS [R]
```

| Piece | Role | Lifetime |
|-------|------|----------|
| `StaticClearanceGrid` | Truncated distance field for **static** obstacles | Shared read-only across the CBS tree |
| `ObstacleChain` | Dynamic / constraint obstacles (`parent` + local delta) | One node per CBS branch; ancestors immutable |
| `CompositeGrid` | `min(static, chain)` occupancy facade | Cheap view; swap `chain` per node |

**Do not** deep-copy the dense static field per CBS child — only `extend()` the chain.

## Types

`CellCoord` — integer grid index `(x,y,z)`. World center:

`((x+0.5)*res, (y+0.5)*res, (z+0.5)*res)`.

`flat_index` (row-major): `x + y*size_x + z*size_x*size_y`. Prefer this over re-deriving indices in planners/heuristics.

## StaticClearanceGrid

- Each cell stores clearance to nearest **static** obstacle surface, clamped to `[0, clearance_cap]`.
- Far cells stay at `clearance_cap` → `bake` only stamps a local neighborhood (`r + clearance_cap`).
- `clearance_cap` should be `≥ max_obstacle_radius + max_pipe_radius`.
- Hot path: `is_free(cell, pipe_radius)` ≡ `clearance(cell) >= pipe_radius`.
- OOB clearance is `0` (treated as blocked).

```cpp
StaticClearanceGrid g(nx, ny, nz, resolution, clearance_cap);
g.bake(spheres, capsules);
```

## ObstacleChain

Immutable linked list for CBS constraints / routed pipes as occupancy:

```text
root = ObstacleChain::make_root()
child = root->extend(sphere_or_capsule)   // shares parent; parent never mutated
```

- Effective set = locals ∪ ancestors.
- `collides(point, r)` early-exits; prefer over full `clearance` when you only need a bool.
- Analytic queries in world space (`Vec3`), not cell indices.

## CompositeGrid

Non-owning view: holds `const StaticClearanceGrid*` + `shared_ptr<const ObstacleChain>`.

```cpp
CompositeGrid world(static_grid, chain);  // chain may be null / empty root
world.is_free(cell, pipe_radius);         // static first, then chain (short-circuit)
world.set_chain(cbs_node_chain);          // switch CBS node without rebaking static
```

`clearance(cell) = min(static.clearance(cell), chain.clearance(cell_center))`.

## Hot-path rules

1. Prefer `is_free` / `collides` over full `clearance` unless the value is needed (e.g. adaptive step).
2. Bake static once; CBS only extends `ObstacleChain`.
3. Heuristics that ignore the chain (e.g. `Dijkstra` true-distance) stay admissible under extra dynamic obstacles — search must still use `CompositeGrid::is_free` with the real `pipe_radius`.

## Files

```text
Types.h                 CellCoord
StaticClearanceGrid.h   dense static DF
ObstacleChain.h         COW constraint list
CompositeGrid.h         combined query
src/grid/*.cpp
tests/test_grid.cpp
```

## Extending

| Next | Notes |
|------|-------|
| KD-tree / spatial index on chain | When dynamic obstacle count is large (P2) |
| Multi-resolution / corridors | Optional acceleration (P3–P4) |
| Same-group routed pipes as capsules | Usually `chain.extend(capsule)` after a successful route |

Keep geom math in `geom/`; keep search in `planner/`. New occupancy backends should still expose `is_free` / `clearance` so A* and CBS stay swappable.


==> anc/pipe_design/include/grid/StaticClearanceGrid.h <==
#pragma once

#include "geom/Bvh.h"
#include "geom/Types.h"
#include "grid/Types.h"

#include <cmath>
#include <cstddef>
#include <vector>

namespace pipe_design::grid {

/// Dense truncated clearance field for static obstacles, plus retained bake geometry.
///
/// Each cell stores clearance to the nearest static obstacle surface,
/// clamped to [0, clearance_cap]. Cells far from all obstacles keep
/// clearance_cap, so bake only needs to touch a local neighborhood of
/// each obstacle (radius ≈ obstacle_r + clearance_cap).
/// Set clearance_cap >= max pipe radius (usually equal to it).
///
/// `bake` also keeps the source spheres/capsules/aabbs for analytic world-point
/// queries (LOS / continuous samples) — cell lookups stay on the dense field.
///
/// Shared read-only across the entire CBS tree.
class StaticClearanceGrid {
public:
    StaticClearanceGrid(
        int size_x,
        int size_y,
        int size_z,
        float resolution,
        float clearance_cap);

    int size_x() const { return size_x_; }
    int size_y() const { return size_y_; }
    int size_z() const { return size_z_; }
    float resolution() const { return resolution_; }
    float clearance_cap() const { return clearance_cap_; }

    const std::vector<geom::SphereObstacle>& spheres() const { return spheres_; }
    const std::vector<geom::CapsuleObstacle>& capsules() const { return capsules_; }
    const std::vector<geom::AabbObstacle>& aabbs() const { return aabbs_; }

    bool in_bounds(const CellCoord& cell) const;

    /// True if `point` lies in the continuous domain
    /// `[0, size_x*res) × [0, size_y*res) × [0, size_z*res)`.
    bool in_bounds(const geom::Vec3& point) const;

    /// World-space center of a cell: `((i+0.5)*res, …)`.
    geom::Vec3 cell_center(const CellCoord& cell) const;

    /// Inverse of `cell_center` indexing: `floor(x / resolution)` (may be out of bounds).
    CellCoord world_to_cell(const geom::Vec3& point) const {
        const float inv = 1.f / resolution_;
        return {
            static_cast<int32_t>(std::floor(point.x * inv)),
            static_cast<int32_t>(std::floor(point.y * inv)),
            static_cast<int32_t>(std::floor(point.z * inv)),
        };
    }

    /// O(1) field lookup. Out-of-bounds returns 0 (treated as blocked).
    float clearance(const CellCoord& cell) const;

    /// Analytic clearance at a world point from retained bake geometry.
    /// Upper-bounded by clearance_cap; may be negative inside obstacles.
    /// Out-of-domain points return 0.
    float clearance(const geom::Vec3& point) const;

    bool is_free(const CellCoord& cell, float pipe_radius) const {
        return clearance(cell) >= pipe_radius;
    }

    /// Analytic freeness at a world point (retained bake geometry).
    bool is_free(const geom::Vec3& point, float pipe_radius) const;

    /// Edge freeness between cells:
    ///   Chebyshev == 1 → discrete AABB via `is_free`
    ///   Chebyshev  > 1 → analytic `is_move_free` between cell centers
    /// Throws if `from == to`.
    bool is_move_free(
        const CellCoord& from,
        const CellCoord& to,
        float pipe_radius) const;

    /// Continuous edge freeness via analytic segment–obstacle signed clearance.
    /// Does not check domain bounds — caller must ensure endpoints are valid.
    bool is_move_free(
        const geom::Vec3& from,
        const geom::Vec3& to,
        float pipe_radius) const;

    /// Row-major index: x + y*size_x + z*size_x*size_y. Cell must be in_bounds.
    std::size_t flat_index(const CellCoord& cell) const;

    /// Total cell count (size_x * size_y * size_z).
    std::size_t cell_count() const {
        return field_.size();
    }

    /// Rebuild the dense field, retain geometry, and rebuild the obstacle BVH.
    /// `clearance_cap` should be >= max pipe radius (see `clearance_cap_`).
    void bake(
        const std::vector<geom::SphereObstacle>& spheres,
        const std::vector<geom::CapsuleObstacle>& capsules = {},
        const std::vector<geom::AabbObstacle>& aabbs = {});

    /// Reset field to clearance_cap and drop retained geometry / BVH.
    void clear();

private:
    void stamp_sphere(const geom::SphereObstacle& sphere);
    void stamp_capsule(const geom::CapsuleObstacle& capsule);
    void stamp_aabb(const geom::AabbObstacle& aabb);
    void lower_clearance(const CellCoord& cell, float value);

    int size_x_ = 0;
    int size_y_ = 0;
    int size_z_ = 0;
    float resolution_ = 1.f;
    /// Truncation upper bound for the dense clearance field and analytic
    /// `clearance(point)`. Cells farther from obstacles than this keep this
    /// value; bake only stamps a neighborhood of radius ≈ obstacle_r + cap.
    ///
    /// NOTE: Must be >= the maximum pipe radius used with this grid
    /// (`is_free(..., pipe_radius)` / planning). Typical choice: set equal to
    /// that max pipe radius. It is NOT obstacle radius — field stores distance
    /// to obstacle surface, then compares against pipe_radius.
    float clearance_cap_ = 1.f;
    int slice_size_ = 0;
    std::vector<float> field_;
    std::vector<geom::SphereObstacle> spheres_;
    std::vector<geom::CapsuleObstacle> capsules_;
    std::vector<geom::AabbObstacle> aabbs_;
    geom::Bvh bvh_;
};

}  // namespace pipe_design::grid


==> anc/pipe_design/include/grid/Types.h <==
#pragma once

#include <cstdint>
#include <functional>
#include <ostream>

namespace pipe_design::grid {

/// Integer cell coordinate on the search grid.
struct CellCoord {
    int32_t x = 0;
    int32_t y = 0;
    int32_t z = 0;

    CellCoord() = default;
    CellCoord(int32_t x_, int32_t y_, int32_t z_) : x(x_), y(y_), z(z_) {}

    bool operator==(const CellCoord& other) const {
        return x == other.x && y == other.y && z == other.z;
    }
    bool operator!=(const CellCoord& other) const { return !(*this == other); }

    CellCoord operator+(const CellCoord& other) const {
        return {x + other.x, y + other.y, z + other.z};
    }
    CellCoord operator-(const CellCoord& other) const {
        return {x - other.x, y - other.y, z - other.z};
    }

    friend std::ostream& operator<<(std::ostream& os, const CellCoord& c) {
        return os << '(' << c.x << ", " << c.y << ", " << c.z << ')';
    }
};

}  // namespace pipe_design::grid

namespace std {

template <>
struct hash<pipe_design::grid::CellCoord> {
    std::size_t operator()(const pipe_design::grid::CellCoord& c) const noexcept {
        const std::size_t hx = static_cast<std::size_t>(static_cast<uint32_t>(c.x));
        const std::size_t hy = static_cast<std::size_t>(static_cast<uint32_t>(c.y));
        const std::size_t hz = static_cast<std::size_t>(static_cast<uint32_t>(c.z));
        return hx * 73856093u ^ hy * 19349663u ^ hz * 83492791u;
    }
};

}  // namespace std


==> anc/pipe_design/include/heuristic/Dijkstra.h <==
#pragma once

#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Heuristic.h"

#include <initializer_list>
#include <limits>
#include <vector>

namespace pipe_design::heuristic {

/// True-distance heuristic: multi-source Dijkstra on the static grid.
///
/// Admissible w.r.t. static obstacles only (ignores ObstacleChain). Distance
/// is to the **nearest** prepared source (single goal or attach set).
///
/// Occupancy while baking is **relaxed**: does not use the query pipe radius
/// (start/end radii may differ). Default: traverse cells with clearance > 0
/// (outside stamped solids). Optional bake_radius > 0 tightens with is_free.
///
/// Call prepare(...) before A*; call clear() or re-prepare when sources /
/// static bake change. Connectivity: 6-connect; edge cost = step_cost
/// (default: grid resolution).
class Dijkstra final : public Heuristic {
public:
    static constexpr double kUnreachable = std::numeric_limits<double>::infinity();

    /// @param grid         Static clearance field (non-owning; must outlive this).
    /// @param step_cost    Uniform edge cost; <= 0 means use grid.resolution().
    /// @param bake_radius  If > 0, use is_free(cell, bake_radius); if <= 0, clearance > 0.
    explicit Dijkstra(
        const grid::StaticClearanceGrid& grid,
        double step_cost = 0.0,
        float bake_radius = 0.f);

    const grid::StaticClearanceGrid& grid() const { return *grid_; }
    double step_cost() const { return step_cost_; }
    float bake_radius() const { return bake_radius_; }
    bool prepared() const { return prepared_; }
    const std::vector<grid::CellCoord>& goals() const { return goals_; }

    /// Drop prepared field (keeps grid binding).
    void clear();

    /// Multi-source Dijkstra from all valid sources in `goals`.
    void prepare(const std::vector<grid::CellCoord>& goals);
    void prepare(std::initializer_list<grid::CellCoord> goals);
    /// Single-source convenience.
    void prepare(grid::CellCoord goal);

    /// Distance to nearest source. `to` is ignored when prepared (multi-source).
    double estimate(const grid::CellCoord& from, const grid::CellCoord& to) const override;

    /// Distance from cell to nearest prepared source.
    double distance(const grid::CellCoord& cell) const;

private:
    bool traversable(const grid::CellCoord& cell) const;
    void run_dijkstra();

    const grid::StaticClearanceGrid* grid_ = nullptr;
    double step_cost_ = 1.0;
    float bake_radius_ = 0.f;

    bool prepared_ = false;
    std::vector<grid::CellCoord> goals_;
    std::vector<double> dist_;

    static constexpr int kNumNeighbors = 6;
    static constexpr int kOffsets[kNumNeighbors][3] = {
        {1, 0, 0},
        {-1, 0, 0},
        {0, 1, 0},
        {0, -1, 0},
        {0, 0, 1},
        {0, 0, -1},
    };
};

}  // namespace pipe_design::heuristic


==> anc/pipe_design/include/heuristic/Euclidean.h <==
#pragma once

#include "heuristic/Heuristic.h"

#include <cmath>

namespace pipe_design::heuristic {

/// Euclidean distance in cell units, scaled by step_cost.
class Euclidean final : public Heuristic {
public:
    explicit Euclidean(double step_cost = 1.0) : step_cost_(step_cost) {}

    double step_cost() const { return step_cost_; }

    double estimate(const grid::CellCoord& from, const grid::CellCoord& to) const override {
        const double dx = static_cast<double>(from.x - to.x);
        const double dy = static_cast<double>(from.y - to.y);
        const double dz = static_cast<double>(from.z - to.z);
        return step_cost_ * std::sqrt(dx * dx + dy * dy + dz * dz);
    }

private:
    double step_cost_ = 1.0;
};

}  // namespace pipe_design::heuristic


==> anc/pipe_design/include/heuristic/Geometric.h <==
#pragma once

/// Thin umbrella include for geometric + true-distance heuristics.
#include "heuristic/Dijkstra.h"
#include "heuristic/Euclidean.h"
#include "heuristic/Manhattan.h"
#include "heuristic/Octile.h"


==> anc/pipe_design/include/heuristic/Heuristic.h <==
#pragma once

#include "grid/Types.h"

namespace pipe_design::heuristic {

/// Admissible remaining-cost estimate for best-first search.
///
/// Edge costs and heuristic must use the same scale (usually grid resolution).
/// Stateful heuristics (true-distance, landmarks) may add prepare(goal) later;
/// A* holds a non-owning pointer — keep the object alive for the search.
class Heuristic {
public:
    virtual ~Heuristic() = default;

    virtual double estimate(
        const grid::CellCoord& from,
        const grid::CellCoord& to) const = 0;
};

}  // namespace pipe_design::heuristic


==> anc/pipe_design/include/heuristic/Manhattan.h <==
#pragma once

#include "heuristic/Heuristic.h"

#include <cstdlib>

namespace pipe_design::heuristic {

/// 6-connect grid: step_cost * (|dx|+|dy|+|dz|).
class Manhattan final : public Heuristic {
public:
    explicit Manhattan(double step_cost = 1.0) : step_cost_(step_cost) {}

    double step_cost() const { return step_cost_; }

    double estimate(const grid::CellCoord& from, const grid::CellCoord& to) const override {
        const int dx = std::abs(from.x - to.x);
        const int dy = std::abs(from.y - to.y);
        const int dz = std::abs(from.z - to.z);
        return step_cost_ * static_cast<double>(dx + dy + dz);
    }

private:
    double step_cost_ = 1.0;
};

}  // namespace pipe_design::heuristic


==> anc/pipe_design/include/heuristic/Octile.h <==
#pragma once

#include "heuristic/Heuristic.h"

#include <algorithm>
#include <cmath>
#include <cstdlib>

namespace pipe_design::heuristic {

/// 26-connect (3D octile) distance, scaled by step_cost.
///
/// With sorted |Δ| as a ≤ b ≤ c:
///   cost = step_cost * (a·√3 + (b−a)·√2 + (c−b))
/// In the xy-plane (dz = 0) this reduces to classic 2D octile:
///   (√2−1)·min(dx,dy) + max(dx,dy).
/// Admissible for face/edge/corner moves with lengths 1 / √2 / √3.
class Octile final : public Heuristic {
public:
    explicit Octile(double step_cost = 1.0) : step_cost_(step_cost) {}

    double step_cost() const { return step_cost_; }

    double estimate(const grid::CellCoord& from, const grid::CellCoord& to) const override {
        int d[3] = {
            std::abs(from.x - to.x),
            std::abs(from.y - to.y),
            std::abs(from.z - to.z),
        };
        std::sort(d, d + 3);
        const double a = static_cast<double>(d[0]);
        const double b = static_cast<double>(d[1]);
        const double c = static_cast<double>(d[2]);
        constexpr double kSqrt2 = 1.4142135623730951;
        constexpr double kSqrt3 = 1.7320508075688772;
        return step_cost_ * (a * kSqrt3 + (b - a) * kSqrt2 + (c - b));
    }

private:
    double step_cost_ = 1.0;
};

}  // namespace pipe_design::heuristic


==> anc/pipe_design/include/heuristic/README.md <==
# heuristic — Remaining-cost estimates for search

Strategy objects used by low-level planners (`ROADMAP` §4.3).
Independent of open sets and CBS; A* / Theta* / Hybrid-A* take a `const Heuristic&`.

## Interface

```cpp
class Heuristic {
  virtual double estimate(from, to) const = 0;
};
```

Scale must match edge costs (usually grid `resolution`).

A* stores a **non-owning** pointer — keep the heuristic alive for the search.

## Implementations

| Class | Formula / method | Match connectivity |
|-------|------------------|-------------------|
| `Manhattan` | `step_cost * (|dx|+|dy|+|dz|)` | 6-connect |
| `Euclidean` | `step_cost * ‖Δ‖₂` | any (weaker for grids) |
| `Octile` | 3D octile (`√3`/`√2`/1 mix) | 26-connect; 2D-octile when `dz=0` |
| `Dijkstra` | multi-source true distance on static grid | 6-connect; `prepare(goals)` |

Planned: Chebyshev, Dubins, Landmark/ALT.

## Usage

```cpp
heuristic::Manhattan h(grid.static_grid().resolution());
astar.reset(grid, start, goal, radius, h);

// True-distance (static obstacles; relaxed bake occupancy):
heuristic::Dijkstra td(grid.static_grid());
td.prepare(goal);                    // single source
td.prepare({a, b, c});               // attach-set / multi-goal
// td.clear();                       // drop field when sources change
astar.reset(grid, start, goal, radius, td);  // search still uses real radius
```

`Dijkstra::estimate` returns distance to the **nearest prepared source** (`to` ignored).
Bake uses relaxed free checks (`clearance > 0`, or optional `bake_radius`), not the Task pipe radius — admissible for any thicker pipe; search must still call `is_free(..., pipe_radius)`.

Include `heuristic/Geometric.h` for the common set, or individual headers.

## Extending

1. Subclass `Heuristic`; keep `estimate` admissible w.r.t. the planner’s edge costs.
2. Stateful heuristics: `prepare(...)` before `AStar::reset`.
3. Do **not** put turn/clearance **edge** penalties here; those belong in the cost model.
4. `Dijkstra` ignores `ObstacleChain` on purpose — still admissible when CBS adds dynamic constraints.


==> anc/pipe_design/include/planner/high/CBS.h <==
#pragma once

#include "conflict/ConflictAnalyzer.h"
#include "grid/CompositeGrid.h"
#include "heuristic/Heuristic.h"
#include "planner/high/HighLevelPlanner.h"
#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/multi/GroupSession.h"
#include "planner/open/OpenSet.h"
#include "topology/Types.h"

#include <cstddef>
#include <memory>
#include <optional>
#include <queue>
#include <unordered_map>
#include <vector>

namespace pipe_design::planner {

/// Constraint-tree high-level search (geometric CBS).
///
/// Topology frozen. Each CT node holds per-group `ObstacleChain` constraints + Tasks.
/// `[V]` runs at **generation** (`evaluate`): caches `h` + one selected `conflict`.
/// Expansion uses the cached conflict; OPEN orders by `f = cost + h`.
///
/// Other groups are **not** baked as low-level obstacles (constraint-centric CBS).
/// Override `constrain` for disjoint split / stronger branching later.
class CBS : public HighLevelPlanner {
public:
    CBS() = default;
    ~CBS() override = default;

    /// Bind plans + leaf driver + analyzer. Builds root CT node (all groups routed).
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        GroupSession& session,
        conflict::ConflictAnalyzer& analyzer);

    SearchStatus step() override;
    std::vector<topology::Task> solution() const override { return solution_; }

protected:
    struct CTNode {
        /// Per-group constraint chains (absent → entry `grid.chain()` / empty root).
        std::unordered_map<topology::GroupId, std::shared_ptr<const grid::ObstacleChain>> chains;
        /// Per-Task COW: children share unchanged Tasks; `route_group` replaces one group.
        std::vector<std::shared_ptr<const topology::Task>> tasks;
        double cost = 0.0;  // g = sum of path costs
        double h = 0.0;     // analyzer heuristic (filled at generation)
        /// Selected conflict at generation; nullopt = conflict-free.
        std::optional<conflict::Conflict> conflict;
        std::size_t depth = 0;  // root = 0; child = parent + 1
    };

    /// Add a constraint so `group` must avoid `c` on its side.
    /// Default: extend with the **other** witness sphere. Override for variants.
    virtual std::shared_ptr<const grid::ObstacleChain> constrain(
        std::shared_ptr<const grid::ObstacleChain> chain,
        const conflict::Conflict& c,
        const topology::GroupId& group) const;

    std::shared_ptr<const grid::ObstacleChain> chain_for(
        const CTNode& node,
        const topology::GroupId& group) const;

    /// Re-route one group into `node` (COW-replace `tasks`). False on failure.
    bool route_group(CTNode& node, const topology::GroupId& group);

    /// After paths are set: write `cost` / `h` / `conflict` via analyzer (generation-time).
    void evaluate(CTNode& node);

    static double path_cost(const CTNode& node);

private:
    struct CTNodeGreater {
        bool operator()(const CTNode& a, const CTNode& b) const {
            const double fa = a.cost + a.h;
            const double fb = b.cost + b.h;
            if (fa != fb) {
                return fa > fb;
            }
            return a.h > b.h;  // equal f → prefer smaller h
        }
    };

    const topology::GlobalTopologyPlan* plans_ = nullptr;
    const grid::CompositeGrid* grid_ = nullptr;
    AStar<SearchNode>* low_ = nullptr;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_set_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;
    GroupSession* session_ = nullptr;
    conflict::ConflictAnalyzer* analyzer_ = nullptr;

    std::priority_queue<CTNode, std::vector<CTNode>, CTNodeGreater> open_;
    std::vector<topology::Task> solution_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/high/HighLevelPlanner.h <==
#pragma once

#include "planner/low/LowLevelPlanner.h"
#include "topology/Types.h"

#include <cstddef>
#include <limits>
#include <vector>

namespace pipe_design::planner {

/// Thin base for high-level group-conflict resolvers (CBS, PP, LNS, …).
///
/// Parallel control surface to `LowLevelPlanner` / `MultiQueryPlanner`:
///   - `step()`     — one high-level iteration (conflict-tree expand / priority fix / …)
///   - `search()`   — loop `step()` while Running
///   - `solution()` — incumbent Task results (by value; reuse-safe after another reset)
///
/// Does not own TopologyPlan / grid / multi drivers. Derived `reset(...)` binds them.
/// Do **not** inherit `LowLevelPlanner` or `MultiQueryPlanner`: result arity and
/// `step` semantics differ (conflict fix vs cell expand vs Task finish).
class HighLevelPlanner {
public:
    static constexpr std::size_t kUnlimited =
        std::numeric_limits<std::size_t>::max();

    /// Optional callback around each `step()` inside `search()` (nullptr = off).
    using SearchStepHook = void (*)(HighLevelPlanner& planner, void* user);

    HighLevelPlanner() = default;
    virtual ~HighLevelPlanner() = default;

    /// One conflict-resolution iteration. Derived defines the unit of work.
    virtual SearchStatus step() = 0;

    /// Incumbent multi-group Task results (copy; safe to keep after another `reset`).
    virtual std::vector<topology::Task> solution() const = 0;

    void set_before_step_hook(SearchStepHook hook, void* user = nullptr) {
        before_step_hook_ = hook;
        before_step_hook_user_ = user;
    }

    void set_after_step_hook(SearchStepHook hook, void* user = nullptr) {
        after_step_hook_ = hook;
        after_step_hook_user_ = user;
    }

    SearchStepHook before_step_hook() const { return before_step_hook_; }
    SearchStepHook after_step_hook() const { return after_step_hook_; }

    /// Repeated `step()` until not Running or `max_expansions` hit.
    virtual SearchStatus search(std::size_t max_expansions = kUnlimited) {
        while (status_ == SearchStatus::Running && expansions_ < max_expansions) {
            if (before_step_hook_ != nullptr) {
                before_step_hook_(*this, before_step_hook_user_);
            }
            step();
            if (after_step_hook_ != nullptr) {
                after_step_hook_(*this, after_step_hook_user_);
            }
        }
        return status_;
    }

    SearchStatus status() const { return status_; }
    std::size_t expansions() const { return expansions_; }

protected:
    SearchStatus status_ = SearchStatus::Ready;
    std::size_t expansions_ = 0;

private:
    SearchStepHook before_step_hook_ = nullptr;
    void* before_step_hook_user_ = nullptr;
    SearchStepHook after_step_hook_ = nullptr;
    void* after_step_hook_user_ = nullptr;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/high/PBS.h <==
#pragma once

#include "conflict/ConflictAnalyzer.h"
#include "grid/CompositeGrid.h"
#include "heuristic/Heuristic.h"
#include "planner/high/HighLevelPlanner.h"
#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/multi/PartialOrderSequencer.h"
#include "planner/open/OpenSet.h"
#include "topology/Types.h"

#include <cstddef>
#include <cstdint>
#include <queue>
#include <vector>

namespace pipe_design::planner {

/// Open-set policy for the PBS priority tree.
enum class PBSSearchMode : std::uint8_t {
    /// Prefer lower `cost`, then shallower `depth` (CBS-like).
    BestFirst = 0,
    /// Prefer deeper `depth`, then lower `cost` (classic PBS-style).
    DepthFirst = 1,
};

/// Priority-tree high-level search (Ma-style PBS).
///
/// Topology frozen. Each PT node holds a `PriorityConstraint` set + leaf Tasks.
/// Leaf routing via `PartialOrderSequencer` (warm-start from parent `snapshot`).
/// `[V]` via injected `ConflictAnalyzer`; branch adds `task_a ≺ task_b` / reverse.
class PBS : public HighLevelPlanner {
public:
    PBS() : open_(PTNodeGreater{PBSSearchMode::DepthFirst}) {}
    ~PBS() override = default;

    void set_search_mode(PBSSearchMode mode) { search_mode_ = mode; }
    PBSSearchMode search_mode() const { return search_mode_; }

    void reset(
        const topology::GlobalTopologyPlan& plans,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        PartialOrderSequencer& sequencer,
        conflict::ConflictAnalyzer& analyzer);

    SearchStatus step() override;
    std::vector<topology::Task> solution() const override { return solution_; }

protected:
    struct PTNode {
        std::vector<PriorityConstraint> constraints;
        PartialOrderPast past;
        std::vector<topology::Task> tasks;
        double cost = 0.0;
        std::size_t depth = 0;
    };

    /// Route `node` with `PartialOrderSequencer` (+ `node.past` reuse). False on failure.
    bool route(PTNode& node);

private:
    struct PTNodeGreater {
        PBSSearchMode mode = PBSSearchMode::DepthFirst;

        bool operator()(const PTNode& a, const PTNode& b) const {
            if (mode == PBSSearchMode::DepthFirst) {
                if (a.depth != b.depth) {
                    return a.depth < b.depth;  // deeper first
                }
                return a.cost > b.cost;
            }
            if (a.cost != b.cost) {
                return a.cost > b.cost;  // cheaper first
            }
            return a.depth > b.depth;  // shallower first
        }
    };

    static bool has_constraint(
        const std::vector<PriorityConstraint>& cons,
        const std::string& higher_id,
        const std::string& lower_id);

    const topology::GlobalTopologyPlan* plans_ = nullptr;
    const grid::CompositeGrid* grid_ = nullptr;
    AStar<SearchNode>* low_ = nullptr;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_set_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;
    PartialOrderSequencer* sequencer_ = nullptr;
    conflict::ConflictAnalyzer* analyzer_ = nullptr;

    PBSSearchMode search_mode_ = PBSSearchMode::DepthFirst;
    std::priority_queue<PTNode, std::vector<PTNode>, PTNodeGreater> open_;
    std::vector<topology::Task> solution_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/high/PP.h <==
#pragma once

#include "grid/CompositeGrid.h"
#include "heuristic/Heuristic.h"
#include "planner/high/HighLevelPlanner.h"
#include "planner/high/sequence/SequenceReplanner.h"
#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/multi/PrioritySequencer.h"
#include "planner/open/OpenSet.h"
#include "topology/Types.h"

#include <cstddef>
#include <string>
#include <vector>

namespace pipe_design::planner {

/// Iterative priority planning (PP): Task-level order repair.
///
/// Not Ma-style PBS (no priority tree). Only Task failures drive `SequenceReplanner`.
class PP : public HighLevelPlanner {
public:
    PP() = default;
    ~PP() override = default;

    /// Initial order = `plans.ordered_tasks()` ids; routes once (`depth` = 0).
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        PrioritySequencer& sequencer,
        SequenceReplanner& replanner);

    SearchStatus step() override;
    std::vector<topology::Task> solution() const override { return solution_; }

    const std::vector<std::string>& order() const { return order_; }
    const std::vector<topology::Task>& tasks() const { return tasks_; }
    bool any_failure() const { return sequencer_->any_failure(); }

    /// Successful sequence repairs so far (root route = 0).
    std::size_t depth() const { return depth_; }
    /// Sum of Task path costs when every Task succeeded; otherwise +infinity
    /// (partial / early-stop schedules must not look cheaper).
    double cost() const { return cost_; }

protected:
    /// Run PrioritySequencer under `order_`; fills `tasks_` / `cost_`.
    void route();

private:
    const topology::GlobalTopologyPlan* plans_ = nullptr;
    const grid::CompositeGrid* grid_ = nullptr;
    AStar<SearchNode>* low_ = nullptr;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_set_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;
    PrioritySequencer* sequencer_ = nullptr;
    SequenceReplanner* replanner_ = nullptr;

    std::vector<std::string> order_;
    std::vector<topology::Task> tasks_;
    std::vector<topology::Task> solution_;
    std::size_t depth_ = 0;
    double cost_ = 0.0;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/high/ROADMAP.md <==
# planner/high — Group-level conflict resolution

Detail companion to [`../../ROADMAP.md`](../../ROADMAP.md) §4.5 / §8.

Resolvers that detect **group–group** geometric conflicts and fix them by mutating
constraints / priorities / neighborhoods, then **re-invoke** `planner/multi/` drivers.
They do **not** own cell search or TopologyPlan construction.

Legacy analogy: classical CBS / PP / LNS outer loops (logic only; occupancy is permanent).

---

## Why high/

`multi/` turns a frozen TopologyPlan into paths for one leaf (one constraint set or one
priority order). Residual **cross-group** conflicts need a search over those leaves:

| Method | State mutated in `[F]` | Re-invoke |
|--------|------------------------|-----------|
| CBS | `ObstacleChain` (sphere/capsule constraints) | `GroupSession` for affected group(s) |
| PP | priority / Task order | `PrioritySequencer` |
| PBS | `PriorityConstraint` DAG | `PartialOrderSequencer` |
| LNS / ALNS | destroy Task subset; optional retopologize | `[T]` and/or `GroupSession` / sequencer |

Without this layer, multi/ can only produce a single schedule; it cannot branch or repair.

---

## Role

| Piece | Scope | Typical callee |
|-------|--------|----------------|
| ★ `HighLevelPlanner` | Steppable base (status / expansions / hooks) | tools, window `[W]`, benches |
| ★ CBS (+ disjoint split) | Constraint tree; geometric `ObstacleChain` | `GroupSession` |
| ECBS | Bounded-suboptimal CBS | `GroupSession` |
| ★ PP | Priority planning + SequenceReplanner | `PrioritySequencer` |
| ★ LNS / ALNS | Destroy–repair neighborhoods | multi/ ± `[T]` |
| ICTS / ILP-SAT | Later / small instances | — |

**Contract line:** `[T]` builds plans → **multi/** routes a leaf → **high/** searches over leaves → outer `[W]` grows `active_set`.

---

## API alignment with low-level

**Agree: mirror the low-level steppable contract** (same spirit as `MultiQueryPlanner`).

| Low (`LowLevelPlanner`) | Multi (`MultiQueryPlanner`) | High (`HighLevelPlanner`) |
|-------------------------|-----------------------------|---------------------------|
| `SearchStatus` | same | same |
| `reset(...)` | `reset(...)` | derived `reset(...)` |
| `step()` — one cell expand | `step_task()` — one Task | `step()` — one conflict-fix iteration |
| `search(max_expansions)` | same | same |
| `status()` / `expansions()` | same | same |
| `path()` | `last_path()` / `tasks()` | `solution()` → `vector<Task>` |
| before/after step hooks | — | same as low |

Do **not** inherit `LowLevelPlanner` or `MultiQueryPlanner`: `reset` arity and result shape differ.
Prefer a **parallel base** with the same control surface:

```text
class HighLevelPlanner {   # parallel to LowLevelPlanner
  virtual SearchStatus step() = 0;
  virtual vector<Task> solution() const = 0;   # incumbent, by value
  virtual SearchStatus search(max_expansions = kUnlimited);
  SearchStatus status() const;
  std::size_t expansions() const;
  # optional before/after step hooks (debug / timing)
protected:
  SearchStatus status_;
  std::size_t expansions_;   # high-level iterations (not low cell expands)
};
```

`ROADMAP.md` §3’s `HighLevelPlanner::solve(...)` is shorthand for `reset` + `search`.

### What `step()` means

One **high-level iteration**, not one cell and not necessarily one Task:

| Algorithm | Typical `step()` |
|-----------|------------------|
| CBS | Pop CT node → `[V]` → if conflict, branch (extend chains) + `GroupSession` children; else Success |
| PP | Route → on Task failure, `SequenceReplanner` + `PrioritySequencer` |
| LNS | Destroy subset → optional `[T]` → repair via multi/ → accept/reject |

- If a leaf is conflict-free → high `Success`; `solution()` holds that leaf’s Tasks.
- If open set / neighborhood exhausted with no feasible leaf → `Failure`.
- While searching → `Running`; bump `expansions_` once per high-level iteration.

Fine-grained “one multi `step_task` inside a leaf” stays inside the multi driver — not exposed on the high base.

### Ownership

```text
Caller owns:  TopologyBuilder (holds GlobalTopologyPlan), CompositeGrid / static field,
              LowLevelPlanner, OpenSet, Heuristic, ActionModel, multi drivers (or high owns them)
High owns:    conflict-tree / priority state / LNS neighborhood, incumbent Tasks,
              status_ / expansions_
```

Topology is usually **frozen** for one high-level episode (CBS / PP). LNS may call
`TopologyBuilder::replan()` or rebuild via `build()`.

---

## Interface (target)

```text
GlobalTopologyPlan = { groups: GroupTopologyPlan[] }
Task               = { task_id, group_id, edge_id, status, path }

# --- base ---
HighLevelPlanner
  step() / search() / status() / expansions() / solution()

# --- CBS ---
CBS : HighLevelPlanner
  reset(plans, grid: CompositeGrid, low, heuristic, open, actions,
        session: GroupSession&, analyzer: ConflictAnalyzer&) -> void
  step()  # pop CT → [V] → branch constrain() + GroupSession for one group
  constrain(chain, conflict, group)  # virtual; default = other witness sphere
  solution()

# --- PP ---
PP : HighLevelPlanner
  reset(plans, grid, low, heuristic, open, actions,
        sequencer, replanner: SequenceReplanner&) -> void
  step()  # Task failure → SequenceReplanner::replan → PrioritySequencer
  solution()

SequenceReplanner          # base: history / status; replan() pure virtual
GroupLayerSwapReplanner  # group-layer: swap failed-layer prefix with prev-layer suffix

# --- PBS ---
PBS : HighLevelPlanner
  reset(plans, grid, low, heuristic, open, actions,
        sequencer: PartialOrderSequencer&, analyzer: ConflictAnalyzer&) -> void
  step()  # pop PT → [V] → branch PriorityConstraint + PartialOrderSequencer
  solution()

# --- LNS (planned) ---
LNS : HighLevelPlanner
  reset(... incumbent ...) -> void
  step()  # destroy–repair one neighborhood
  solution()
```

Usage sketch (same shape as A\* / GroupSession):

```text
CBS cbs;
cbs.reset(plans, grid, low, h, open, actions, session);
cbs.search();
if (cbs.status() == Success) {
  auto all = cbs.solution();  # copy; planner may reset again
}
```

---

## Catalog

| Piece | Priority | Notes |
|-------|----------|-------|
| `HighLevelPlanner` base | P0 | Align with `LowLevelPlanner` control API |
| ★ CBS + geometric constraints | P2 | Constraint = other witness sphere on `ObstacleChain` |
| ★ Disjoint splitting | P2 | Override `CBS::constrain` |
| ECBS | P2 | Bounded suboptimal |
| ★ PP | P2 | Failure-driven task-order repair; no ConflictAnalyzer; `test_pp` |
| ★ PBS | P2 | Priority tree; `PartialOrderSequencer` + `ConflictAnalyzer`; `test_pbs` |
| ★ LNS / ALNS | P3 | Scale-out when CBS explodes |
| ICTS / MDD | — | **Reject** — see main `ROADMAP.md` §10 |
| ★ CAT (geometric) | P2 | Soft avoid other paths; see main §10 |
| ILP / SAT on candidates | P4 | Small instances only |
| README + unit tests (two-group conflict) | P2 | `test_cbs` |

---

## Layout (target)

```text
include/planner/high/
  ROADMAP.md
  HighLevelPlanner.h
  CBS.h
  PP.h
  PBS.h
  sequence/
    SequenceReplanner.h
    GroupLayerSwapReplanner.h
  LNS.h            # planned

src/planner/high/
  CBS.cpp
  PP.cpp
  PBS.cpp
  sequence/
    SequenceReplanner.cpp
    GroupLayerSwapReplanner.cpp
  LNS.cpp          # planned
```


==> anc/pipe_design/include/planner/high/sequence/GroupLayerSwapReplanner.h <==
#pragma once

#include "planner/high/sequence/SequenceReplanner.h"

namespace pipe_design::planner {

/// Failure-driven repair via **group layers** (maximal consecutive same-group runs).
///
/// On the first failed Task in layer L (prev layer P):
///   block = L prefix through the failed Task (inclusive);
///   swap that block with a suffix of P (length 1, then 2, … whole P).
/// Prefers `stop_on_failure` so later Tasks stay Ready / unseen.
/// Example order:  [A1, A2, B1, B2, A3, A4, A5, B3, …]
/// Layers:         [gA={A1,A2}, gB={B1,B2}, gA'={A3,A4,A5}, …]
/// If A4 fails:    block = [A3, A4]  (gA' prefix through failure; A5 stays)
/// Swap with prev-layer suffix (try |suffix|=1 first → B2):
///   → [A1, A2, B1, A3, A4, B2, A5, B3, …]
/// Then try longer suffixes of gB if that order was already tried.
///
/// Defaults to `stop_on_failure` so Tasks after the first failure stay Ready.
class GroupLayerSwapReplanner : public SequenceReplanner {
public:
    GroupLayerSwapReplanner() { stop_on_failure_ = true; }
    ~GroupLayerSwapReplanner() override = default;

    std::vector<std::string> replan(
        const std::vector<std::string>& order,
        const std::vector<topology::Task>& tasks) override;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/high/sequence/SequenceReplanner.h <==
#pragma once

#include "planner/low/LowLevelPlanner.h"
#include "topology/Types.h"

#include <string>
#include <vector>

namespace pipe_design::planner {

/// Outcome of `SequenceReplanner::replan` (not low-level / Task `SearchStatus`).
enum class ReplanStatus {
    Ready,     // cleared / not yet called
    Running,   // replan in progress
    Success,   // proposed a new unused order
    Failure,   // no progress (unchanged or already in history)
};

/// One attempted Task schedule: order + per-Task status (aligned with `order`).
struct PlanRecord {
    std::vector<std::string> order;
    std::vector<SearchStatus> statuses;
};

/// Base for failure-driven Task-order repair (PP).
///
/// Owns current `order_`, replan `status_`, and `history_`. Policy lives in subclasses;
/// `replan` is pure virtual. Intra-group relative order should stay fixed in all policies.
class SequenceReplanner {
public:
    SequenceReplanner() = default;
    virtual ~SequenceReplanner() = default;

    /// Clear `order_`, `history_`; `status_` → Ready.
    virtual void clear();

    /// Record / propose a new order. Subclass sets `status_` and updates `order_` / `history_`.
    /// On success: `status_` = Success and return the new order.
    /// On no progress: `status_` = Failure and return an empty order.
    virtual std::vector<std::string> replan(
        const std::vector<std::string>& order,
        const std::vector<topology::Task>& tasks) = 0;

    const std::vector<std::string>& order() const { return order_; }
    ReplanStatus status() const { return status_; }
    const std::vector<PlanRecord>& history() const { return history_; }

    /// True if `order` already appears in `history_`.
    bool order_used(const std::vector<std::string>& order) const;

    /// Whether `PrioritySequencer` should stop at the first Task failure.
    /// Default false: finish all Tasks so `replan` can see partial results.
    bool stop_on_failure() const { return stop_on_failure_; }
    void set_stop_on_failure(bool stop) { stop_on_failure_ = stop; }

protected:
    /// Build a history entry: `order` + statuses aligned to that order (from `tasks`).
    static PlanRecord make_plan_record(
        const std::vector<std::string>& order,
        const std::vector<topology::Task>& tasks);

    std::vector<std::string> order_;
    ReplanStatus status_ = ReplanStatus::Ready;
    std::vector<PlanRecord> history_;
    bool stop_on_failure_ = false;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/ANAStar.h <==
#pragma once

#include "planner/low/AStar.h"

namespace pipe_design::planner {

/// Anytime Nonparametric A*: no ε schedule. Open key maximizes
/// e(s) = (G − g(s)) / h(s) (stored as f = −e for the min-heap).
/// Improves incumbent G until open is exhausted (optimal) or budget ends.
///
/// Call `reset` as with A*. `path()` returns the incumbent while still Running.
class ANAStar : public AStar<SearchNode> {
public:
    SearchStatus step() override;
    Path path() const override;

    /// Incumbent solution cost G (∞ before first goal).
    double incumbent_cost() const;

protected:
    double combine_key(double g, double h) const override;
    void expand(SearchNode* current) override;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/ARAStar.h <==
#pragma once

#include "planner/low/AStar.h"

#include <unordered_set>

namespace pipe_design::planner {

/// Paper: ARA*: Anytime A* with Provable Bounds on Sub-Optimality
/// Anytime Repairing A* (Likhachev et al.) — paper pseudocode mapped here.
///
/// fvalue(s):
///   f(s) = g(s) + ε · h(s)     →  `combine_key` / node->f
///
/// ImprovePath():                         →  repeated `step()` until done
///   while f(goal) > min_{s ∈ OPEN} f(s):
///     pop s with smallest f from OPEN; CLOSED ← CLOSED ∪ {s}
///     for each successor s' of s:
///       if s' unseen: g(s') ← ∞
///       if g(s') > g(s) + c(s,s'):
///         g(s') ← g(s) + c(s,s');  update parent
///         if s' ∉ CLOSED:  insert/update s' in OPEN with f(s')
///         else:            insert s' into INCONS
///   (stop when OPEN empty or open_->top()->f ≥ g(goal); goal g via goal_node_)
///
/// Main():                                →  `reset` + `search` / outer rounds in `step`
///   g(goal)←∞; g(start)←0; OPEN←{start}; CLOSED←INCONS←∅
///   ImprovePath();  publish solution;  ε' ← suboptimality_bound()
///   while ε' > 1:                        (we use eps_ > eps_target_, default target=1)
///     decrease ε
///     move INCONS into OPEN              →  incons_
///     update priorities of all s ∈ OPEN with new ε
///     CLOSED ← ∅
///     ImprovePath();  publish;  recompute ε'
///
/// Call `set_eps_schedule` before `reset`. Ownership same as A*.
/// While still repairing, `status` may stay `Running` but `path()` returns the
/// incumbent once `goal_node_` is set (`publish` ≈ path() / suboptimality_bound()).
class ARAStar : public AStar<SearchNode> {
public:
    /// ε schedule: start → target, subtracting `step` each repair round.
    void set_eps_schedule(double start, double target = 1.0, double step = 0.5);
    double eps() const { return eps_; }
    double eps_target() const { return eps_target_; }

    /// Paper ε': min(ε, g(goal) / min_{OPEN∪INCONS}(g+h)); ∞ if no solution yet.
    double suboptimality_bound() const;

    /// One ImprovePath expansion, or one Main repair transition (↓ε, rekey OPEN).
    SearchStatus step() override;
    /// Published incumbent path (OK while Running once a goal g is known).
    Path path() const override;

protected:
    double combine_key(double g, double h) const override;
    void expand(SearchNode* current) override;

    double eps_ = 3.0;
    double eps_target_ = 1.0;
    double eps_step_ = 0.5;
    std::unordered_set<SearchNode*> incons_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/AStar.h <==
#pragma once

#include "geom/Heading.h"
#include "grid/CompositeGrid.h"
#include "grid/Types.h"
#include "heuristic/Heuristic.h"
#include "planner/low/LowLevelPlanner.h"
#include "planner/low/Path.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/open/OpenSet.h"

#include <memory>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace pipe_design::planner {

/// Templated A*: `Node` is SearchNode or DirectedSearchNode (must derive SearchNode).
/// Map keyed by `Node::Key`. One expansion per step.
///
/// Does not own grid, heuristic, open set, or action model.
/// For heading-aware search, use DirectedAStar (overrides expand).
template <typename Node = SearchNode>
class AStar : public LowLevelPlanner {
public:
    using Key = typename Node::Key;

    AStar() = default;
    ~AStar() override = default;

    void reset(
        const grid::CompositeGrid& grid,
        const std::vector<grid::CellCoord>& starts,
        const std::vector<grid::CellCoord>& goals,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions);

    void reset(
        const grid::CompositeGrid& grid,
        grid::CellCoord start,
        grid::CellCoord goal,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions);

    SearchStatus step() override;
    Path path() const override;

    const Node* last_expanded() const { return last_expanded_; }
    const Node* goal_node() const { return goal_node_; }

    bool is_goal(const grid::CellCoord& cell) const;

    const std::unordered_map<Key, std::unique_ptr<Node>>& nodes() const { return nodes_; }

    Node* find_node(const Key& key);
    const Node* find_node(const Key& key) const;

    void set_heuristic_weight(double weight);
    double heuristic_weight() const { return heuristic_weight_; }

protected:
    /// Open-set priority key. Override for custom mixes; default is g + w*h.
    virtual double combine_key(double g, double h) const;
    virtual void before_expand(Node* /*current*/) {}
    virtual void expand(Node* current);

    Node* ensure_node(const Key& key);
    double heuristic_at(const grid::CellCoord& from) const;
    void set_node_costs(Node* node, double g, double h) const;
    Path reconstruct(const Node* goal) const;

    const grid::CompositeGrid* grid_ = nullptr;
    float pipe_radius_ = 0.f;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;
    double heuristic_weight_ = 1.0;

    std::unordered_set<grid::CellCoord> goals_;
    std::unordered_map<Key, std::unique_ptr<Node>> nodes_;
    std::vector<motion::Successor> successor_buf_;

    Node* last_expanded_ = nullptr;
    Node* goal_node_ = nullptr;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/AdaptiveStepAStar.h <==
#pragma once

#include "planner/low/AStar.h"
#include "planner/motion/AdaptiveShell.h"

#include <unordered_set>
#include <vector>

namespace pipe_design::planner {

/// A* with clearance-adaptive Chebyshev shell steps (`AdaptiveShell`).
///
/// Before each expand, `step_size_for(clearance, pipe_radius)` sets the shell
/// radius from dense-field slack `clearance - pipe_radius`. After expand, cells
/// with Chebyshev distance `< s` are marked covered so later jumps cannot land
/// back inside that ball (anti jump-back). Goals inside the ball are still
/// linked as direct successors.
///
/// NOTE: Step size needs meaningful headroom above `pipe_radius` in the
/// truncated clearance field. Set `problem::GridParams::clearance_relax` > 1
/// (e.g. 2–4) so `clearance_cap = max_pipe_radius * clearance_relax` can report
/// clearances larger than the pipe; with `clearance_relax == 1`, slack is often
/// ~0 in open space and AdaptiveStep stays near step 1.
class AdaptiveStepAStar : public AStar<SearchNode> {
public:
    /// Map clearance / pipe radius → shell step in `[1, shell.max_step]`.
    int step_size_for(float clearance, float pipe_radius) const;

    void reset(
        const grid::CompositeGrid& grid,
        const std::vector<grid::CellCoord>& starts,
        const std::vector<grid::CellCoord>& goals,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        motion::AdaptiveShell& shell);

    void reset(
        const grid::CompositeGrid& grid,
        grid::CellCoord start,
        grid::CellCoord goal,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        motion::AdaptiveShell& shell);

protected:
    void expand(SearchNode* current) override;

private:
    motion::AdaptiveShell* shell_ = nullptr;
    std::unordered_set<grid::CellCoord> covered_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/BidirectionalAStar.h <==
#pragma once

#include "grid/CompositeGrid.h"
#include "grid/Types.h"
#include "heuristic/Heuristic.h"
#include "planner/low/AStar.h"
#include "planner/low/LowLevelPlanner.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/open/OpenSet.h"

#include <vector>

namespace pipe_design::planner {

/// Bidirectional A* over plain cell states (`AStar<SearchNode>` only).
///
/// Holds two independent A* searches (start→goal and goal→start). Weight is
/// forwarded to both via `AStar::set_heuristic_weight`. Caller owns both open sets.
///
/// Assumes undirected / reversible grid edges (6/26-connect).
class BidirectionalAStar : public LowLevelPlanner {
public:
    BidirectionalAStar() = default;
    ~BidirectionalAStar() override = default;

    void reset(
        const grid::CompositeGrid& grid,
        const std::vector<grid::CellCoord>& starts,
        const std::vector<grid::CellCoord>& goals,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open_forward,
        OpenSet& open_backward,
        const motion::ActionModel& actions);

    void reset(
        const grid::CompositeGrid& grid,
        grid::CellCoord start,
        grid::CellCoord goal,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open_forward,
        OpenSet& open_backward,
        const motion::ActionModel& actions);

    SearchStatus step() override;
    Path path() const override;

    void set_heuristic_weight(double weight);
    double heuristic_weight() const { return fwd_.heuristic_weight(); }

    const AStar<SearchNode>& forward() const { return fwd_; }
    const AStar<SearchNode>& backward() const { return bwd_; }

private:
    enum class PathMode {
        None,
        ForwardOnly,   // forward reached a goal
        BackwardOnly,  // backward reached a start
        Meet,          // frontiers met on a closed cell
    };

    AStar<SearchNode> fwd_;
    AStar<SearchNode> bwd_;

    bool prefer_forward_ = true;
    PathMode path_mode_ = PathMode::None;
    const SearchNode* meet_fwd_ = nullptr;
    const SearchNode* meet_bwd_ = nullptr;
    double meet_cost_ = 0.0;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/Dijkstra.h <==
#pragma once

#include "planner/low/AStar.h"

namespace pipe_design::planner {

/// Dijkstra / uniform-cost search: open priority uses only path cost (`f = g`).
/// Distinct from `heuristic::Dijkstra` (true-distance field bake).
/// Heuristic is still accepted by `reset` but ignored for ranking.
class Dijkstra : public AStar<SearchNode> {
protected:
    double combine_key(double g, double /*h*/) const override { return g; }
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/DirectedAStar.h <==
#pragma once

#include "planner/low/AStar.h"

namespace pipe_design::planner {

/// Heading-aware A*: state = (cell, incoming heading bin).
///
/// Shares node map / step / reset with AStar<DirectedSearchNode>; only expand
/// (and optional start-key) differ. Pass ActionModel::set_turn_weight(...) for
/// soft turn costs.
class DirectedAStar : public AStar<DirectedSearchNode> {
public:
    DirectedAStar() = default;

    void set_heading_bins(int num_yaw_bins, int num_pitch_bins = 1);
    int num_yaw_bins() const { return num_yaw_bins_; }
    int num_pitch_bins() const { return num_pitch_bins_; }

protected:
    void expand(DirectedSearchNode* current) override;

private:
    int num_yaw_bins_ = 8;
    int num_pitch_bins_ = 1;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/FocalAStar.h <==
#pragma once

#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/open/OpenSet.h"
#include "planner/open/PairingHeap.h"

#include <unordered_set>
#include <vector>

namespace pipe_design::planner {

/// FOCAL ordering: min h; on tie prefer larger g.
struct MinHgCompare {
    bool operator()(const SearchNode* a, const SearchNode* b) const {
        if (a->h != b->h) {
            return a->h > b->h;
        }
        return a->g < b->g;
    }
};

/// Focal A* (A*_ε): OPEN by `f = g + h`; FOCAL by `h` among
/// { n ∈ OPEN | f(n) ≤ w · f_min }.
///
/// Caller owns OPEN (`OpenSet&`, typically `PairingHeap`). FOCAL is an owned
/// `PairingHeapBase` with `MinHgCompare`. Expand removes from both.
/// `open_nodes_` mirrors OPEN membership for O(|OPEN|) bound sync.
/// `w == 1` falls back to plain A* (FOCAL unused).
class FocalAStar : public AStar<SearchNode> {
public:
    void set_focal_weight(double weight);
    double focal_weight() const { return focal_weight_; }

    void reset(
        const grid::CompositeGrid& grid,
        const std::vector<grid::CellCoord>& starts,
        const std::vector<grid::CellCoord>& goals,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions);

    void reset(
        const grid::CompositeGrid& grid,
        grid::CellCoord start,
        grid::CellCoord goal,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions);

    SearchStatus step() override;

protected:
    double combine_key(double g, double h) const override;
    void expand(SearchNode* current) override;

private:
    void sync_focal_bound();
    void push_focal(SearchNode* node);

    double focal_weight_ = 1.0;
    double focal_bound_ = 0.0;
    PairingHeapBase<SearchNode, MinHgCompare> focal_;
    std::unordered_set<SearchNode*> open_nodes_;
};

extern template class PairingHeapBase<SearchNode, MinHgCompare>;

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/GreedyBestFirst.h <==
#pragma once

#include "planner/low/AStar.h"

namespace pipe_design::planner {

/// Greedy best-first search: open priority uses only the heuristic (`f = h`).
/// Same loop / expand as A*; path cost `g` is still tracked for reporting.
class GreedyBestFirst : public AStar<SearchNode> {
protected:
    double combine_key(double /*g*/, double h) const override { return h; }
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/LPAStar.h <==
#pragma once

#include "grid/CompositeGrid.h"
#include "grid/Types.h"
#include "heuristic/Heuristic.h"
#include "planner/low/LowLevelPlanner.h"
#include "planner/low/LpaSearchNode.h"
#include "planner/low/Path.h"
#include "planner/motion/ActionModel.h"
#include "planner/open/LPAOpenSet.h"

#include <memory>
#include <unordered_map>
#include <vector>

namespace pipe_design::planner {

/// Lifelong Planning A* (Koenig & Likhachev, optimized). Single start / goal.
///
/// Does not own grid, heuristic, open set, or action model.
/// `update_vertex`: heap membership only (Fig.7).
/// `step`: one ComputeShortestPath iteration.
/// `update_obstacles`: edge-cost changes after grid occupancy updates.
class LPAStar : public LowLevelPlanner {
public:
    using Key = LpaSearchNode::Key;
    using Open = LPAOpenSet<LpaSearchNode, LpaKeyCompare>;

    LPAStar() = default;
    ~LPAStar() override = default;

    void reset(
        const grid::CompositeGrid& grid,
        grid::CellCoord start,
        grid::CellCoord goal,
        float pipe_radius,
        const heuristic::Heuristic& heuristic,
        Open& open,
        const motion::ActionModel& actions);

    SearchStatus step() override;
    Path path() const override;

    /// Caller has already updated the grid; `changed` cells may have new edge costs.
    void update_obstacles(const std::vector<grid::CellCoord>& changed);

    const LpaSearchNode* start_node() const { return start_node_; }
    const LpaSearchNode* goal_node() const { return goal_node_; }
    const std::unordered_map<Key, std::unique_ptr<LpaSearchNode>>& nodes() const {
        return nodes_;
    }

    LpaSearchNode* find_node(const Key& key);
    const LpaSearchNode* find_node(const Key& key) const;

protected:
    /// Fig.7 UpdateVertex: only open-set Insert / Update / Remove.
    void update_vertex(LpaSearchNode* u);

    LpaSearchNode* ensure_node(const Key& key);
    /// Occupancy-aware edge cost (∞ if either endpoint blocked for pipe_radius).
    double edge_cost(const grid::CellCoord& from, const grid::CellCoord& to) const;

    const grid::CompositeGrid* grid_ = nullptr;
    float pipe_radius_ = 0.f;
    const heuristic::Heuristic* heuristic_ = nullptr;
    Open* open_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;

    grid::CellCoord start_coord_{};
    grid::CellCoord goal_coord_{};
    LpaSearchNode* start_node_ = nullptr;
    LpaSearchNode* goal_node_ = nullptr;

    std::unordered_map<Key, std::unique_ptr<LpaSearchNode>> nodes_;
    std::vector<motion::Successor> neighbor_buf_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/LazyThetaStar.h <==
#pragma once

#include "planner/low/ThetaStar.h"

namespace pipe_design::planner {

/// Lazy Theta*: assume parent visibility on expand; validate in SetVertex.
///
/// Same any-angle parent shortcuts as Theta*, but defers LOS checks until a
/// node is selected for expansion (`before_expand`). Usually fewer LOS tests.
class LazyThetaStar : public ThetaStar {
protected:
    void before_expand(SearchNode* current) override;
    void expand(SearchNode* current) override;

    /// Fix parent/g if assumed LOS(parent, current) fails (closed neighbors).
    void set_vertex(SearchNode* current);
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/LowLevelPlanner.h <==
#pragma once

#include "planner/low/Path.h"

#include <cstddef>
#include <limits>

namespace pipe_design::planner {

enum class SearchStatus {
    Ready,     // reset not called, or cleared
    Running,   // search in progress
    Success,   // goal reached
    Failure,   // exhausted open set / invalid setup
};

/// Thin base for low-level single-query planners (A*, LPA*, …).
///
/// Owns search status counters only. Does not own grid / heuristic / open / actions.
class LowLevelPlanner {
public:
    static constexpr std::size_t kUnlimited =
        std::numeric_limits<std::size_t>::max();

    /// Optional callback around each `step()` inside `search()` (nullptr = off).
    using SearchStepHook = void (*)(LowLevelPlanner& planner, void* user);

    LowLevelPlanner() = default;
    virtual ~LowLevelPlanner() = default;

    virtual SearchStatus step() = 0;
    virtual Path path() const = 0;

    void set_before_step_hook(SearchStepHook hook, void* user = nullptr) {
        before_step_hook_ = hook;
        before_step_hook_user_ = user;
    }

    void set_after_step_hook(SearchStepHook hook, void* user = nullptr) {
        after_step_hook_ = hook;
        after_step_hook_user_ = user;
    }

    SearchStepHook before_step_hook() const { return before_step_hook_; }
    SearchStepHook after_step_hook() const { return after_step_hook_; }

    /// Repeated `step()` until not Running or `max_expansions` hit.
    /// Optional before/after hooks wrap each `step()` (timing / debug).
    virtual SearchStatus search(std::size_t max_expansions = kUnlimited) {
        while (status_ == SearchStatus::Running && expansions_ < max_expansions) {
            if (before_step_hook_ != nullptr) {
                before_step_hook_(*this, before_step_hook_user_);
            }
            step();
            if (after_step_hook_ != nullptr) {
                after_step_hook_(*this, after_step_hook_user_);
            }
        }
        return status_;
    }

    SearchStatus status() const { return status_; }
    std::size_t expansions() const { return expansions_; }

protected:
    SearchStatus status_ = SearchStatus::Ready;
    std::size_t expansions_ = 0;

private:
    SearchStepHook before_step_hook_ = nullptr;
    void* before_step_hook_user_ = nullptr;
    SearchStepHook after_step_hook_ = nullptr;
    void* after_step_hook_user_ = nullptr;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/LpaSearchNode.h <==
#pragma once

#include "planner/low/SearchNode.h"

#include <limits>

namespace pipe_design::planner {

/// Grid node for LPA* / D* Lite (adds `rhs`). Ordering is defined by the open-set Compare.
///
/// Convention (paper Initialize): unset nodes have g = rhs = +∞; start has rhs = 0.
struct LpaSearchNode : SearchNode {
    using Key = CellStateKey;

    static constexpr double kInf = std::numeric_limits<double>::infinity();

    double rhs = kInf;

    LpaSearchNode() {
        g = kInf;
        h = 0.0;
        f = 0.0;  // unused by LPA open-set ordering
    }

    explicit LpaSearchNode(grid::CellCoord coord_) : SearchNode(coord_) {
        g = kInf;
        rhs = kInf;
        h = 0.0;
        f = 0.0;
    }

    Key key() const { return Key{coord}; }

    static Key make_key(const grid::CellCoord& cell) { return Key{cell}; }

    static LpaSearchNode from_key(const Key& key) { return LpaSearchNode{key.coord}; }

    bool consistent() const { return g == rhs; }
    bool overconsistent() const { return g > rhs; }   // g > rhs → set g = rhs
    bool underconsistent() const { return g < rhs; }  // g < rhs → set g = ∞

    const LpaSearchNode* lpa_parent() const {
        return static_cast<const LpaSearchNode*>(parent);
    }
    LpaSearchNode* lpa_parent() { return static_cast<LpaSearchNode*>(parent); }
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/Path.h <==
#pragma once

#include "grid/Types.h"

#include <vector>

namespace pipe_design::planner {

/// Discrete path on the search grid (start → … → goal).
struct Path {
    std::vector<grid::CellCoord> cells;
    double cost = 0.0;

    bool empty() const { return cells.empty(); }
    std::size_t length() const { return cells.size(); }
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/low/README.md <==
# planner/low — Low-Level Grid Search

Single-agent path search on `CompositeGrid` (`ROADMAP` low-level).  
Owns **node storage** and the search loop; does **not** own grid / heuristic / open set / action model.

## Pieces

| File | Role |
|------|------|
| `LowLevelPlanner.h` | Base: `SearchStatus`, `step` / `path` / `search`, `status_` / `expansions_` |
| `SearchNode.h` | `SearchNode` (cell), `DirectedSearchNode` (cell + heading), state keys + hash |
| `AStar.h` / `.cpp` | `AStar<Node>` — steppable A\* (`reset` / `step` / `search`) |
| `GreedyBestFirst.h` | A\* variant: `f = h` (ignore g for ranking) |
| `Dijkstra.h` | A\* variant: `f = g` (uniform-cost; ≠ `heuristic::Dijkstra`) |
| `ARAStar.h` / `.cpp` | Anytime Repairing A\* — inflate ε, then repair via INCONS |
| `ANAStar.h` / `.cpp` | Anytime Nonparametric A\* — key `(G−g)/h`, no ε schedule |
| `FocalAStar.h` / `.cpp` | Focal A\* (`A*_ε`); OPEN by `f` + owned FOCAL (`PairingHeap` / `MinHgCompare`) |
| `AdaptiveStepAStar.h` / `.cpp` | Clearance-adaptive shell A\*; covered ball anti jump-back |
| `BidirectionalAStar.h` / `.cpp` | Bi-dir A\* (two `AStar` + two opens); weight via `set_heuristic_weight` |
| `LineOfSight.h` | Cell-center LOS + Euclidean edge cost (Theta\*) |
| `ThetaStar.h` / `.cpp` | Basic Theta\* — parent LOS on expand |
| `LazyThetaStar.h` / `.cpp` | Lazy Theta\* — deferred LOS in `before_expand` |
| `DirectedAStar.h` / `.cpp` | `AStar<DirectedSearchNode>` + heading-aware `expand` |
| `LPAStar.h` / `.cpp` | Lifelong Planning A\* — `update_vertex` / `step` / `update_obstacles` |
| `Path.h` | Discrete cell path + `cost` |
| `REPLAN_ROADMAP.md` | Path replan methods (re-search, stitching, …) |

Related (not in this folder): `planner/open`, `planner/motion`, `heuristic/`.

## Ownership

```text
Caller owns:  CompositeGrid, Heuristic, OpenSet, ActionModel
AStar owns:   unordered_map<Node::Key, unique_ptr<Node>>
OpenSet holds: non-owning SearchNode*  (DirectedSearchNode* is-a SearchNode*)
```

Pass references into `reset(...)`. Reuse the same `OpenSet` across runs; `reset` clears it.

## State identity (`Node::Key`)

| Node | Key | When to use |
|------|-----|-------------|
| `SearchNode` | `CellStateKey` (cell) | Shortest path, no turn model |
| `DirectedSearchNode` | `DirectedStateKey` (cell + heading bin) | Turn cost / heading continuity |

Contract for any `Node` used with `AStar<Node>`:

- derive from `SearchNode` (for `OpenSet`)
- `using Key = ...` with `std::hash<Key>`
- `static Key make_key(const CellCoord&)` — start states
- `static Node from_key(const Key&)`
- `key() const`

`DirectedSearchNode` also has `make_key(cell, heading, yaw_bins, pitch_bins)` for successors.

## Search loop

```text
reset(grid, starts, goals, r, h, open, actions)
    → seed open with start nodes (g=0), or Success if start ∈ goals
step()   one expansion: pop → closed → goal? → expand
search() step until Success / Failure / max_expansions
         optional before/after step hooks wrap each `step()` (debug / timing)
path()   parent chain from goal_node_ (only if Success)
```

`expand` (virtual):

1. `actions_->successors(from, in_heading, buf)` — connectivity + turn soft/hard cost live in motion
2. skip out-of-bounds / blocked edges (`in_bounds` + `is_move_free`)
3. `ensure_node(key)` → relax g / parent / f → `push` or `decrease_key` (+ re-`push` if false)

Default `AStar::expand`: `in_heading = none` → no turn filter/penalty.  
`DirectedAStar::expand`: `in_heading = current->in_dir`, successor key includes heading bin; updates `set_arrival` / `turns_streak`.

Priority: `f = combine_key(g, h)` default `g + w·h` (`set_heuristic_weight`).  
`h` = min heuristic over all goals.

| Planner | `combine_key` |
|---------|---------------|
| `AStar` | `g + w·h` |
| `GreedyBestFirst` | `h` |
| `Dijkstra` | `g` |
| `ARAStar` | `g + ε·h` (ε decreases over repair rounds) |
| `ANAStar` | `−(G−g)/h` after first incumbent; else `h` |
| `FocalAStar` | OPEN `g+h`; pick from FOCAL `f ≤ w·f_min` by `h` |
| `ThetaStar` / `LazyThetaStar` | same as A\* (`g + w·h`); differ in `expand` / LOS |

## Usage sketch

```cpp
LazyBinaryHeap open;
Manhattan h(1.0);
SixConnected actions(1.0);
// actions.set_turn_weight(1.0);      // soft
// actions.set_max_turn_deg(90.0);    // hard (needs in_heading → DirectedAStar)

AStar<SearchNode> plain;
plain.reset(grid, start, goal, radius, h, open, actions);
plain.search();
Path p = plain.path();

GreedyBestFirst greedy;
greedy.reset(grid, start, goal, radius, h, open, actions);
greedy.search();

Dijkstra ucs;  // planner::Dijkstra — not heuristic::Dijkstra
ucs.reset(grid, start, goal, radius, h, open, actions);
ucs.search();

ARAStar ara;
ara.set_eps_schedule(/*start=*/5.0, /*target=*/1.0, /*step=*/0.5);
ara.reset(grid, start, goal, radius, h, open, actions);
ara.search(100);           // may still be Running with an incumbent
Path early = ara.path();   // OK while Running
ara.search();              // run to ε = 1

ANAStar ana;
ana.reset(grid, start, goal, radius, h, open, actions);
ana.search(50);            // incumbent via path()
ana.search();              // optimal when Success

LazyBinaryHeap open;
FocalAStar focal;
focal.set_focal_weight(2.0);
focal.reset(grid, start, goal, radius, h, open, actions);
focal.search();

Euclidean eu(1.0);  // preferred for Theta*
ThetaStar theta;
theta.set_step_cost(1.0);
theta.reset(grid, start, goal, radius, eu, open, actions);
theta.search();  // path cells are any-angle waypoints

LazyThetaStar lazy_theta;
lazy_theta.set_step_cost(1.0);
lazy_theta.reset(grid, start, goal, radius, eu, open, actions);
lazy_theta.search();

DirectedAStar directed;
directed.set_heading_bins(8, 1);
directed.reset(grid, start, goal, radius, h, open, actions);
directed.search();

LazyBinaryHeap open_fwd, open_bwd;
BidirectionalAStar bi;
bi.set_heuristic_weight(1.0);
bi.reset(grid, start, goal, radius, h, open_fwd, open_bwd, actions);
bi.search();
```

## Extending

| Goal | Where |
|------|--------|
| New connectivity / turn rules | `planner/motion` (`ActionModel`), not here |
| New open-set | `planner/open` (`OpenSet&` in `reset`) |
| New heuristic | `heuristic::Heuristic` |
| Heading-aware / Hybrid-style expand | subclass `AStar<YourNode>`, override `expand` (see `DirectedAStar`) |
| Different f | override `combine_key` (see `GreedyBestFirst`, `Dijkstra`, `ARAStar`, `ANAStar`) |
| Anytime / repair | `ARAStar` / `ANAStar` (own `step` / `expand`; `path()` while Running) |
| Focal / FOCAL list | `FocalAStar` (`set_focal_weight`; FOCAL = `PairingHeapBase` + `MinHgCompare`) |
| Theta* / any-angle | `ThetaStar` / `LazyThetaStar` (+ `LineOfSight`) |

Do **not** put CBS, group scheduling, or topology in this folder.

## Status

`Ready` → `Running` → `Success` | `Failure`.  
Invalid / blocked starts or goals → `Failure` at `reset`. Empty open after expansions → `Failure`.


==> anc/pipe_design/include/planner/low/REPLAN_ROADMAP.md <==
# Path Replan Methods

Incremental low-level replan after `ObstacleChain` / occupancy deltas.

Detail companion to [`../../../ROADMAP.md`](../../../ROADMAP.md) §4.2.

---

## Re-search

Baseline: discard the previous search state (and optionally ignore $P$) and run a fresh low-level search on the updated grid.

Given original query $(s, g)$ (or the same multi-start / multi-goal sets) and an updated grid:

1. Clear open / node map (cold `reset`).
2. **A\*** (or the active low-level planner) from the **real** starts to the **real** goals under new `is_free(·, r)`.
3. Solution is the reconstructed path; no stitching with $P$.

Optional pre-check: if a previous path $P$ is still entirely free, may reuse $P$ without search (same as Stitching step 2).

---

## Stitching

Given previous path

$$
P = (c_0 = s, \ldots, c_n = g)
$$

and an updated grid:

1. **Scan** $P$ under new `is_free(·, r)`.
2. If **entire** $P$ **free** → reuse $P$ (no search).
3. Else find the blocked segment and set anchors:
   - $a$ = last free cell of the leading free prefix (enter conflict before the next cell);
   - $b$ = first free cell of the trailing free suffix (leave conflict at / after this cell).
   If $s$ is blocked or no free suffix reaches $g$, fail or fall back to **Re-search**.
4. **Local A\*** on the new grid: single start $a$ ($g(a) = 0$), single goal $b$.
5. Reconstruct: search path is $a \to \ldots \to b$; full path is

$$
P[s \ldots a] \;+\; (a \to \ldots \to b) \;+\; P[b \ldots g]
$$

(omit duplicate $a$ / $b$ at joints). Re-check the concatenated path with `is_free`.

---

## Local Repair replan

Broader than **Stitching**: repair only inside an influence region $R$ induced by the occupancy delta $\Delta$ (new/removed spheres/capsules), optionally restricting expansion to a corridor around $R$. Path-anchored stitch ($a \to b$) is the usual instance when $P$ is available.

Given $P$, updated grid, pipe radius $r$, and $\Delta$:

1. **Build** $R$: cells whose `is_free(·, r)` may change under $\Delta$ (obstacle neighborhood / AABB, optionally dilated by $k$ cells).
2. **Scan** $P$ on the new grid. If $P$ is entirely free and $P \cap R = \emptyset$ → reuse $P$. If $s$ or $g$ is blocked → fail or **Re-search**.
3. **Anchors** from $P$ vs $R$ (or vs the blocked segment of $P$):
   - $a$ = last cell of $P$ before entering $R$ or entering the break;
   - $b$ = first cell of $P$ after leaving $R$ or entering the break.
   Multiple breaks → one segment per break, or one $a..b$ spanning all breaks.
4. **Local A\*** $a \to b$ ($g(a) = 0$) on the new grid, with search domain = $R$ dilated by $k$ (cells outside treated as blocked). If $\Delta$ is unknown, $R$ may be taken as a dilation of the blocked subpath of $P$ (reduces to corridor-limited Stitching).
5. **Concatenate** $P[s \ldots a] + (a \to \ldots \to b) + P[b \ldots g]$; re-check full path with `is_free`.
6. On local failure or check fail: increase $k$ (grow $R$) and retry; if still failing → **Re-search** $(s, g)$.




==> anc/pipe_design/include/planner/low/SearchNode.h <==
#pragma once

#include "geom/Heading.h"
#include "grid/Types.h"

#include <cstdint>
#include <functional>

namespace pipe_design::planner {

enum class NodeStatus {
    New,      // not yet discovered
    Open,     // in the open set
    Closed,   // already expanded
};

/// Heading along the grid step from `from` → `to` (normalized). Same cell → none.
inline geom::Heading heading_between(const grid::CellCoord& from, const grid::CellCoord& to) {
    return geom::Heading::from_grid_step(to.x - from.x, to.y - from.y, to.z - from.z);
}

/// Closed-set / map identity for plain grid A* (cell only).
struct CellStateKey {
    grid::CellCoord coord{};

    CellStateKey() = default;
    explicit CellStateKey(grid::CellCoord c) : coord(c) {}

    bool operator==(const CellStateKey& o) const { return coord == o.coord; }
    bool operator!=(const CellStateKey& o) const { return !(*this == o); }
};

/// Closed-set identity for heading-aware search (cell + quantized incoming heading).
struct DirectedStateKey {
    static constexpr int kNoneHeadingBin = -1;

    grid::CellCoord coord{};
    int heading_bin = kNoneHeadingBin;

    DirectedStateKey() = default;
    DirectedStateKey(grid::CellCoord c, int bin) : coord(c), heading_bin(bin) {}

    bool operator==(const DirectedStateKey& o) const {
        return coord == o.coord && heading_bin == o.heading_bin;
    }
    bool operator!=(const DirectedStateKey& o) const { return !(*this == o); }

    static int bin_of(
        const geom::Heading& heading,
        int num_yaw_bins,
        int num_pitch_bins = 1) {
        if (heading.is_none()) {
            return kNoneHeadingBin;
        }
        return heading.bin(num_yaw_bins, num_pitch_bins);
    }
};

/// Cell-only search node (used by AStar).
struct SearchNode {
    using Key = CellStateKey;

    grid::CellCoord coord;
    double g = 0.0;
    double h = 0.0;
    double f = 0.0;
    SearchNode* parent = nullptr;
    NodeStatus status = NodeStatus::New;

    SearchNode() = default;
    explicit SearchNode(grid::CellCoord coord_) : coord(coord_) {}

    Key key() const { return Key{coord}; }

    static Key make_key(const grid::CellCoord& cell) { return Key{cell}; }

    static SearchNode from_key(const Key& key) { return SearchNode{key.coord}; }
};

/// Heading-aware node for DirectedAStar: state ≈ (cell, incoming heading).
struct DirectedSearchNode : SearchNode {
    using Key = DirectedStateKey;

    geom::Heading in_dir{};
    int heading_bin = DirectedStateKey::kNoneHeadingBin;

    /// Consecutive turns ending at this node (0 = straight arrival or start).
    int turns_streak = 0;

    DirectedSearchNode() = default;
    explicit DirectedSearchNode(grid::CellCoord coord_) : SearchNode(coord_) {}
    DirectedSearchNode(
        grid::CellCoord coord_,
        geom::Heading in_dir_,
        int heading_bin_ = DirectedStateKey::kNoneHeadingBin)
        : SearchNode(coord_), in_dir(in_dir_), heading_bin(heading_bin_) {}

    Key key() const { return Key{coord, heading_bin}; }

    /// Start / cell-only key (no incoming heading).
    static Key make_key(const grid::CellCoord& cell) {
        return Key{cell, DirectedStateKey::kNoneHeadingBin};
    }

    static Key make_key(
        const grid::CellCoord& cell,
        const geom::Heading& heading,
        int num_yaw_bins,
        int num_pitch_bins = 1) {
        return Key{cell, DirectedStateKey::bin_of(heading, num_yaw_bins, num_pitch_bins)};
    }

    static DirectedSearchNode from_key(const Key& key) {
        DirectedSearchNode node{key.coord};
        node.heading_bin = key.heading_bin;
        return node;
    }

    void set_arrival(
        const geom::Heading& heading,
        int num_yaw_bins,
        int num_pitch_bins = 1) {
        in_dir = heading;
        heading_bin = DirectedStateKey::bin_of(heading, num_yaw_bins, num_pitch_bins);
    }

    const DirectedSearchNode* directed_parent() const {
        return static_cast<const DirectedSearchNode*>(parent);
    }
    DirectedSearchNode* directed_parent() {
        return static_cast<DirectedSearchNode*>(parent);
    }

    bool is_straight(const geom::Heading& next_dir) const {
        return in_dir.is_none() || in_dir.nearly_equal(next_dir);
    }

    float heading_alignment(const geom::Heading& next_dir) const {
        return in_dir.alignment(next_dir);
    }

    int next_turns_streak(const geom::Heading& next_dir) const {
        if (is_straight(next_dir)) {
            return 0;
        }
        return turns_streak + 1;
    }
};

}  // namespace pipe_design::planner

namespace std {

template <>
struct hash<pipe_design::planner::CellStateKey> {
    std::size_t operator()(const pipe_design::planner::CellStateKey& k) const noexcept {
        return hash<pipe_design::grid::CellCoord>{}(k.coord);
    }
};

template <>
struct hash<pipe_design::planner::DirectedStateKey> {
    std::size_t operator()(const pipe_design::planner::DirectedStateKey& k) const noexcept {
        const std::size_t h = hash<pipe_design::grid::CellCoord>{}(k.coord);
        return h ^ (static_cast<std::size_t>(static_cast<uint32_t>(k.heading_bin)) * 2654435761u);
    }
};

}  // namespace std


==> anc/pipe_design/include/planner/low/ThetaStar.h <==
#pragma once

#include "grid/CompositeGrid.h"
#include "grid/Types.h"
#include "planner/low/AStar.h"

namespace pipe_design::planner {

/// Basic Theta*: any-angle paths via parent line-of-sight on expand.
///
/// Neighbors still come from `ActionModel` (6/8/26); when parent(s) can see
/// s', parent is set to parent(s) with Euclidean edge cost. Path cells are
/// waypoints (may skip grid steps). Prefer a Euclidean heuristic.
///
/// `step_cost` scales Euclidean parent edges (default 1; usually = resolution).
class ThetaStar : public AStar<SearchNode> {
public:
    void set_step_cost(double step_cost);
    double step_cost() const { return step_cost_; }

    /// Line-of-sight between cell centers via analytic `is_move_free(Vec3)`.
    static bool line_of_sight(
        const grid::CompositeGrid& grid,
        grid::CellCoord a,
        grid::CellCoord b,
        float pipe_radius);

protected:
    void expand(SearchNode* current) override;

    /// Path-2 update: parent(current) → neighbor when LOS holds; else path-1.
    void update_vertex(SearchNode* current, SearchNode* neighbor, double grid_edge_cost);

    /// Euclidean edge cost in the same units as ActionModel step_cost.
    static double euclidean_cell_cost(
        const grid::CellCoord& a,
        const grid::CellCoord& b,
        double step_cost);

    double step_cost_ = 1.0;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/motion/ActionModel.h <==
#pragma once

#include "geom/Heading.h"
#include "grid/Types.h"

#include <algorithm>
#include <cmath>
#include <vector>

namespace pipe_design::planner::motion {

/// One legal transition from a cell.
///
/// `heading` is the travel direction of this edge (from → cell), always a
/// unit Heading (or none only if from == cell, which models should not emit).
/// `cost` is length plus optional turn penalty vs the caller-supplied in-heading.
struct Successor {
    grid::CellCoord cell;
    geom::Heading heading{};
    double cost = 1.0;
};

/// Generates successors with per-edge heading and cost for grid search.
///
/// Soft turn cost (default 0): when `in_heading` is set and `turn_weight` > 0,
/// `cost` includes extra cost proportional to heading misalignment.
///
/// Hard turn filter (default 180°): edges whose turn angle from `in_heading`
/// exceeds `max_turn_deg` are omitted. Reverse (180°) is already excluded when
/// `max_turn_deg < 180`. Starts with a none `in_heading` skip the filter.
class ActionModel {
public:
    virtual ~ActionModel() = default;

    void set_turn_weight(double weight) { turn_weight_ = weight; }
    double turn_weight() const { return turn_weight_; }

    /// Max allowed angle (degrees) between in-heading and out-heading in [0, 180].
    /// Default 180 = no hard filter. Example: 90 keeps straight + right-angle turns.
    void set_max_turn_deg(double deg) {
        max_turn_deg_ = std::clamp(deg, 0.0, 180.0);
        const double rad = max_turn_deg_ * (3.14159265358979323846 / 180.0);
        cos_max_turn_ = std::cos(rad);
    }
    double max_turn_deg() const { return max_turn_deg_; }

    /// Append successors of `from` given the heading used to enter `from`.
    /// Pass a none Heading at starts or when ignoring turns.
    virtual void successors(
        const grid::CellCoord& from,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const = 0;

    /// Convenience: no incoming heading (no turn penalty / no hard turn filter).
    void successors(const grid::CellCoord& from, std::vector<Successor>& out) const {
        successors(from, geom::Heading{}, out);
    }

protected:
    /// True if the turn in → out is allowed under `max_turn_deg`.
    bool accept_turn(const geom::Heading& in_heading, const geom::Heading& out_heading) const {
        if (max_turn_deg_ >= 180.0) {
            return true;
        }
        if (in_heading.is_none() || out_heading.is_none()) {
            return true;
        }
        // alignment = cos(θ); allow θ ≤ max_turn_deg ⇔ cos(θ) ≥ cos(max).
        return static_cast<double>(in_heading.alignment(out_heading)) >= cos_max_turn_ - 1e-9;
    }

    /// Combine travel length with soft turn penalty from heading change.
    double combine_edge_cost(
        const geom::Heading& in_heading,
        const geom::Heading& out_heading,
        double length) const {
        if (turn_weight_ == 0.0 || in_heading.is_none() || out_heading.is_none()) {
            return length;
        }
        if (in_heading.nearly_equal(out_heading)) {
            return length;
        }
        // Soft turn: misalignment in [0, 1] from alignment in [-1, 1].
        const double misalign =
            0.5 * (1.0 - static_cast<double>(in_heading.alignment(out_heading)));
        return length + turn_weight_ * misalign;
    }

    double turn_weight_ = 0.0;
    double max_turn_deg_ = 180.0;
    double cos_max_turn_ = -1.0;  // cos(180°)
};

}  // namespace pipe_design::planner::motion


==> anc/pipe_design/include/planner/motion/AdaptiveShell.h <==
#pragma once

#include "planner/motion/ActionModel.h"

#include <algorithm>
#include <cmath>
#include <stdexcept>
#include <unordered_map>
#include <vector>

namespace pipe_design::planner::motion {

/// Chebyshev shell motion (caller / planner chooses step size).
///
/// For step size `s`, successors are all cells with
/// `max(|dx|,|dy|,|dz|) == s` (outer shell), including e.g. `{2,1,0}` when `s=2`
/// — not only axis-scaled 6/26 rays. Edge length is Euclidean · `step_cost`.
///
/// `offsets_for(s)` / `interior_offsets_for(s)` cache shell and ball interiors.
/// Clearance → `s` mapping belongs in the planner, not here.
class AdaptiveShell final : public ActionModel {
public:
    struct Offset {
        int dx = 0;
        int dy = 0;
        int dz = 0;
    };

    explicit AdaptiveShell(double step_cost = 1.0, int max_step = 4)
        : step_cost_(step_cost), max_step_(std::max(1, max_step)) {}

    using ActionModel::successors;

    double step_cost() const { return step_cost_; }
    int max_step() const { return max_step_; }

    void set_max_step(int max_step) {
        max_step_ = std::max(1, max_step);
        step_size_ = std::clamp(step_size_, 1, max_step_);
    }

    /// Shell radius in cells, clamped to `[1, max_step]`.
    void set_step_size(int step_size) { step_size_ = std::clamp(step_size, 1, max_step_); }
    int step_size() const { return step_size_; }

    /// Chebyshev outer shell for `step_size` (cached).
    const std::vector<Offset>& offsets_for(int step_size) const {
        const int s = std::max(1, step_size);
        const auto it = shell_cache_.find(s);
        if (it != shell_cache_.end()) {
            return it->second;
        }

        std::vector<Offset> offs;
        // Surface only: |d|∞ == s → 24 s² + 2 cells (no interior scan).
        offs.reserve(static_cast<std::size_t>(24 * s * s + 2));
        for (const int sx : {-s, s}) {
            for (int dy = -s; dy <= s; ++dy) {
                for (int dz = -s; dz <= s; ++dz) {
                    offs.push_back(Offset{sx, dy, dz});
                }
            }
        }
        for (const int sy : {-s, s}) {
            for (int dx = -s + 1; dx <= s - 1; ++dx) {
                for (int dz = -s; dz <= s; ++dz) {
                    offs.push_back(Offset{dx, sy, dz});
                }
            }
        }
        for (const int sz : {-s, s}) {
            for (int dx = -s + 1; dx <= s - 1; ++dx) {
                for (int dy = -s + 1; dy <= s - 1; ++dy) {
                    offs.push_back(Offset{dx, dy, sz});
                }
            }
        }
        return shell_cache_.emplace(s, std::move(offs)).first->second;
    }

    /// Chebyshev open-ball interior for shell radius `s`: `|d|∞ < s` (cached).
    /// Empty when `s <= 1`.
    const std::vector<Offset>& interior_offsets_for(int step_size) const {
        const auto it = interior_cache_.find(step_size);
        if (it != interior_cache_.end()) {
            return it->second;
        }

        std::vector<Offset> offs;
        if (step_size > 1) {
            const int r = step_size - 1;
            offs.reserve(static_cast<std::size_t>((2 * r + 1) * (2 * r + 1) * (2 * r + 1)));
            for (int dz = -r; dz <= r; ++dz) {
                for (int dy = -r; dy <= r; ++dy) {
                    for (int dx = -r; dx <= r; ++dx) {
                        offs.push_back(Offset{dx, dy, dz});
                    }
                }
            }
        }
        return interior_cache_.emplace(step_size, std::move(offs)).first->second;
    }

    void successors(
        const grid::CellCoord& from,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const override {
        const std::vector<Offset>& offs = offsets_for(step_size_);
        out.reserve(out.size() + offs.size());

        for (const Offset& o : offs) {
            const double length =
                step_cost_ * std::sqrt(static_cast<double>(o.dx * o.dx + o.dy * o.dy + o.dz * o.dz));
            const geom::Heading heading = geom::Heading::from_grid_step(o.dx, o.dy, o.dz);
            if (!accept_turn(in_heading, heading)) {
                continue;
            }
            out.push_back(Successor{
                grid::CellCoord{from.x + o.dx, from.y + o.dy, from.z + o.dz},
                heading,
                combine_edge_cost(in_heading, heading, length),
            });
        }
    }

    /// If `goal` has Chebyshev distance in `(0, step_size)`, append a direct link.
    /// `cheb == 0` (goal == from) is a logic error — caller must not expand a goal.
    void append_interior_goal(
        const grid::CellCoord& from,
        const grid::CellCoord& goal,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const {
        const int dx = goal.x - from.x;
        const int dy = goal.y - from.y;
        const int dz = goal.z - from.z;
        const int cheb = std::max(std::abs(dx), std::max(std::abs(dy), std::abs(dz)));
        if (cheb == 0) {
            throw std::logic_error(
                "AdaptiveShell::append_interior_goal: goal coincides with from");
        }
        if (cheb >= step_size_) {
            return;
        }
        const geom::Heading heading = geom::Heading::from_grid_step(dx, dy, dz);
        if (!accept_turn(in_heading, heading)) {
            return;
        }
        const double length =
            step_cost_ * std::sqrt(static_cast<double>(dx * dx + dy * dy + dz * dz));
        out.push_back(Successor{
            goal,
            heading,
            combine_edge_cost(in_heading, heading, length),
        });
    }

private:
    double step_cost_ = 1.0;
    int max_step_ = 4;
    int step_size_ = 1;
    mutable std::unordered_map<int, std::vector<Offset>> shell_cache_;
    mutable std::unordered_map<int, std::vector<Offset>> interior_cache_;
};

}  // namespace pipe_design::planner::motion


==> anc/pipe_design/include/planner/motion/EightConnected.h <==
#pragma once

#include "planner/motion/ActionModel.h"

namespace pipe_design::planner::motion {

/// Planar 8-connect (same z): 4 face + 4 diagonal neighbors.
///   face     → step_cost · 1
///   diagonal → step_cost · √2
/// Pairs with 2D Octile (dz = 0). For full 3D diagonals use TwentySixConnected.
class EightConnected final : public ActionModel {
public:
    explicit EightConnected(double step_cost = 1.0) : step_cost_(step_cost) {}

    using ActionModel::successors;

    double step_cost() const { return step_cost_; }

    void successors(
        const grid::CellCoord& from,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const override {
        constexpr double kSqrt2 = 1.4142135623730951;
        static constexpr int kOffsets[8][2] = {
            {1, 0},
            {-1, 0},
            {0, 1},
            {0, -1},
            {1, 1},
            {1, -1},
            {-1, 1},
            {-1, -1},
        };

        out.reserve(out.size() + 8);
        for (const auto& o : kOffsets) {
            const int axes = (o[0] != 0) + (o[1] != 0);
            const double length = step_cost_ * (axes == 2 ? kSqrt2 : 1.0);
            const geom::Heading heading = geom::Heading::from_grid_step(o[0], o[1], 0);
            if (!accept_turn(in_heading, heading)) {
                continue;
            }
            out.push_back(Successor{
                grid::CellCoord{from.x + o[0], from.y + o[1], from.z},
                heading,
                combine_edge_cost(in_heading, heading, length),
            });
        }
    }

private:
    double step_cost_ = 1.0;
};

}  // namespace pipe_design::planner::motion


==> anc/pipe_design/include/planner/motion/Motion.h <==
#pragma once

/// Umbrella include for motion / action models.
#include "planner/motion/ActionModel.h"
#include "planner/motion/AdaptiveShell.h"
#include "planner/motion/EightConnected.h"
#include "planner/motion/SixConnected.h"
#include "planner/motion/TwentySixConnected.h"


==> anc/pipe_design/include/planner/motion/README.md <==
# planner/motion — Action / successor models

Edge generators for low-level search (`ROADMAP` connectivity).
Separate from heuristics: this defines **moves and edge costs**; heuristics estimate remaining cost.

## Interface

```cpp
struct Successor {
  CellCoord cell;
  Heading heading;   // travel direction of this edge
  double cost;       // length (+ optional turn penalty)
};

class ActionModel {
  void successors(from, in_heading, out) const;  // primary
  void successors(from, out) const;              // in_heading = none
  set_turn_weight                                // soft cost, default 0
  set_max_turn_deg                               // hard filter, default 180
};
```

`in_heading`: direction used to **enter** `from` (none at start).  
`Successor::heading`: direction of the step **leaving** `from`.

## Implementations

| Class | Moves | Base length |
|-------|-------|-------------|
| `SixConnected` | ±x, ±y, ±z | uniform `step_cost` |
| `EightConnected` | planar 8 (fixed z) | face `1`, diagonal `√2` × `step_cost` |
| `TwentySixConnected` | all 26 cube neighbors | face / edge / corner × `step_cost` |
| `AdaptiveShell` | Chebyshev shell `max(|d|)=s` | Euclidean · `step_cost`; planner sets `s` |

`AdaptiveShell::offsets_for(s)` caches shell offsets. Caller / planner sets `s` via
`set_step_size` (e.g. from clearance); motion does not query the grid.

**Soft turn cost**: `combine_edge_cost` adds cost when `in_heading` bends toward `heading`.  
**Hard turn filter**: `accept_turn` drops edges with turn angle > `max_turn_deg` (e.g. 90 keeps straight + right angles; reverse is already excluded when max < 180).

## Usage

```cpp
motion::SixConnected actions(res);
actions.set_turn_weight(1.0);     // optional soft cost
actions.set_max_turn_deg(90.0);   // optional hard filter
actions.successors(cell, in_heading, out);
```

Include `planner/motion/Motion.h` for all models.


==> anc/pipe_design/include/planner/motion/SixConnected.h <==
#pragma once

#include "planner/motion/ActionModel.h"

namespace pipe_design::planner::motion {

/// Face-adjacent 6-connect; each move base length is `step_cost` (usually resolution).
class SixConnected final : public ActionModel {
public:
    explicit SixConnected(double step_cost = 1.0) : step_cost_(step_cost) {}

    using ActionModel::successors;

    double step_cost() const { return step_cost_; }

    void successors(
        const grid::CellCoord& from,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const override {
        static constexpr int kOffsets[6][3] = {
            {1, 0, 0},
            {-1, 0, 0},
            {0, 1, 0},
            {0, -1, 0},
            {0, 0, 1},
            {0, 0, -1},
        };
        out.reserve(out.size() + 6);
        for (const auto& o : kOffsets) {
            const geom::Heading heading = geom::Heading::from_grid_step(o[0], o[1], o[2]);
            if (!accept_turn(in_heading, heading)) {
                continue;
            }
            out.push_back(Successor{
                grid::CellCoord{from.x + o[0], from.y + o[1], from.z + o[2]},
                heading,
                combine_edge_cost(in_heading, heading, step_cost_),
            });
        }
    }

private:
    double step_cost_ = 1.0;
};

}  // namespace pipe_design::planner::motion


==> anc/pipe_design/include/planner/motion/TwentySixConnected.h <==
#pragma once

#include "planner/motion/ActionModel.h"

namespace pipe_design::planner::motion {

/// All 26 neighbors in a 3×3×3 cube (excluding self).
/// Edge base lengths match Octile / 3D diagonal metric:
///   face  (1 nonzero axis)  → step_cost · 1
///   edge  (2 nonzero axes)  → step_cost · √2
///   corner (3 nonzero axes) → step_cost · √3
class TwentySixConnected final : public ActionModel {
public:
    explicit TwentySixConnected(double step_cost = 1.0) : step_cost_(step_cost) {}

    using ActionModel::successors;

    double step_cost() const { return step_cost_; }

    void successors(
        const grid::CellCoord& from,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const override {
        constexpr double kSqrt2 = 1.4142135623730951;
        constexpr double kSqrt3 = 1.7320508075688772;

        out.reserve(out.size() + 26);
        for (int dz = -1; dz <= 1; ++dz) {
            for (int dy = -1; dy <= 1; ++dy) {
                for (int dx = -1; dx <= 1; ++dx) {
                    if (dx == 0 && dy == 0 && dz == 0) {
                        continue;
                    }
                    const int axes = (dx != 0) + (dy != 0) + (dz != 0);
                    double scale = 1.0;
                    if (axes == 2) {
                        scale = kSqrt2;
                    } else if (axes == 3) {
                        scale = kSqrt3;
                    }
                    const geom::Heading heading = geom::Heading::from_grid_step(dx, dy, dz);
                    if (!accept_turn(in_heading, heading)) {
                        continue;
                    }
                    out.push_back(Successor{
                        grid::CellCoord{from.x + dx, from.y + dy, from.z + dz},
                        heading,
                        combine_edge_cost(in_heading, heading, step_cost_ * scale),
                    });
                }
            }
        }
    }

private:
    double step_cost_ = 1.0;
};

}  // namespace pipe_design::planner::motion


==> anc/pipe_design/include/planner/multi/GroupSession.h <==
#pragma once

#include "grid/CompositeGrid.h"
#include "heuristic/Heuristic.h"
#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/multi/MultiQueryPlanner.h"
#include "planner/open/OpenSet.h"
#include "topology/Types.h"

#include <cstddef>
#include <unordered_map>
#include <vector>

namespace pipe_design::planner {

/// Single-group multi-query: fixed obstacles; same-group paths grow ConnectedSets.
class GroupSession : public MultiQueryPlanner {
public:
    GroupSession() = default;
    ~GroupSession() override = default;

    /// `grid` is read-only for the session (never mutated).
    void reset(
        const topology::GroupTopologyPlan& plan,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions);

    SearchStatus step_task() override;
    Path last_path() const override;

    /// Copy of current Task results (safe to keep after another `reset`).
    std::vector<topology::Task> tasks() const { return tasks_; }

private:
    const std::vector<grid::CellCoord>& set_of(const topology::TerminalId& id) const;
    void merge_path(const topology::TerminalId& u, const topology::TerminalId& v, const Path& path);

    const topology::GroupTopologyPlan* plan_ = nullptr;
    const grid::CompositeGrid* grid_ = nullptr;
    AStar<SearchNode>* low_ = nullptr;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;

    std::vector<topology::Task> tasks_;
    std::size_t cursor_ = 0;
    std::size_t last_finished_ = static_cast<std::size_t>(-1);

    std::unordered_map<topology::TerminalId, std::size_t> term_comp_;
    std::vector<std::vector<grid::CellCoord>> comps_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/multi/MultiQueryPlanner.h <==
#pragma once

#include "planner/low/LowLevelPlanner.h"
#include "planner/low/Path.h"

#include <cstddef>
#include <limits>

namespace pipe_design::planner {

/// Parallel to `LowLevelPlanner`: multi-task session.
/// Session results live on internal Tasks; take a copy via derived `tasks()`.
///
/// Granularity:
///   - `step_task()` — finish one Task (calls `low.search()` today).
///   - `step()`      — (planned) one low-level expansion for debugging; not yet.
class MultiQueryPlanner {
public:
    static constexpr std::size_t kUnlimited =
        std::numeric_limits<std::size_t>::max();

    MultiQueryPlanner() = default;
    virtual ~MultiQueryPlanner() = default;

    /// Complete one Task: prepare → low.search → commit ConnectedSet / obstacles.
    virtual SearchStatus step_task() = 0;

    /// Path of the last finished Task (empty if none).
    virtual Path last_path() const = 0;

    virtual SearchStatus search(std::size_t max_expansions = kUnlimited) {
        while (status_ == SearchStatus::Running && expansions_ < max_expansions) {
            step_task();
        }
        return status_;
    }

    SearchStatus status() const { return status_; }
    std::size_t expansions() const { return expansions_; }

protected:
    SearchStatus status_ = SearchStatus::Ready;
    std::size_t expansions_ = 0;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/multi/PartialOrderSequencer.h <==
#pragma once

#include "grid/CompositeGrid.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"
#include "heuristic/Heuristic.h"
#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/multi/MultiQueryPlanner.h"
#include "planner/open/OpenSet.h"
#include "topology/Types.h"

#include <cstddef>
#include <memory>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace pipe_design::planner {

/// One priority edge: `higher_id` must be planned / claim space before `lower_id`
/// (`higher ≺ lower`). Outsider may encode intra-group grow_order as such edges.
struct PriorityConstraint {
    std::string higher_id;
    std::string lower_id;

    PriorityConstraint() = default;
    PriorityConstraint(std::string higher_id_, std::string lower_id_)
        : higher_id(std::move(higher_id_))
        , lower_id(std::move(lower_id_)) {}
};

/// Per-task planning context + result for warm-start (`snapshot()`).
struct PartialOrderPastEntry {
    /// Transitive higher tasks from other groups (obstacle donors).
    std::unordered_set<std::string> foreign_higher;
    /// Same-group tasks earlier in the topo schedule (ConnectedSet donors).
    std::unordered_set<std::string> same_group_prev;
    topology::Task task;
};

/// Exported leaf state for partial-order path reuse (not the constraint list).
struct PartialOrderPast {
    std::unordered_map<std::string, PartialOrderPastEntry> by_id;
};

/// Like `PrioritySequencer`, but schedule from a partial order (constraint set).
///
/// `reset` runs `topological_sort` on `plans.enumerate_tasks()` + `constraints`.
/// Cycle → session Failure. Tie-break among ready nodes follows enumerate order.
class PartialOrderSequencer : public MultiQueryPlanner {
public:
    PartialOrderSequencer() = default;
    ~PartialOrderSequencer() override = default;

    /// `grid` is read-only (static + entry chain only).
    /// Low-level failure always ends the session as Failure (PBS leaf semantics).
    /// `past` enables path reuse in `step_task` via `can_reuse` (pass empty to disable).
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const std::vector<PriorityConstraint>& constraints,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        const PartialOrderPast& past);

    /// Like `reset` with an empty `past` (no reuse).
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const std::vector<PriorityConstraint>& constraints,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions);

    SearchStatus step_task() override;
    Path last_path() const override;

    /// Freeze per-task foreign_higher / same_group_prev / Task for later reuse.
    PartialOrderPast snapshot() const;

    /// Reuse iff past succeeded, foreign_higher / same_group_prev unchanged, and no
    /// donor appears in `replanned_ids_` this session.
    bool can_reuse(const std::string& task_id, const PartialOrderPast& past) const;

    std::vector<topology::Task> tasks() const { return tasks_; }
    const std::vector<std::string>& order() const { return order_; }
    const std::vector<PriorityConstraint>& constraints() const { return constraints_; }
    const std::vector<std::string>& replanned_ids() const { return replanned_ids_; }

    bool any_failure() const {
        for (const topology::Task& t : tasks_) {
            if (t.status == SearchStatus::Failure) {
                return true;
            }
        }
        return false;
    }

    /// Kahn topo over `seed` nodes + `constraints`. Empty vector if cycle / unknown id.
    /// Ready-set tie-break follows `seed` order.
    static std::vector<std::string> topological_sort(
        const std::vector<std::string>& seed,
        const std::vector<PriorityConstraint>& constraints);

    /// Task ids that must precede `task_id` (transitive) under current constraints_.
    std::unordered_set<std::string> higher_of(const std::string& task_id) const;

private:
    const topology::GroupTopologyPlan* group_of(const topology::GroupId& id) const;
    const std::vector<grid::CellCoord>& set_of(const topology::TerminalId& id) const;
    void merge_path(const topology::TerminalId& u, const topology::TerminalId& v, const Path& path);
    void rebuild_higher_graph();

    struct Committed {
        topology::GroupId group_id;
        std::size_t task_index = 0;
        float radius = 0.f;
    };

    const topology::GlobalTopologyPlan* plans_ = nullptr;
    const grid::StaticClearanceGrid* static_grid_ = nullptr;
    std::shared_ptr<const grid::ObstacleChain> base_chain_;
    AStar<SearchNode>* low_ = nullptr;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;

    std::vector<PriorityConstraint> constraints_;
    std::vector<std::string> order_;
    /// reverse adj: lower_id → higher_ids (for higher_of DFS).
    std::unordered_map<std::string, std::vector<std::string>> higher_adj_;

    std::vector<topology::Task> tasks_;
    std::size_t cursor_ = 0;
    std::size_t last_finished_ = static_cast<std::size_t>(-1);
    /// Task ids that ran low-level search this session (not reused).
    std::vector<std::string> replanned_ids_;
    PartialOrderPast past_;

    std::unordered_map<topology::TerminalId, std::size_t> term_comp_;
    std::vector<std::vector<grid::CellCoord>> comps_;
    std::vector<Committed> committed_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/multi/PrioritySequencer.h <==
#pragma once

#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"
#include "heuristic/Heuristic.h"
#include "planner/low/AStar.h"
#include "planner/low/Path.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/multi/MultiQueryPlanner.h"
#include "planner/open/OpenSet.h"
#include "topology/Types.h"

#include <algorithm>
#include <cstddef>
#include <cstdlib>
#include <memory>
#include <string>
#include <unordered_map>
#include <vector>

namespace pipe_design::planner {

/// Bake a path into an ObstacleChain (sphere / capsule runs). Shared by sequencers.
inline std::shared_ptr<const grid::ObstacleChain> chain_with_path(
    std::shared_ptr<const grid::ObstacleChain> chain,
    const grid::StaticClearanceGrid& sg,
    const Path& path,
    float radius) {
    if (path.cells.empty()) {
        return chain;
    }
    if (!chain) {
        chain = grid::ObstacleChain::make_root();
    }

    std::vector<geom::SphereObstacle> spheres;
    std::vector<geom::CapsuleObstacle> capsules;

    if (path.cells.size() == 1) {
        spheres.push_back({sg.cell_center(path.cells[0]), radius});
        return chain->extend(spheres, capsules);
    }

    // Merge maximal constant-direction runs, then:
    //   Chebyshev-adjacent endpoints → sphere (grid neighborhood; any-angle safe)
    //   otherwise → one capsule (covers long / any-angle hops)
    std::size_t i = 0;
    while (i + 1 < path.cells.size()) {
        const grid::CellCoord dir = path.cells[i + 1] - path.cells[i];
        std::size_t j = i + 1;
        while (j + 1 < path.cells.size() &&
               (path.cells[j + 1] - path.cells[j]) == dir) {
            ++j;
        }
        const geom::Vec3 a = sg.cell_center(path.cells[i]);
        const geom::Vec3 b = sg.cell_center(path.cells[j]);
        const grid::CellCoord d = path.cells[j] - path.cells[i];
        const int cheb = std::max({std::abs(d.x), std::abs(d.y), std::abs(d.z)});
        if (cheb == 1) {
            spheres.push_back({b, radius});
        } else {
            capsules.push_back({a, b, radius});
        }
        i = j;
    }

    return chain->extend(spheres, capsules);
}

/// Cross-group sequential routing: same-group → ConnectedSets; other-group → chain obstacles.
class PrioritySequencer : public MultiQueryPlanner {
public:
    PrioritySequencer() = default;
    ~PrioritySequencer() override = default;

    /// Schedule from `plans.ordered_tasks()`.
    /// `grid` is read-only: only its static field + entry chain are used as base.
    /// `stop_on_failure`: if true, pathfinding failure sets session Failure and stops;
    /// otherwise continue remaining Tasks (PP default; inspect via `any_failure()`).
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        bool stop_on_failure = false);

    /// Like plans-order `reset`, with successful-prefix reuse from `past`.
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        const std::vector<topology::Task>& past,
        bool stop_on_failure = false);

    /// Explicit task_id order (e.g. PP priority list).
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const std::vector<std::string>& order,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        bool stop_on_failure = false);

    /// Like order `reset`, then reuse a common successful prefix from `past`
    /// (same task_id sequence + `succeeded()`): replay merge/commit and set `cursor_`
    /// so `search` skips those Tasks.
    void reset(
        const topology::GlobalTopologyPlan& plans,
        const std::vector<std::string>& order,
        const grid::CompositeGrid& grid,
        AStar<SearchNode>& low,
        const heuristic::Heuristic& heuristic,
        OpenSet& open,
        const motion::ActionModel& actions,
        const std::vector<topology::Task>& past,
        bool stop_on_failure = false);

    SearchStatus step_task() override;
    Path last_path() const override;

    /// Copy of current Task results (safe to keep after another `reset`).
    std::vector<topology::Task> tasks() const { return tasks_; }

    /// True if any Task finished with `SearchStatus::Failure` (session may still be Success).
    bool any_failure() const {
        for (const topology::Task& t : tasks_) {
            if (t.status == SearchStatus::Failure) {
                return true;
            }
        }
        return false;
    }

private:
    const topology::GroupTopologyPlan* group_of(const topology::GroupId& id) const;
    const std::vector<grid::CellCoord>& set_of(const topology::TerminalId& id) const;
    void merge_path(const topology::TerminalId& u, const topology::TerminalId& v, const Path& path);

    struct Committed {
        topology::GroupId group_id;
        std::size_t task_index = 0;
        float radius = 0.f;
    };

    const topology::GlobalTopologyPlan* plans_ = nullptr;
    const grid::StaticClearanceGrid* static_grid_ = nullptr;
    std::shared_ptr<const grid::ObstacleChain> base_chain_;
    AStar<SearchNode>* low_ = nullptr;
    const heuristic::Heuristic* heuristic_ = nullptr;
    OpenSet* open_ = nullptr;
    const motion::ActionModel* actions_ = nullptr;

    std::vector<topology::Task> tasks_;
    std::size_t cursor_ = 0;
    std::size_t last_finished_ = static_cast<std::size_t>(-1);
    bool stop_on_failure_ = false;

    std::unordered_map<topology::TerminalId, std::size_t> term_comp_;
    std::vector<std::vector<grid::CellCoord>> comps_;
    std::vector<Committed> committed_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/multi/README.md <==
# planner/multi — Multi-query session drivers

Runs **many** start→goal queries from a TopologyPlan while updating session state.  
Not high-level conflict resolution (CBS / PP / LNS → `planner/high/`).

Detail / backlog: [`ROADMAP.md`](ROADMAP.md). Plans: [`topology/`](../../topology/README.md). Grid: [`grid/`](../../grid/README.md).

---

## Mental model

```text
TopologyPlan (+ grow_order / task order)
        │
        ▼
 MultiQueryPlanner::reset → step_task / search
        │
   ┌────┴────┐
   ▼         ▼
GroupSession   PrioritySequencer
 one group      mixed groups
 obstacles      same-group → ConnectedSets
 fixed          other-group → ObstacleChain
        │
        ▼
 LowLevelPlanner (A*) per Task
```

| After a successful path | `GroupSession` | `PrioritySequencer` |
|-------------------------|----------------|---------------------|
| Same group | → ConnectedSet (starts/goals) | → ConnectedSet |
| Other group | unchanged (already in entry grid) | → obstacles for later tasks |

Cross-group **Task order** is irrelevant for a lone `GroupSession` (CBS leaf).  
It **defines** the solution for `PrioritySequencer` (PP).

---

## Files

| File | Role |
|------|------|
| `MultiQueryPlanner.h` | Base: `step_task` / `search` / `status` / `expansions` / `last_path` |
| `GroupSession.h` + `.cpp` | One group; fixed `CompositeGrid`; ConnectedSets |
| `PrioritySequencer.h` + `.cpp` | Multi-group order; temp grid view; foreign paths → chain |

---

## Control API (parallel to low-level)

| Low (`LowLevelPlanner`) | Multi (`MultiQueryPlanner`) |
|-------------------------|-----------------------------|
| `reset` / `step` / `search` | `reset` / `step_task` / `search` |
| `path()` | `last_path()` + derived `tasks()` copy |
| `expansions_` | sum of low-level expansions |

**Do not** inherit `LowLevelPlanner` — arity and result shape differ.

### `step_task()`

1. Resolve edge `u`/`v` → ConnectedSet cells as starts/goals  
2. `low.reset(...)` → `low.search()`  
3. On success: write `Task.status` / `Task.path`, commit (merge ConnectedSet; PP also records foreign obstacles)  
4. Advance cursor → `Running` / `Success` / `Failure`

Fine-grained `step()` (one low expansion) is planned for debug/viz only.

---

## ConnectedSets

Each terminal starts as its own component (`{world_to_cell(pos)}`).  
After a successful path `u→v`, `merge_path` unions the two components and inserts interior path cells. Later tasks whose endpoints share a component can start/goal from the **whole** laid geometry (branching / sharing).

**Implication for `[T]`:** `grow_order` must lay bridges / spine so that later edges see prior geometry. See `topology/README.md`.

---

## GroupSession

- Input: one `GroupTopologyPlan` via `plan.ordered_tasks()`.  
- `grid` is **read-only** for the whole session.  
- Same-group only: every commit is ConnectedSet merge.

```cpp
GroupSession session;
session.reset(plan, grid, low, heuristic, open, actions);
session.search();
auto results = session.tasks();  // copy; safe after another reset
```

Typical caller: CBS node replan / single-group solve.

---

## PrioritySequencer

- Input: `GlobalTopologyPlan` + optional `order` (task_id list).  
  Empty order overload → `plans.ordered_tasks()`.  
- Entry `CompositeGrid` is **not** mutated. Each `step_task` builds a **temporary** view:  
  `static_grid` + `base_chain` + capsules/spheres from **other groups'** committed paths.  
- Same-group paths → ConnectedSets only (not obstacles to self).

```cpp
PrioritySequencer seq;
seq.reset(plans, /*order=*/pp_task_ids, grid, low, heuristic, open, actions);
seq.search();
```

Typical caller: PP / priority sequential design.

---

## Ownership

```text
Caller owns:  TopologyPlan(s), CompositeGrid, LowLevelPlanner, OpenSet, Heuristic, ActionModel
Multi owns:   task cursor, ConnectedSets, Task results, status_ / expansions_
              (PP: committed_ list for foreign obstacle rebuild)
```

Terminal IDs must be unique across groups in a `PrioritySequencer` session.

---

## Extension tips

- New driver: inherit `MultiQueryPlanner`, implement `reset` / `step_task` / `last_path` (+ `tasks()`).  
- Keep entry grid immutable; PP-style extras go on a temp `ObstacleChain` / `CompositeGrid` view.  
- `expansions_` should accumulate `low.expansions()` after each search.  
- High-level (CBS/PP) should **re-invoke** multi after changing chain or task order — not reinvent ConnectedSets inside high/.


==> anc/pipe_design/include/planner/multi/ROADMAP.md <==
# planner/multi — Multi-query session drivers

Detail companion to [`../../ROADMAP.md`](../../ROADMAP.md) §2 / §8.

Drivers that wrap a `LowLevelPlanner` and run **many** start–goal queries while mutating
session state (connected sets, obstacles). They are still planners — not high-level conflict
resolution (CBS/PP/LNS live in `planner/high/`).

Legacy analogy: `pathSearch_pkg(legacy)` `SetPlanner` / `SetPairNodePlanner` (logic only).

---

## Why multi/

Low-level answers **one** query. A group (or PP schedule) needs **many** queries where:

- **Same-group** previous paths update **starts / goals** (connected sets → tree / sharing).
- **Other-group** previous paths become **obstacles** (PP), or stay fixed in the grid view (CBS group replan).

Without this layer, TopologyPlan edges have no session that turns them into sequenced searches.

---

## Role

| Driver | Scope | Typical caller |
|--------|--------|----------------|
| ★ `GroupSession` | One group; obstacles **fixed** for the session | CBS node replan; single-group solve |
| ★ `PrioritySequencer` | Mix of groups; after each path, update context by group | PP; priority-based sequential design |

**Contract line:** `[T]` builds `TopologyPlan`(s); **multi/** routes them; **high/** resolves residual group conflicts by changing chain / priority and re-invoking multi/.

---

## API alignment with low-level

**Agree: mirror the low-level steppable contract** so callers (CBS leaf, benches, tools) drive multi the same way they drive A\*.

| Low (`LowLevelPlanner`) | Multi (`MultiQueryPlanner`) |
|-------------------------|-----------------------------|
| `SearchStatus` | **same** enum (`Ready` / `Running` / `Success` / `Failure`) |
| `reset(...)` | `reset(...)` — bind plan + context + low (+ open/heuristic/actions as needed) |
| `step()` | `step_task()` — finish **one Task**; fine `step()` planned |
| `search(max_expansions)` | `search(max_expansions)` — loop `step_task` while `Running` |
| `status()` / `expansions()` | same; `expansions_` = **sum of low-level expansions** |
| `path()` | `last_path()` — last finished Task path |
| — | derived `tasks()` copy — full Task results (reuse-safe) |

Do **not** inherit `LowLevelPlanner`: `reset` arity and `paths()` differ. Prefer a **parallel base** with the same control surface:

```text
class MultiQueryPlanner {   # parallel to LowLevelPlanner
  virtual SearchStatus step_task() = 0;
  # planned: virtual SearchStatus step()  # one low.step()
  virtual Path last_path() const = 0;
  # derived: tasks() -> vector<Task> copy
  virtual SearchStatus search(max_expansions = kUnlimited);
  SearchStatus status() const;
  std::size_t expansions() const;
protected:
  SearchStatus status_;
  std::size_t expansions_;                 # aggregate low expansions
};
```

### What `step_task()` means

**one Task** = prepare starts/goals → `low.reset(...)` → `low.search()` → on success commit (ConnectedSet / foreign obstacles) → bump cursor.

- If low fails → session `Failure`.
- If no tasks left after commit → session `Success`.
- While tasks remain → stay `Running`.

### Planned: fine-grained `step()` (debug)

```text
step_task():
  if no active low query: begin_task()  # reset low for current Task
  low.search()                          # run to completion
  commit_task()

step():                                 # planned
  if no active low query: begin_task()
  st = low.step()                       # one expansion
  expansions_ += 1 (or sync from low)
  if st == Success: commit_task(); maybe start next or stay Running
  if st == Failure: session Failure
  if st == Running: session stays Running (mid-Task)
```

`search()` keeps calling `step_task()` (production). Debuggers / viz can loop `step()` when implemented.

### Ownership (same spirit as low)

```text
Caller owns:  TopologyPlan(s), CompositeGrid (read-only entry), LowLevelPlanner, OpenSet, Heuristic, ActionModel
Multi owns:   session cursor, ConnectedSets, Task list (results on Task), status_/expansions_
```

Per-Task geometry lives on **`Task.status` / `Task.path`**. PP builds a temporary `CompositeGrid(static, chain)` per step — entry grid is never mutated.

---

## Interface (target)

```text

GroupTopologyPlan = { group_id, terminals, edges, grow_order }
GlobalTopologyPlan = { groups: GroupTopologyPlan[] }

Task = {
  task_id, group_id, edge_id, # u/v/radius on TopologyEdge via find_edge
  status, path                # [T] → Ready + empty; multi step_task() fills
}

ConnectedSet map: TerminalId | component → cells / points

# --- GroupSession ---
GroupSession : MultiQueryPlanner
  reset(plan: GroupTopologyPlan, grid: CompositeGrid&, low: LowLevelPlanner,
        heuristic, open, actions) -> void
  # builds Task[] from plan.ordered_tasks(); grid read-only
  step_task()  # one Task: low.search → set_result; merge ConnectedSets
  last_path() / tasks() /* by value */ / search() / status() / expansions()

# --- PrioritySequencer ---
PrioritySequencer : MultiQueryPlanner
  reset(plans, order?, …) -> void
  step_task()  # foreign committed → obstacles

# --- PartialOrderSequencer (PBS leaf) ---
PriorityConstraint = { higher_id, lower_id }   # higher ≺ lower
PartialOrderSequencer : MultiQueryPlanner
  reset(plans, constraints[], …) -> void      # topo_sort → order
  topological_sort(seed, constraints) static
  higher_of(task_id) -> set of task_id   # transitive
  step_task()  # obstacles = foreign ∩ higher_of(current); fail → stop
```

Usage sketch (same shape as A\*):

```text
GroupSession session;
session.reset(plan, ctx, low, h, open, actions);
session.search();                 # or while Running: session.step_task()
if (session.status() == Success) {
  auto all = session.tasks();  # copy; planner may reset again
  auto last = session.last_path();
}
```

### State transfer (important)

| After a successful path | `GroupSession` | `PrioritySequencer` |
|-------------------------|----------------|---------------------|
| Same-group path | → ConnectedSet (next starts/goals) | → ConnectedSet |
| Other-group path | Already in `ctx` obstacles; **unchanged** during session | → **obstacles** for later lower-priority tasks |

Cross-group Task order does **not** matter inside a lone `GroupSession` (CBS-style).  
It **does** matter for `PrioritySequencer` (PP-style).

---

## Catalog

| Piece | Priority | Notes |
|-------|----------|-------|
| `MultiQueryPlanner` base | P0 | Align with `LowLevelPlanner` control API |
| `GroupSession` | P1 | SetPlanner-like; ★ for CBS / single group |
| `PrioritySequencer` | P1–P2 | PP sequential; owns cross-group order application |
| `PartialOrderSequencer` | P2 | PBS leaf; `PriorityConstraint` set → topo + `higher_of` |
| Task view from `TopologyEdge` | P0 | Export helper; priority table separate |
| README + unit tests (toy grids) | P1 | Steppable session like `test_astar` |

---

## Layout (target)

```text
include/planner/multi/
  README.md            # developer quick start
  ROADMAP.md
  MultiQueryPlanner.h
  GroupSession.h
  PrioritySequencer.h
  PartialOrderSequencer.h

src/planner/multi/
  GroupSession.cpp
  PrioritySequencer.cpp
  PartialOrderSequencer.cpp
```


==> anc/pipe_design/include/planner/open/BinaryHeap.h <==
#pragma once

#include "planner/open/OpenSet.h"

#include <unordered_map>
#include <vector>

namespace pipe_design::planner {

/// Binary min-heap with true decrease_key.
/// Handles live in this class (node → index map), not on SearchNode.
class BinaryHeap final : public OpenSet {
public:
    void clear() override;
    bool empty() const override { return heap_.empty(); }
    std::size_t size() const override { return heap_.size(); }

    void push(SearchNode* node) override;
    SearchNode* pop() override;
    SearchNode* top() const override;
    bool contains(const SearchNode* node) const override;
    bool remove(SearchNode* node) override;
    bool decrease_key(SearchNode* node) override;

private:
    void sift_up(std::size_t index);
    void sift_down(std::size_t index);
    void swap_indices(std::size_t i, std::size_t j);

    std::vector<SearchNode*> heap_;
    std::unordered_map<const SearchNode*, std::size_t> index_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/open/BucketHeap.h <==
#pragma once

#include "planner/open/OpenSet.h"

#include <cmath>
#include <limits>
#include <map>
#include <unordered_map>
#include <vector>

namespace pipe_design::planner {

/// Sparse bucket open set (Dial-style) backed by std::map<bin, vector>.
///
/// bin = floor(f / delta). Only non-empty bins exist in the map, so small delta
/// does not allocate a huge array. If f > max_cost (or f < 0), push/decrease_key throw.
///
/// Within a bin, nodes are kept in an unsorted vector; pop scans the lowest bin
/// for the best node by `worse_than` / `MinFgCompare` (exact f/g, not only quantized key).
///
/// decrease_key moves the node from its old bin to the new bin.
class BucketHeap final : public OpenSet {
public:
    /// @param delta      Cost quantization step; must be > 0.
    /// @param max_cost   Inclusive upper bound on node->f; exceeding throws.
    explicit BucketHeap(
        double delta,
        double max_cost = std::numeric_limits<double>::infinity());

    double delta() const { return delta_; }
    double max_cost() const { return max_cost_; }

    void clear() override;
    bool empty() const override { return size_ == 0; }
    std::size_t size() const override { return size_; }

    void push(SearchNode* node) override;
    SearchNode* pop() override;
    SearchNode* top() const override;
    bool contains(const SearchNode* node) const override;
    bool remove(SearchNode* node) override;
    bool decrease_key(SearchNode* node) override;

private:
    int bin_index(double f) const;
    void erase_from_bin(SearchNode* node, int bin);
    void insert_into_bin(SearchNode* node, int bin);

    double delta_ = 1.0;
    double max_cost_ = std::numeric_limits<double>::infinity();
    std::size_t size_ = 0;

    std::map<int, std::vector<SearchNode*>> buckets_;
    std::unordered_map<const SearchNode*, int> bin_of_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/open/LPAOpenSet.h <==
#pragma once

#include "planner/low/LpaSearchNode.h"
#include "planner/open/PairingHeap.h"

#include <algorithm>
#include <limits>

namespace pipe_design::planner {

/// Lexicographic LPA* / D* Lite priority: [k1; k2] = [min(g,rhs)+h; min(g,rhs)].
struct LPAKey {
    double k1 = 0.0;
    double k2 = 0.0;

    static LPAKey inf() {
        constexpr double kInf = std::numeric_limits<double>::infinity();
        return {kInf, kInf};
    }

    bool operator<(const LPAKey& o) const {
        if (k1 != o.k1) {
            return k1 < o.k1;
        }
        return k2 < o.k2;
    }

    bool operator==(const LPAKey& o) const { return k1 == o.k1 && k2 == o.k2; }
    bool operator!=(const LPAKey& o) const { return !(*this == o); }
};

inline LPAKey lpa_key_of(const LpaSearchNode* n) {
    const double m = std::min(n->g, n->rhs);
    return LPAKey{m + n->h, m};
}

/// OpenSetBase worse-than: true iff `a` has strictly worse LPA key than `b`.
struct LpaKeyCompare {
    bool operator()(const LpaSearchNode* a, const LpaSearchNode* b) const {
        return lpa_key_of(b) < lpa_key_of(a);
    }
};

/// LPA* queue U: PairingHeapBase + Remove / TopKey (paper UpdateVertex).
template <typename Node = LpaSearchNode, typename Compare = LpaKeyCompare>
class LPAOpenSet : public PairingHeapBase<Node, Compare> {
public:
    using Base = PairingHeapBase<Node, Compare>;

    using Base::Base;
    using Base::clear;
    using Base::empty;
    using Base::size;
    using Base::push;
    using Base::pop;
    using Base::top;
    using Base::contains;
    using Base::remove;
    using Base::decrease_key;

    /// Key of current top; {inf,inf} if empty (paper TopKey).
    LPAKey top_key() const {
        if (this->empty()) {
            return LPAKey::inf();
        }
        return lpa_key_of(static_cast<const LpaSearchNode*>(this->top()));
    }
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/open/LazyBinaryHeap.h <==
#pragma once

#include "planner/open/OpenSet.h"

#include <queue>
#include <stdexcept>
#include <vector>

namespace pipe_design::planner {

/// Lazy binary heap: improve a key by push()-ing again; stale pops are skipped.
/// Often fastest for grid A* when reopenings are rare.
///
/// Contract: keep node->status == Open while the node is logically on open.
/// When expanding, set Closed so stale duplicates are discarded on pop/empty.
/// After improving f/g on an open node: if (!decrease_key(node)) push(node);
/// decrease_key always returns false (no in-place update).
class LazyBinaryHeap final : public OpenSet {
public:
    void clear() override;
    bool empty() const override;
    std::size_t size() const override { return heap_.size(); }

    void push(SearchNode* node) override;
    SearchNode* pop() override;
    SearchNode* top() const override;
    bool contains(const SearchNode* node) const override;
    bool remove(SearchNode* node) override;
    bool decrease_key(SearchNode* node) override;

private:
    struct Entry {
        double f = 0.0;
        double g = 0.0;
        SearchNode* node = nullptr;
    };

    struct Greater {
        bool operator()(const Entry& a, const Entry& b) const {
            if (a.f != b.f) {
                return a.f > b.f;
            }
            return a.g < b.g;
        }
    };

    void discard_stale() const;

    mutable std::priority_queue<Entry, std::vector<Entry>, Greater> heap_;
};

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/open/OpenSet.h <==
#pragma once

#include "planner/low/SearchNode.h"

#include <cstddef>

namespace pipe_design::planner {

/// Default A* / best-first ordering: min f; on tie prefer larger g.
/// Returns true iff `a` is strictly worse than `b` (min-heap).
struct MinFgCompare {
    bool operator()(const SearchNode* a, const SearchNode* b) const {
        if (a->f != b->f) {
            return a->f > b->f;
        }
        return a->g < b->g;
    }
};

/// Abstract open set parameterized by node pointer type and strict worse-than compare.
///
/// Ownership: does not own Node*; the planner owns node storage.
/// Runtime-swappable backends use the default alias `OpenSet` below.
template <typename Node, typename Compare>
class OpenSetBase {
public:
    using NodeType = Node;
    using CompareType = Compare;

    virtual ~OpenSetBase() = default;

    virtual void clear() = 0;
    virtual bool empty() const = 0;
    virtual std::size_t size() const = 0;

    virtual void push(Node* node) = 0;
    virtual Node* pop() = 0;
    virtual Node* top() const = 0;
    virtual bool contains(const Node* node) const = 0;

    /// Remove `node` if present. Returns true iff it was in the open set.
    /// Does not own/delete the node. After a successful remove, the planner
    /// typically marks the node Closed (same as after `pop`).
    virtual bool remove(Node* node) = 0;

    /// After the node's key improved while already on open, restore heap order.
    /// Returns true if updated in place; false → caller must push(node) again.
    virtual bool decrease_key(Node* node) {
        (void)node;
        return false;
    }

protected:
    Compare comp_{};

    bool worse_than(const Node* a, const Node* b) const { return comp_(a, b); }
};

/// Grid A* open set (SearchNode* + MinFgCompare). DirectedSearchNode* is-a SearchNode*.
using OpenSet = OpenSetBase<SearchNode, MinFgCompare>;

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/open/PairingHeap.h <==
#pragma once

#include "planner/open/OpenSet.h"

#include <unordered_map>

namespace pipe_design::planner {

/// Pairing min-heap with decrease_key. Handles stored in a side map (not on Node).
template <typename Node = SearchNode, typename Compare = MinFgCompare>
class PairingHeapBase: public OpenSetBase<Node, Compare> {
public:
    PairingHeapBase() = default;
    ~PairingHeapBase() override { clear(); }

    PairingHeapBase(const PairingHeapBase&) = delete;             // 禁止拷贝构造
    PairingHeapBase& operator=(const PairingHeapBase&) = delete;  // 禁止赋值操作

    void clear() override;
    bool empty() const override { return root_ == nullptr; }
    std::size_t size() const override { return size_; }

    void push(Node* node) override;
    Node* pop() override;
    Node* top() const override;
    bool contains(const Node* node) const override;
    bool remove(Node* node) override;
    bool decrease_key(Node* node) override;

protected:
    struct HeapNode {
        Node* item = nullptr;
        HeapNode* child = nullptr;
        HeapNode* next = nullptr;
        HeapNode* prev = nullptr;  // sibling prev, or parent if leftmost child
    };

    HeapNode* meld(HeapNode* a, HeapNode* b);
    HeapNode* merge_pairs(HeapNode* first);
    void detach(HeapNode* node);

    HeapNode* root_ = nullptr;
    std::size_t size_ = 0;
    std::unordered_map<const Node*, HeapNode*> handle_;
};

using PairingHeap = PairingHeapBase<SearchNode, MinFgCompare>;

extern template class PairingHeapBase<SearchNode, MinFgCompare>;

}  // namespace pipe_design::planner


==> anc/pipe_design/include/planner/open/README.md <==
# planner/open — Open Set for Best-First Search

Priority queue used by low-level A\* / best-first planners (`ROADMAP` §4.2).
Planners own `SearchNode` storage; this folder only orders **non-owning** `SearchNode*`.

## Role

```text
LowLevelPlanner::search
    │
    ├─ closed / g-map  (planner)
    └─ OpenSet         (this folder)  ← which node to expand next
```

Swappable via `OpenSet*` (`OpenSet` = `OpenSetBase<SearchNode, MinFgCompare>`).
Do not put CBS / topology / grid logic here.

## Contract (`OpenSet` / `OpenSetBase`)

`OpenSetBase<Node, Compare>` is the generic interface; compare is a strict
worse-than functor (default `MinFgCompare`: min `f`, tie → larger `g`).
LPA* uses `LPAOpenSet` (lex `[k1;k2]`, remove+insert) — not an `OpenSet` backend.

| Op | Meaning |
|----|---------|
| `push` | Insert node currently on open |
| `pop` | Remove best node (undefined if empty) |
| `top` | Best node without removing (undefined if empty) |
| `contains` | Whether this open set tracks the node |
| `remove` | Unlink arbitrary node if present; `true` if it was in the set |
| `decrease_key` | After `node->f` improved while on open; `true` = fixed in place, `false` = caller must `push` again |
| `clear` / `empty` / `size` | Lifecycle |

**Ordering (default min-heap):** smaller `f` first; if `f` equal, prefer **larger `g`** (more progress).

**Ownership:** never delete nodes. Heap handles live in the open-set side maps — **not** on `SearchNode` (see `SearchNode.h`).

## Implementations

| Class | `decrease_key` | `remove` | Notes | Typical use |
|-------|----------------|----------|-------|-------------|
| `LazyBinaryHeap` | Always `false` → re-`push`; stale skipped on pop | Logical only (caller must `Closed`) | Fast when reopenings are rare | **Default grid A\*** |
| `BinaryHeap` | `true` (index map + sift) | True unlink | Exact, simple | Baseline / correctness |
| `PairingHeap` | `true` (meld / detach) | True unlink | Strong amortized decrease | Many decrease_keys / Focal OPEN |
| `LPAOpenSet` | n/a — `remove` + re-`push` | Via `PairingHeapBase` | Lex `[k1;k2]`; not an `OpenSet` | **LPA\* / D\* Lite U** |
| `BucketHeap` | `true` (move between bins) | True unlink | Dial-style; `bin = floor(f/delta)` | Bounded, discrete-ish `f` |

### Lazy vs true decrease

Unified caller pattern after updating `f`/`g`:

```text
if (first time on open):  push(node)
else if (!decrease_key(node)):  push(node)   // Lazy returns false
```

- **True decrease** (`Binary` / `Pairing` / `Bucket`): `decrease_key` fixes order in place → `true`.
- **Lazy** (`LazyBinaryHeap`): `decrease_key` is a no-op → `false`; caller re-`push`es. Keep `status == Open` while logically open; set `Closed` on expand so stale duplicates are discarded.

### `BucketHeap` specifics

- Construct with `delta > 0` and optional `max_cost` (inclusive). `f` outside `[0, max_cost]` throws.
- Within a bin, `pop` picks the exact best by `f`/`g` (not only the quantized key).

## A\* usage sketch

```text
push(start)                    // status = Open
while !empty:
  n = pop()
  if n already Closed / stale: skip   // especially LazyBinaryHeap
  n.status = Closed
  for each neighbor m:
    if improved g/f:
      update m
      if m was New: push(m)
      else if !decrease_key(m): push(m)   // lazy
```

## Files

```text
OpenSet.h           OpenSetBase<Node,Compare> + MinFgCompare + using OpenSet
BinaryHeap.h/.cpp
LazyBinaryHeap.h/.cpp
PairingHeap.h/.cpp
LPAOpenSet.h/.cpp   LPA* queue U (lex LPAKey; remove+insert)
BucketHeap.h/.cpp
tests/test_open_set.cpp   correctness + speed microbench
```

## Extending

1. Subclass `OpenSet` (i.e. `OpenSetBase<SearchNode, MinFgCompare>`), or instantiate
   `OpenSetBase` with another `Compare` / `Node` for experiments.
2. Keep handles off `SearchNode`.
3. Add a deterministic unit test in `tests/test_open_set.cpp` (order, tie-break, decrease / stale).
4. Prefer composition: planner holds `std::unique_ptr<OpenSet>`, not a hard-coded heap type.


==> anc/pipe_design/include/problem/Problem.h <==
#pragma once

#include "geom/Types.h"
#include "grid/StaticClearanceGrid.h"
#include "topology/Types.h"

#include <algorithm>
#include <memory>
#include <stdexcept>
#include <string>
#include <utility>
#include <vector>

namespace pipe_design::problem {

/// Parameters for the search grid domain.
/// Occupancy truncation (`clearance_cap`) is derived as
/// `max_pipe_radius * clearance_relax` — not set directly.
struct GridParams {
    int size_x = 0;
    int size_y = 0;
    int size_z = 0;
    float resolution = 1.f;
    /// Multiplier on max terminal radius → StaticClearanceGrid clearance_cap.
    /// Must be >= 1 so the field covers every planned pipe_radius.
    /// NOTE: Use > 1 when running AdaptiveStepAStar — step size uses
    /// `clearance - pipe_radius` from the truncated field; cap == max pipe
    /// radius leaves little slack in open space.
    float clearance_relax = 1.f;

    GridParams() = default;
    GridParams(int size_x_, int size_y_, int size_z_, float resolution_,
               float clearance_relax_ = 1.f)
        : size_x(size_x_)
        , size_y(size_y_)
        , size_z(size_z_)
        , resolution(resolution_)
        , clearance_relax(clearance_relax_) {}
};

/// One pipe group: terminals (pipe endpoints / ports) that must form one network.
struct PipeGroup {
    topology::GroupId id;
    std::vector<topology::Terminal> terminals;

    PipeGroup() = default;
    explicit PipeGroup(topology::GroupId id_) : id(std::move(id_)) {}
    PipeGroup(topology::GroupId id_, std::vector<topology::Terminal> terminals_)
        : id(std::move(id_))
        , terminals(std::move(terminals_)) {}
};

/// Frozen user problem definition (ROADMAP §1).
///
/// Construct once with grid / obstacles / groups; `static_grid` is baked in the ctor.
/// `clearance_cap = max_terminal_radius * grid.clearance_relax`.
/// Afterwards only const accessors — no setters. Does **not** hold TopologyPlan,
/// Path, or `ObstacleChain` (solver state).
class Problem {
public:
    Problem(GridParams grid,
            std::vector<geom::SphereObstacle> spheres,
            std::vector<geom::CapsuleObstacle> capsules,
            std::vector<PipeGroup> groups,
            std::vector<geom::AabbObstacle> aabbs = {})
        : grid_(std::move(grid))
        , spheres_(std::move(spheres))
        , capsules_(std::move(capsules))
        , aabbs_(std::move(aabbs))
        , groups_(std::move(groups)) {
        max_pipe_radius_ = compute_max_pipe_radius(groups_);
        if (max_pipe_radius_ <= 0.f) {
            throw std::invalid_argument(
                "Problem: need at least one terminal with positive pipe radius");
        }
        if (grid_.clearance_relax < 1.f) {
            throw std::invalid_argument(
                "Problem: clearance_relax must be >= 1");
        }
        const float clearance_cap = max_pipe_radius_ * grid_.clearance_relax;
        static_grid_ = std::make_unique<grid::StaticClearanceGrid>(
            grid_.size_x, grid_.size_y, grid_.size_z,
            grid_.resolution, clearance_cap);
        static_grid_->bake(spheres_, capsules_, aabbs_);
    }

    Problem(const Problem&) = delete;
    Problem& operator=(const Problem&) = delete;
    Problem(Problem&&) noexcept = default;
    Problem& operator=(Problem&&) noexcept = default;

    const GridParams& grid() const { return grid_; }
    const std::vector<geom::SphereObstacle>& spheres() const { return spheres_; }
    const std::vector<geom::CapsuleObstacle>& capsules() const { return capsules_; }
    const std::vector<geom::AabbObstacle>& aabbs() const { return aabbs_; }
    const std::vector<PipeGroup>& groups() const { return groups_; }

    /// Max terminal radius over all groups (before clearance_relax).
    float max_pipe_radius() const { return max_pipe_radius_; }

    const grid::StaticClearanceGrid& static_grid() const { return *static_grid_; }

    /// Load a frozen problem from a benchmark **instance file** on disk.
    /// Reads `grid`, `obstacles`, and `groups`; the witness `solution` block is ignored.
    /// (Instance files are YAML today; the name is format-agnostic.)
    static Problem from_instance_file(const std::string& path);

private:
    static float compute_max_pipe_radius(const std::vector<PipeGroup>& groups) {
        float best = 0.f;
        for (const PipeGroup& g : groups) {
            for (const topology::Terminal& t : g.terminals) {
                best = std::max(best, t.radius);
            }
        }
        return best;
    }

    GridParams grid_;
    std::vector<geom::SphereObstacle> spheres_;
    std::vector<geom::CapsuleObstacle> capsules_;
    std::vector<geom::AabbObstacle> aabbs_;
    std::vector<PipeGroup> groups_;
    float max_pipe_radius_ = 0.f;
    /// Owned by Problem; fixed after construction (CompositeGrid holds a const ref).
    std::unique_ptr<grid::StaticClearanceGrid> static_grid_;
};

}  // namespace pipe_design::problem


==> anc/pipe_design/include/topology/Mst.h <==
#pragma once

#include <cstddef>
#include <limits>
#include <stdexcept>
#include <vector>

namespace pipe_design::topology {

/// One undirected MST edge (indices into the cost-map vertex set).
struct MstEdge {
    std::size_t u = 0;
    std::size_t v = 0;
    float cost = 0.f;
};

/// Dense Prim MST on a complete (or dense) cost map.
///
/// `cost` is row-major `n × n`; edge `{i,j}` weight is `cost[i * n + j]`.
/// Use `+infinity` for a missing edge. Symmetric costs expected.
///
/// Returns `|V|-1` edges if the finite subgraph is connected; fewer if a forest.
/// Time / space: O(n²) / O(n) — optimal for dense maps (typical terminal MST).
inline std::vector<MstEdge> minimum_spanning_tree(std::size_t n, const float* cost) {
    std::vector<MstEdge> out;
    if (n < 2 || cost == nullptr) {
        throw std::invalid_argument("minimum_spanning_tree: invalid input");
    }

    constexpr float kInf = std::numeric_limits<float>::infinity();
    std::vector<float> key(n, kInf);
    std::vector<std::size_t> parent(n, n);  // n = none
    std::vector<unsigned char> in_tree(n, 0);

    key[0] = 0.f;
    out.reserve(n - 1);

    for (std::size_t iter = 0; iter < n; ++iter) {
        std::size_t u = n;
        float best = kInf;
        for (std::size_t i = 0; i < n; ++i) {
            if (!in_tree[i] && key[i] < best) {
                best = key[i];
                u = i;
            }
        }
        if (u == n) {
            break;  // remaining vertices unreachable
        }

        in_tree[u] = 1;
        if (parent[u] != n) {
            out.push_back(MstEdge{parent[u], u, key[u]});
        }

        const float* row = cost + u * n;
        for (std::size_t v = 0; v < n; ++v) {
            if (in_tree[v]) {
                continue;
            }
            const float w = row[v];
            if (w < key[v]) {
                key[v] = w;
                parent[v] = u;
            }
        }
    }
    return out;
}

inline std::vector<MstEdge> minimum_spanning_tree(std::size_t n,
                                                   const std::vector<float>& cost) {
    return minimum_spanning_tree(n, cost.data());
}

}  // namespace pipe_design::topology


==> anc/pipe_design/include/topology/PureMST.h <==
#pragma once

#include "heuristic/Dijkstra.h"
#include "topology/Mst.h"
#include "topology/TopologyBuilder.h"

#include <algorithm>
#include <cstdint>
#include <memory>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <vector>

namespace pipe_design::topology {

/// How to set `TopologyEdge::radius` from the two endpoint terminal radii.
/// Aligns with Python `merge_leafs(..., merge_radius_fun=…)`.
enum class RadiusMerge : std::uint8_t {
    Min = 0,     // np.min (default)
    Average,     // 0.5 * (r_u + r_v)
};

/// Pairwise edge weight for the terminal cost map.
enum class CostType : std::uint8_t {
    Euclidean = 0,  // ||p_i - p_j||
    Dijkstra,       // true distance on Problem::static_grid() (6-connect)
    Volume,         // ||p_i - p_j|| / r^2  (larger radius → cheaper / preferred)
};

/// Baseline `[T]` builder: one MST per `PipeGroup` (all terminals, no radius bins).
class PureMST : public TopologyBuilder {
public:
    explicit PureMST(RadiusMerge radius_merge = RadiusMerge::Min,
                     CostType cost_type = CostType::Euclidean)
        : radius_merge_(radius_merge)
        , cost_type_(cost_type) {}

    RadiusMerge radius_merge() const { return radius_merge_; }
    void set_radius_merge(RadiusMerge merge) { radius_merge_ = merge; }

    CostType cost_type() const { return cost_type_; }
    void set_cost_type(CostType type) { cost_type_ = type; }

    void build(const problem::Problem& problem) override {
        problem_ = &problem;
        clear_dijkstra_cache();
        plan_.groups.clear();
        plan_.groups.reserve(problem.groups().size());

        for (const problem::PipeGroup& g : problem.groups()) {
            GroupTopologyPlan gp(g.id);
            gp.terminals = g.terminals;

            const std::size_t n = gp.terminals.size();
            if (n < 2) {
                throw std::logic_error("PureMST: group has less than 2 terminals");
            }

            const std::vector<float> cost = cost_map(gp.terminals);
            const std::vector<MstEdge> tree = minimum_spanning_tree(n, cost);
            gp.edges.reserve(tree.size());
            gp.grow_order.reserve(tree.size());
            for (const MstEdge& e : tree) {
                const Terminal& tu = gp.terminals[e.u];
                const Terminal& tv = gp.terminals[e.v];
                TopologyEdge edge(
                    tu.id + "-" + tv.id,
                    tu.id,
                    tv.id,
                    merge_radius(tu.radius, tv.radius));
                gp.grow_order.push_back(edge.id);
                gp.edges.push_back(std::move(edge));
            }
            plan_.groups.push_back(std::move(gp));
        }
    }

    /// Row-major `n × n` pairwise costs (selected by `cost_type_`).
    virtual std::vector<float> cost_map(const std::vector<Terminal>& terminals) const {
        switch (cost_type_) {
        case CostType::Dijkstra:
            return cost_map_dijkstra(terminals);
        case CostType::Volume:
            return cost_map_volume(terminals);
        case CostType::Euclidean:
        default:
            return cost_map_euclidean(terminals);
        }
    }

protected:
    float merge_radius(float a, float b) const {
        if (radius_merge_ == RadiusMerge::Average) {
            return 0.5f * (a + b);
        }
        return std::min(a, b);
    }

    void clear_dijkstra_cache() const { dijkstra_cache_.clear(); }

    /// Cached multi-source field from `src` (prepare once per cell).
    heuristic::Dijkstra& get_dijkstra(const grid::CellCoord& src) const {
        if (problem_ == nullptr) {
            throw std::logic_error("PureMST: Dijkstra requires build(problem) first");
        }
        auto it = dijkstra_cache_.find(src);
        if (it != dijkstra_cache_.end()) {
            return *it->second;
        }
        auto dijk = std::make_unique<heuristic::Dijkstra>(problem_->static_grid());
        dijk->prepare(src);
        heuristic::Dijkstra& ref = *dijk;
        dijkstra_cache_.emplace(src, std::move(dijk));
        return ref;
    }

    /// Single pairwise weight (Euclidean / Volume / Dijkstra with cache).
    float pair_cost(const Terminal& a, const Terminal& b) const {
        switch (cost_type_) {
        case CostType::Dijkstra: {
            if (problem_ == nullptr) {
                throw std::logic_error("PureMST: Dijkstra requires build(problem) first");
            }
            const grid::StaticClearanceGrid& grid = problem_->static_grid();
            heuristic::Dijkstra& dijk = get_dijkstra(grid.world_to_cell(a.pos));
            const double d = dijk.distance(grid.world_to_cell(b.pos));
            if (!(d < heuristic::Dijkstra::kUnreachable)) {
                throw std::logic_error(
                    "PureMST: unreachable terminals on static grid (" + a.id +
                    " -> " + b.id + ")");
            }
            return static_cast<float>(d);
        }
        case CostType::Volume: {
            const float dist = (a.pos - b.pos).norm();
            const float r = merge_radius(a.radius, b.radius);
            if (!(r > 0.f)) {
                throw std::logic_error("PureMST: Volume cost requires positive radius");
            }
            return dist / (r * r);
        }
        case CostType::Euclidean:
        default:
            return (a.pos - b.pos).norm();
        }
    }

    std::vector<float> cost_map_euclidean(const std::vector<Terminal>& terminals) const {
        const std::size_t n = terminals.size();
        std::vector<float> cost(n * n, 0.f);
        for (std::size_t i = 0; i < n; ++i) {
            for (std::size_t j = i + 1; j < n; ++j) {
                const float w = (terminals[i].pos - terminals[j].pos).norm();
                cost[i * n + j] = w;
                cost[j * n + i] = w;
            }
        }
        return cost;
    }

    /// Euclidean / r^2 (larger merged radius → lower cost → preferred by MST).
    std::vector<float> cost_map_volume(const std::vector<Terminal>& terminals) const {
        const std::size_t n = terminals.size();
        std::vector<float> cost(n * n, 0.f);
        for (std::size_t i = 0; i < n; ++i) {
            for (std::size_t j = i + 1; j < n; ++j) {
                const float dist = (terminals[i].pos - terminals[j].pos).norm();
                const float r = merge_radius(terminals[i].radius, terminals[j].radius);
                if (!(r > 0.f)) {
                    throw std::logic_error("PureMST: Volume cost requires positive radius");
                }
                const float w = dist / (r * r);
                cost[i * n + j] = w;
                cost[j * n + i] = w;
            }
        }
        return cost;
    }

    /// True distance on `Problem::static_grid()` via cached `get_dijkstra`.
    std::vector<float> cost_map_dijkstra(const std::vector<Terminal>& terminals) const {
        const grid::StaticClearanceGrid& grid = problem_->static_grid();
        const std::size_t n = terminals.size();
        std::vector<float> cost(n * n, 0.f);

        for (std::size_t i = 0; i < n; ++i) {
            heuristic::Dijkstra& dijk =
                get_dijkstra(grid.world_to_cell(terminals[i].pos));
            for (std::size_t j = i + 1; j < n; ++j) {
                const double d = dijk.distance(grid.world_to_cell(terminals[j].pos));
                if (!(d < heuristic::Dijkstra::kUnreachable)) {
                    throw std::logic_error(
                        "PureMST: unreachable terminals on static grid (" +
                        terminals[i].id + " -> " + terminals[j].id + ")");
                }
                const float w = static_cast<float>(d);
                cost[i * n + j] = w;
                cost[j * n + i] = w;
            }
        }
        return cost;
    }

    RadiusMerge radius_merge_ = RadiusMerge::Min;
    CostType cost_type_ = CostType::Euclidean;

private:
    mutable std::unordered_map<grid::CellCoord,
                               std::unique_ptr<heuristic::Dijkstra>>
        dijkstra_cache_;
};

}  // namespace pipe_design::topology


==> anc/pipe_design/include/topology/README.md <==
# topology — Connection Plan `[T]`

Turns multi-terminal **groups** into which pairs to route and in what order.  
Does **not** run grid search or resolve group–group conflicts.

Detail / backlog: [`ROADMAP.md`](ROADMAP.md). Input: [`problem/Problem.h`](../problem/Problem.h). Consumers: `planner/multi/` (`GroupSession`, `PrioritySequencer`), `planner/high/` (CBS / PP).

---

## Mental model

```text
Problem (frozen)
  groups[].terminals
        │
        ▼
 TopologyBuilder::build(problem)     ← PureMST / RadiusSpine / RadiusPriorityMerge
        │
        ▼
 GlobalTopologyPlan
   └── GroupTopologyPlan { terminals, edges, grow_order }
        │
        ▼
 GroupSession::ordered_tasks()       ← grow_order matters for ConnectedSets
```

| Owns | Does not own |
|------|----------------|
| `GlobalTopologyPlan` (on builder) | `StaticClearanceGrid` (on `Problem`) |
| Edge set + `grow_order` | Routed `Path` / `ObstacleChain` |

`grow_order` is the lay sequence. **`GroupSession` merges same-group geometry into ConnectedSets as tasks finish** — later edges can attach to earlier ones. Wrong order (e.g. bridge after within-bin edges) breaks that.

---

## Files

| File | Role |
|------|------|
| `Types.h` | `Terminal`, `TopologyEdge`, `Task`, `GroupTopologyPlan`, `GlobalTopologyPlan` |
| `Mst.h` | Dense Prim: `n×n` cost map → `MstEdge[]` |
| `TopologyBuilder.h` | Base: `build(Problem)`, `replan()`, owns `plan_` |
| `PureMST.h` | Flat MST per group; `CostType` / `RadiusMerge`; Dijkstra cache |
| `RadiusSpineMSTBuilder.h` | Radius bins → bridge-to-prior → within-bin MST |
| `RadiusPriorityMergeBuilder.h` | Python `HyperRadiusGrowthTree` greedy merge |

All builders are header-only for now.

---

## Data contracts

```text
Terminal       = { id, pos, radius, heading?, role? }
TopologyEdge   = { id, u, v, radius, level?, kind? }   # Spine | Branch | Bridge
GroupTopologyPlan = { group_id, terminals[], edges[], grow_order[] }
GlobalTopologyPlan = { groups[] }

Task = { task_id, group_id, edge_id, status, path }
  enumerate_tasks()  → all edges (edges[] order)
  ordered_tasks()    → grow_order first, then remaining
```

Plans are **data**. Generation / LNS live on `TopologyBuilder`, not on the plan types.

---

## Builders

### Shared (`PureMST`)

- `RadiusMerge::{Min, Average}` — edge radius from endpoint radii (Python `merge_leafs`).
- `CostType::{Euclidean, Dijkstra, Volume}` — pairwise abstract cost  
  - `Euclidean`: `‖p_i−p_j‖`  
  - `Dijkstra`: true distance on `Problem::static_grid()` (cached per source cell)  
  - `Volume`: `dist / r²` (thicker preferred)
- `pair_cost` / `cost_map` / `get_dijkstra` — reuse in subclasses; call `clear_dijkstra_cache()` at `build` start.

### `PureMST`

One MST over **all** terminals in each group. Baseline.

### `RadiusSpineMSTBuilder` (`: PureMST`)

1. Bin by exact radius (thick → thin).  
2. Non-first bin: **Bridge** to union of all prior bins (nearest pair) — **first** in `grow_order`.  
3. If bin size ≥ 2: MST within bin (`Spine` / `Branch`). Size-1 = bridge only.  

Preferred hybrid when you want explicit spine / branch / bridge structure.

### `RadiusPriorityMergeBuilder` (`: PureMST`)

Faithful port of Python `HyperRadiusGrowthTree`:

1. Each terminal starts as its own component.  
2. Prefer max-radius component(s); if unique, second priority = next radius.  
3. Nearest terminal pair between those sets → edge; merge components (`RadiusMerge`).  
4. Repeat until one component. Edge order = `grow_order`.

Use this to match legacy Python topology.

---

## Usage sketch

```cpp
problem::Problem problem(grid, spheres, capsules, groups);  // bakes static grid

topology::RadiusSpineMSTBuilder builder(
    topology::RadiusMerge::Min,
    topology::CostType::Euclidean);
builder.build(problem);

const auto& global = builder.plan();
auto tasks = global.groups[0].ordered_tasks();  // → GroupSession
```

---

## Extension tips

- New algorithm: inherit `PureMST` (or `TopologyBuilder`), override `build`, reuse `pair_cost` / `cost_map` / `minimum_spanning_tree`.  
- Keep abstract costs cheap — no full A\* inside `[T]`. Dijkstra cost uses the **static** field only.  
- Preserve `grow_order` semantics for `GroupSession` (connect to already-laid geometry first).  
- LNS: override `TopologyBuilder::replan()`; plans stay replaceable data.


==> anc/pipe_design/include/topology/ROADMAP.md <==
# topology — Connection Plan (per group)

Detail companion to [`../ROADMAP.md`](../ROADMAP.md) §4.4.  
Consumers: [`planner/multi/`](../planner/multi/ROADMAP.md), [`conflict/`](../conflict/ROADMAP.md)
(optional Task ids on `Conflict` for `[T]` replan feedback).

---

## Why Topology

Low-level planners (A\*, Theta\*, …) answer a **single** query: one start → one goal on the grid.

A pipe **group** usually has **many terminals** that must form one connected network (MST / spine / Steiner; see main ROADMAP §1.4). There is no native “multi-endpoint A\*” that both chooses *which* pairs to link and routes them under permanent occupancy.

**Topology** fills that gap: on a cheap abstract graph it builds a **TopologyPlan** (which terminal pairs / edges + optional intra-group order). Multi-query drivers then run per-edge low-level search (**TopologyPlan + GroupSession / PrioritySequencer**). Without `[T]`, multi-terminal routing has nothing to decompose into path queries.

It is an **initialization** only: the edge set and `grow_order` may later be reshuffled (e.g. LNS re-entering `[T]`). It does not resolve group–group conflicts or run grid search.

---

## Role

**`[T]` = build TopologyPlan(s).**

Topology turns a group’s terminals into a **connection plan**: which pairs to route, at what radius/level, and an optional **intra-group grow order**.

It is a **cheap heuristic on an abstract graph** (Euclidean / volume / static estimates). It does **not** search the grid, update ConnectedSets, or choose **cross-group** Task order.

| Stage | Answers |
|-------|---------|
| Topology `[T]` | *What* to connect within a group → `GroupTopologyPlan` |
| `GroupSession` | *How* to route one group (fixed obstacles; ConnectedSets) |
| `PrioritySequencer` | *How* to route mixed groups under a global order |
| Low-level | *Where* each pair goes in space |

---

## Interface (target)

```text
Terminal     = { id, pos, radius, heading?, role? }   # heading: geom::Heading; none = unspecified
TopologyEdge = { id, u, v, radius, level?, kind? }     # kind: spine | branch | bridge

# Default [T] output — one group (GroupSession input)
GroupTopologyPlan = {
  group_id,
  terminals: Terminal[],
  edges: TopologyEdge[],       # unordered connection set
  grow_order: EdgeId[],        # intra-group lay hint (large radius → small)
}

# Aggregate for PrioritySequencer / Window — not a flat anonymous edge soup
GlobalTopologyPlan = {
  groups: GroupTopologyPlan[]
}

# Optional schedulable view (+ multi result slots; priority lives outside Topology)
Task = {
  task_id, group_id, edge_id,   # identity; u/v/radius via find_edge(edge_id)
  status, path                  # Ready/empty from [T]; filled by multi/ step_task()
}

GroupTopologyPlan::enumerate_tasks() -> Task[]   # all edges, edges[] order
GroupTopologyPlan::ordered_tasks()  -> Task[]   # grow_order then remaining (overrideable)

GlobalTopologyPlan::enumerate_tasks() -> Task[]  # concat groups' enumerate
GlobalTopologyPlan::ordered_tasks()  -> Task[]  # concat groups' ordered (overrideable)

# [T] generator — owns GlobalTopologyPlan for CBS / PP / …
TopologyBuilder {
  plan_: GlobalTopologyPlan
  build(problem: Problem)         # fill plan_ from problem.groups()
  replan()                        # default no-op; LNS / retopologize
  plan() -> GlobalTopologyPlan&
}
```

- `cost_fn` — abstract weight only (`dist`, `dist/r²`, …); never a full A\* call; lives on concrete builders.
- **`GroupSession`** uses `plan.ordered_tasks()`; writes each Task’s `status`/`path`.
- **`PrioritySequencer`** uses `enumerate_tasks()` for the job set; schedule from `order` or `ordered_tasks()` if `order` empty.
- **CBS / PP** read `TopologyBuilder::plan()`; do not own the plan.

Alias: in prose, “topology plan” for one group means `GroupTopologyPlan` unless “global” is stated.

---

## Default algorithm: Radius-spine

Preferred P1 hybrid (`RadiusSpineMSTBuilder`). Legacy Python greedy merge is `RadiusPriorityMergeBuilder` (`HyperRadiusGrowthTree`).

1. **Bin by radius** — discrete levels; largest radius = spine level.
2. **Within level** — MST / Prim on that level’s terminals (`cost_fn`).
3. **Bridge to all prior bins** — nearest terminal–terminal pair vs the **union** of thicker layers; append **before** within-bin MST edges (`grow_order`) so `GroupSession` ConnectedSets see prior layers first.
4. **Emit** `GroupTopologyPlan`: `edges` + `grow_order` (bridge then within-bin, thick → thin).
5. **Singleton bins** — size-1 bins skip within-bin MST; only a Bridge to prior layers (first bin alone waits for the next bridge).
Same-group branching / sharing follows ROADMAP §1.4; topology only proposes the multi-terminal graph.

---

## Catalog

| Builder / piece | Priority | Notes |
|-----------------|----------|-------|
| Types: `Terminal`, `TopologyEdge`, `GroupTopologyPlan`, `GlobalTopologyPlan` | P0 | Stable contracts |
| `Mst.h` util | P0 | Dense Prim: cost map → `MstEdge[]` |
| `TopologyBuilder` | P0 | Owns `GlobalTopologyPlan`; `build` / `replan` |
| `PureMST` | P0 | Baseline builder; `CostType`: Euclidean / Dijkstra / Volume |
| ★ `RadiusSpineMSTBuilder` | P1 | Levels + MST + bridge; `: PureMST` |
| ★ `RadiusPriorityMergeBuilder` | P1 | Python `HyperRadiusGrowthTree` greedy merge |
| Cost: `dist` / `dist/r²` (volume-priority) | P0 | On `PureMST` via `CostType::Volume` |
| Cost: Dijkstra on `Problem::static_grid` | P0 | Via `heuristic::Dijkstra` |
| Bridge: terminal–terminal | P1 | Match current Python behavior |
| Bridge: attach to trunk path | P2 | Shorter trees; needs soft geometry |
| Steiner / RSMT-style | P2 | Better topology, heavier |
| Schematic constraints | P2–P3 | Inlet/outlet hop / cluster rules |
| LNS may rebuild plan | P2+ | High-level `[F]` re-enters `[T]` |

---

## Layout (target)

```text
include/topology/
  README.md            # developer quick start (this folder)
  ROADMAP.md           # design detail / backlog
  Types.h              # Terminal, TopologyEdge, GroupTopologyPlan, GlobalTopologyPlan, Task
  Mst.h                # dense Prim util (cost map → edges)
  TopologyBuilder.h    # base; owns GlobalTopologyPlan
  PureMST.h            # baseline: one MST per group; virtual cost_map
  RadiusSpineMSTBuilder.h  # hybrid: radius bins + MST + bridge
  RadiusPriorityMergeBuilder.h  # Python HyperRadiusGrowthTree greedy merge

src/topology/          # mirrors headers (builders later)
```


==> anc/pipe_design/include/topology/RadiusPriorityMergeBuilder.h <==
#pragma once

#include "topology/PureMST.h"

#include <algorithm>
#include <cstddef>
#include <limits>
#include <stdexcept>
#include <utility>
#include <vector>

namespace pipe_design::topology {

/// Greedy radius-priority merge (Python `HyperRadiusGrowthTree`).
///
/// Repeatedly connect the nearest terminal pair between the current
/// max-radius component(s) and the next priority set, then merge those
/// two components (`RadiusMerge`). Edge order = `grow_order`.
class RadiusPriorityMergeBuilder : public PureMST {
public:
    using PureMST::PureMST;

    void build(const problem::Problem& problem) override {
        problem_ = &problem;
        clear_dijkstra_cache();
        plan_.groups.clear();
        plan_.groups.reserve(problem.groups().size());

        for (const problem::PipeGroup& g : problem.groups()) {
            GroupTopologyPlan gp(g.id);
            gp.terminals = g.terminals;
            const std::size_t n = gp.terminals.size();
            if (n < 2) {
                throw std::logic_error(
                    "RadiusPriorityMergeBuilder: group has less than 2 terminals");
            }

            // One component per terminal (Python leaf).
            std::vector<std::vector<std::size_t>> comps(n);
            std::vector<float> comp_r(n);
            for (std::size_t i = 0; i < n; ++i) {
                comps[i] = {i};
                comp_r[i] = gp.terminals[i].radius;
            }

            gp.edges.reserve(n - 1);
            gp.grow_order.reserve(n - 1);

            while (comps.size() > 1) {
                // first priority = max radius; if unique, second = next max
                float max_r = -std::numeric_limits<float>::infinity();
                for (float r : comp_r) {
                    max_r = std::max(max_r, r);
                }
                std::vector<std::size_t> first;
                for (std::size_t i = 0; i < comps.size(); ++i) {
                    if (comp_r[i] == max_r) {
                        first.push_back(i);
                    }
                }
                std::vector<std::size_t> second;
                if (first.size() > 1) {
                    second = first;
                } else {
                    float max2 = -std::numeric_limits<float>::infinity();
                    for (std::size_t i = 0; i < comps.size(); ++i) {
                        if (comp_r[i] != max_r) {
                            max2 = std::max(max2, comp_r[i]);
                        }
                    }
                    for (std::size_t i = 0; i < comps.size(); ++i) {
                        if (comp_r[i] == max2) {
                            second.push_back(i);
                        }
                    }
                }

                float best = std::numeric_limits<float>::infinity();
                std::size_t best_c0 = 0, best_c1 = 0;
                std::size_t best_t0 = 0, best_t1 = 0;
                for (std::size_t c0 : first) {
                    for (std::size_t c1 : second) {
                        // When first==second (multiple max-radius comps), skip self-pairs.
                        if (c0 == c1) {
                            continue;
                        }
                        for (std::size_t t0 : comps[c0]) {
                            for (std::size_t t1 : comps[c1]) {
                                if (gp.terminals[t0].id == gp.terminals[t1].id) {
                                    throw std::logic_error(
                                        "RadiusPriorityMergeBuilder: duplicate terminal id in "
                                        "different components (" +
                                        gp.terminals[t0].id + ")");
                                }
                                const float w =
                                    pair_cost(gp.terminals[t0], gp.terminals[t1]);
                                if (w < best) {
                                    best = w;
                                    best_c0 = c0;
                                    best_c1 = c1;
                                    best_t0 = t0;
                                    best_t1 = t1;
                                }
                            }
                        }
                    }
                }

                const float new_r = merge_radius(comp_r[best_c0], comp_r[best_c1]);
                const Terminal& tu = gp.terminals[best_t0];
                const Terminal& tv = gp.terminals[best_t1];
                TopologyEdge edge(tu.id + "-" + tv.id, tu.id, tv.id, new_r);
                gp.grow_order.push_back(edge.id);
                gp.edges.push_back(std::move(edge));

                // Merge c1 into c0, then drop c1.
                if (best_c0 > best_c1) {
                    std::swap(best_c0, best_c1);
                }
                comps[best_c0].insert(comps[best_c0].end(), comps[best_c1].begin(), comps[best_c1].end());
                comp_r[best_c0] = new_r;
                comps.erase(comps.begin() + static_cast<std::ptrdiff_t>(best_c1));
                comp_r.erase(comp_r.begin() + static_cast<std::ptrdiff_t>(best_c1));
            }

            plan_.groups.push_back(std::move(gp));
        }
    }
};

}  // namespace pipe_design::topology


==> anc/pipe_design/include/topology/RadiusSpineMSTBuilder.h <==
#pragma once

#include "topology/PureMST.h"

#include <limits>
#include <map>
#include <stdexcept>
#include <utility>
#include <vector>

namespace pipe_design::topology {

/// Hybrid MST: bin terminals by radius (thick → thin), MST within each bin
/// (skipped if bin size < 2), bridge each new bin to **all prior bins**
/// (nearest terminal pair) **before** within-bin edges so GroupSession
/// ConnectedSets see the prior layers first. A size-1 bin is bridge-only.
class RadiusSpineMSTBuilder : public PureMST {
public:
    using PureMST::PureMST;

    void build(const problem::Problem& problem) override {
        problem_ = &problem;
        clear_dijkstra_cache();
        plan_.groups.clear();
        plan_.groups.reserve(problem.groups().size());

        for (const problem::PipeGroup& g : problem.groups()) {
            GroupTopologyPlan gp(g.id);
            gp.terminals = g.terminals;
            const std::size_t n = gp.terminals.size();
            if (n < 2) {
                throw std::logic_error(
                    "RadiusSpineMSTBuilder: group has less than 2 terminals");
            }

            // radius → terminal indices (descending radius = spine first)
            std::map<float, std::vector<std::size_t>, std::greater<float>> bins_map;
            for (std::size_t i = 0; i < n; ++i) {
                bins_map[gp.terminals[i].radius].push_back(i);
            }
            std::vector<std::vector<std::size_t>> bins;
            bins.reserve(bins_map.size());
            for (auto& kv : bins_map) {
                bins.push_back(std::move(kv.second));
            }

            gp.edges.reserve(n - 1);
            gp.grow_order.reserve(n - 1);

            const int num_levels = static_cast<int>(bins.size());
            int level_id = num_levels - 1;  // larger = thicker / earlier
            std::vector<std::size_t> prev;  // union of all prior bins
            prev.reserve(n);

            for (std::size_t bi = 0; bi < bins.size(); ++bi) {
                const std::vector<std::size_t>& idxs = bins[bi];
                const bool is_spine = prev.empty();
                const EdgeKind within_kind =
                    is_spine ? EdgeKind::Spine : EdgeKind::Branch;

                // --- Bridge first (so GroupSession sees prior layers before within-bin) ---
                if (!prev.empty()) {
                    float best = std::numeric_limits<float>::infinity();
                    std::size_t best_u = 0;
                    std::size_t best_v = 0;
                    for (std::size_t ui : idxs) {
                        for (std::size_t vi : prev) {
                            const float w =
                                pair_cost(gp.terminals[ui], gp.terminals[vi]);
                            if (w < best) {
                                best = w;
                                best_u = ui;
                                best_v = vi;
                            }
                        }
                    }
                    const Terminal& tu = gp.terminals[best_u];
                    const Terminal& tv = gp.terminals[best_v];
                    TopologyEdge edge(
                        tu.id + "-" + tv.id,
                        tu.id,
                        tv.id,
                        merge_radius(tu.radius, tv.radius),
                        level_id,
                        EdgeKind::Bridge);
                    gp.grow_order.push_back(edge.id);
                    gp.edges.push_back(std::move(edge));
                }

                // --- MST within this bin (size-1 → bridge only, no within edges) ---
                if (idxs.size() >= 2) {
                    std::vector<Terminal> sub;
                    sub.reserve(idxs.size());
                    for (std::size_t ti : idxs) {
                        sub.push_back(gp.terminals[ti]);
                    }
                    const std::vector<float> cost = cost_map(sub);
                    const std::vector<MstEdge> tree =
                        minimum_spanning_tree(sub.size(), cost);
                    for (const MstEdge& e : tree) {
                        const Terminal& tu = gp.terminals[idxs[e.u]];
                        const Terminal& tv = gp.terminals[idxs[e.v]];
                        TopologyEdge edge(
                            tu.id + "-" + tv.id,
                            tu.id,
                            tv.id,
                            merge_radius(tu.radius, tv.radius),
                            level_id,
                            within_kind);
                        gp.grow_order.push_back(edge.id);
                        gp.edges.push_back(std::move(edge));
                    }
                }

                prev.insert(prev.end(), idxs.begin(), idxs.end());
                --level_id;
            }

            plan_.groups.push_back(std::move(gp));
        }
    }
};

}  // namespace pipe_design::topology


==> anc/pipe_design/include/topology/TopologyBuilder.h <==
#pragma once

#include "problem/Problem.h"
#include "topology/Types.h"

namespace pipe_design::topology {

/// Base for `[T]` generators (PureMST, RadiusSpine, …).
///
/// Owns the `GlobalTopologyPlan` consumed by multi-group high-level
/// (CBS / PP / …). Derived `build(problem)` fills `plan_` from frozen input;
/// `replan()` is the LNS hook (may reuse `problem_`).
class TopologyBuilder {
public:
    TopologyBuilder() = default;
    virtual ~TopologyBuilder() = default;

    /// Fill `plan_` from `problem.groups()` (terminals / pipe ends).
    virtual void build(const problem::Problem& problem) = 0;

    /// Retopologize / LNS. Default: no-op.
    virtual void replan() {}

    const GlobalTopologyPlan& plan() const { return plan_; }
    GlobalTopologyPlan& plan() { return plan_; }

    const problem::Problem* problem() const { return problem_; }

protected:
    GlobalTopologyPlan plan_;
    const problem::Problem* problem_ = nullptr;  // set by derived `build`
};

}  // namespace pipe_design::topology


==> anc/pipe_design/include/topology/Types.h <==
#pragma once

#include "geom/Heading.h"
#include "geom/Types.h"
#include "planner/low/LowLevelPlanner.h"
#include "planner/low/Path.h"

#include <cstdint>
#include <string>
#include <unordered_set>
#include <utility>
#include <vector>

namespace pipe_design::topology {

using TerminalId = std::string;
using EdgeId = std::string;
using GroupId = std::string;

/// Optional semantic tag for a terminal (does not affect connectivity by itself).
enum class TerminalRole : std::uint8_t {
    Unspecified = 0,
    Inlet,
    Outlet,
    Junction,
};

/// How an edge participates in a radius-spine / MST plan.
enum class EdgeKind : std::uint8_t {
    Unspecified = 0,
    Spine,
    Branch,
    Bridge,
};

/// Endpoint / port in a group's connection graph.
/// `heading` default is none (`Heading{}`); used when Hybrid / directed search cares.
struct Terminal {
    TerminalId id;
    geom::Vec3 pos;
    float radius = 0.f;
    geom::Heading heading;  // none = unspecified approach / leave direction
    TerminalRole role = TerminalRole::Unspecified;

    Terminal() = default;
    Terminal(TerminalId id_, geom::Vec3 pos_, float radius_,
             TerminalRole role_ = TerminalRole::Unspecified,
             geom::Heading heading_ = {})
        : id(std::move(id_))
        , pos(pos_)
        , radius(radius_)
        , heading(heading_)
        , role(role_) {}
};

/// Proposed segment between two terminals (one future low-level Task).
struct TopologyEdge {
    EdgeId id;
    TerminalId u;
    TerminalId v;
    float radius = 0.f;
    int level = 0;  // radius bin / spine level; larger = thicker / earlier
    EdgeKind kind = EdgeKind::Unspecified;

    TopologyEdge() = default;
    TopologyEdge(EdgeId id_, TerminalId u_, TerminalId v_, float radius_,
                 int level_ = 0, EdgeKind kind_ = EdgeKind::Unspecified)
        : id(std::move(id_))
        , u(std::move(u_))
        , v(std::move(v_))
        , radius(radius_)
        , level(level_)
        , kind(kind_) {}
};

/// One TopologyEdge as a schedulable job (+ optional multi-query result).
///
/// Plan export fills identity only (`status == Ready`, empty `path`).
/// Endpoints / radius stay on `TopologyEdge` — look up via `plan.find_edge(edge_id)`.
/// `GroupSession` / `PrioritySequencer` write `status` + `path` after each low-level search.
struct Task {
    std::string task_id;
    GroupId group_id;
    EdgeId edge_id;

    planner::SearchStatus status = planner::SearchStatus::Ready;
    planner::Path path;

    Task() = default;

    Task(std::string task_id_, GroupId group_id_, EdgeId edge_id_)
        : task_id(std::move(task_id_))
        , group_id(std::move(group_id_))
        , edge_id(std::move(edge_id_)) {}

    bool succeeded() const {
        return status == planner::SearchStatus::Success && !path.empty();
    }

    void clear_result() {
        status = planner::SearchStatus::Ready;
        path = {};
    }

    void set_result(planner::SearchStatus st, planner::Path p) {
        status = st;
        path = std::move(p);
    }
};

inline std::string make_task_id(const GroupId& group_id, const EdgeId& edge_id) {
    return group_id + ":" + edge_id;
}

/// One group's `[T]` result (data only; generation lives on `TopologyBuilder`).
///
/// `edges` is the unordered connection set; `grow_order` is an intra-group lay hint.
class GroupTopologyPlan {
public:
    GroupId group_id;
    std::vector<Terminal> terminals;
    std::vector<TopologyEdge> edges;
    std::vector<EdgeId> grow_order;

    GroupTopologyPlan() = default;
    explicit GroupTopologyPlan(GroupId group_id_) : group_id(std::move(group_id_)) {}
    virtual ~GroupTopologyPlan() = default;

    const TopologyEdge* find_edge(const EdgeId& edge_id) const {
        for (const TopologyEdge& e : edges) {
            if (e.id == edge_id) {
                return &e;
            }
        }
        return nullptr;
    }

    const Terminal* find_terminal(const TerminalId& terminal_id) const {
        for (const Terminal& t : terminals) {
            if (t.id == terminal_id) {
                return &t;
            }
        }
        return nullptr;
    }

    /// All jobs in `edges` order (identity only; ignores `grow_order`).
    virtual std::vector<Task> enumerate_tasks() const {
        std::vector<Task> out;
        out.reserve(edges.size());
        std::unordered_set<EdgeId> seen;
        for (const TopologyEdge& e : edges) {
            if (seen.count(e.id) != 0) {
                continue;
            }
            seen.insert(e.id);
            out.emplace_back(make_task_id(group_id, e.id), group_id, e.id);
        }
        return out;
    }

    /// Lay order: `grow_order` first, then any remaining edges (default for GroupSession).
    virtual std::vector<Task> ordered_tasks() const {
        std::vector<Task> out;
        out.reserve(edges.size());
        std::unordered_set<EdgeId> seen;

        auto push_edge = [&](const EdgeId& edge_id) {
            if (seen.count(edge_id) != 0 || find_edge(edge_id) == nullptr) {
                return;
            }
            seen.insert(edge_id);
            out.emplace_back(make_task_id(group_id, edge_id), group_id, edge_id);
        };

        for (const EdgeId& edge_id : grow_order) {
            push_edge(edge_id);
        }
        for (const TopologyEdge& e : edges) {
            push_edge(e.id);
        }
        return out;
    }
};

/// Aggregate of per-group plans (owned by `TopologyBuilder` for CBS / PP).
class GlobalTopologyPlan {
public:
    std::vector<GroupTopologyPlan> groups;

    GlobalTopologyPlan() = default;
    explicit GlobalTopologyPlan(std::vector<GroupTopologyPlan> groups_)
        : groups(std::move(groups_)) {}
    virtual ~GlobalTopologyPlan() = default;

    const GroupTopologyPlan* find_group(const GroupId& group_id) const {
        for (const GroupTopologyPlan& p : groups) {
            if (p.group_id == group_id) {
                return &p;
            }
        }
        return nullptr;
    }

    /// Union of all groups' `enumerate_tasks()` (group order = `groups` order).
    virtual std::vector<Task> enumerate_tasks() const {
        std::vector<Task> out;
        for (const GroupTopologyPlan& plan : groups) {
            std::vector<Task> part = plan.enumerate_tasks();
            out.insert(out.end(), part.begin(), part.end());
        }
        return out;
    }

    /// Default schedule: concatenate each group's `ordered_tasks()`.
    /// Subclasses may interleave / re-prioritize across groups.
    virtual std::vector<Task> ordered_tasks() const {
        std::vector<Task> out;
        for (const GroupTopologyPlan& plan : groups) {
            std::vector<Task> part = plan.ordered_tasks();
            out.insert(out.end(), part.begin(), part.end());
        }
        return out;
    }
};

}  // namespace pipe_design::topology


==> anc/pipe_design/scripts/analyze_runs.py <==
#!/usr/bin/env python3
"""Summarize DesignReport JSONL under pipe_design/data/runs.

Filename: {algo}_{path_gen}_{obstacle}_{level}.jsonl
  e.g. cbs_axis_ray_pillar_field_easy.jsonl

Usage:
  python analyze_runs.py
  python analyze_runs.py /path/to/runs
"""

from __future__ import annotations

import json
import sys
from collections import Counter
from pathlib import Path

ALGOS = ("cbs", "pbs", "pp")
LEVELS = ("easy", "middle", "hard")
PATH_GENS = ("axis_ray", "plane_slice")
OBSTACLES = ("pillar_field", "corridor_rack")


def parse_stem(stem: str) -> tuple[str, str, str, str] | None:
    for algo in ALGOS:
        if not stem.startswith(algo + "_"):
            continue
        rest = stem[len(algo) + 1 :]
        for path_gen in PATH_GENS:
            if not rest.startswith(path_gen + "_"):
                continue
            rest2 = rest[len(path_gen) + 1 :]
            for obst in OBSTACLES:
                if not rest2.startswith(obst + "_"):
                    continue
                level = rest2[len(obst) + 1 :]
                if level in LEVELS:
                    return algo, path_gen, obst, level
    return None


def load_jsonl(path: Path) -> list[dict]:
    rows = []
    with path.open() as f:
        for line in f:
            line = line.strip()
            if line:
                rows.append(json.loads(line))
    return rows


def main() -> None:
    root = Path(sys.argv[1]) if len(sys.argv) > 1 else (
        Path(__file__).resolve().parents[1] / "data" / "runs"
    )
    if not root.is_dir():
        print(f"error: not a directory: {root}", file=sys.stderr)
        sys.exit(1)

    # key -> reports
    batches: dict[tuple[str, str, str, str], list[dict]] = {}
    for path in sorted(root.glob("*.jsonl")):
        parsed = parse_stem(path.stem)
        if parsed is None:
            print(f"[skip] unrecognized name: {path.name}", file=sys.stderr)
            continue
        batches[parsed] = load_jsonl(path)

    print(f"runs_dir={root}")
    print(f"batches={len(batches)}")
    print()

    for obst in OBSTACLES:
        for path_gen in PATH_GENS:
            print("=" * 72)
            print(f"SUCCESS RATE (%)  —  {path_gen} × {obst}")
            print(f"{'level':8} " + " ".join(f"{a:>8}" for a in ALGOS) + f"  {'N':>5}")
            for level in LEVELS:
                cells = []
                n_ref = None
                for algo in ALGOS:
                    reps = batches.get((algo, path_gen, obst, level), [])
                    n = len(reps)
                    n_ref = n if n_ref is None else n_ref
                    if not reps:
                        cells.append(f"{'—':>8}")
                    else:
                        ok = sum(1 for r in reps if r.get("success"))
                        cells.append(f"{100.0 * ok / n:7.1f}%")
                print(f"{level:8} " + " ".join(cells) + f"  {n_ref or 0:5d}")

            print()
            print(f"MEDIAN time_ok (ms)  —  {path_gen} × {obst}")
            print(f"{'level':8} " + " ".join(f"{a:>10}" for a in ALGOS))
            for level in LEVELS:
                cells = []
                for algo in ALGOS:
                    reps = batches.get((algo, path_gen, obst, level), [])
                    times = [
                        float(r.get("total_time_ms") or 0)
                        for r in reps
                        if r.get("success")
                    ]
                    if not times:
                        cells.append(f"{'—':>10}")
                    else:
                        times.sort()
                        cells.append(f"{times[len(times) // 2]:9.1f}")
                print(f"{level:8} " + " ".join(cells))

            print()
            print(f"MEDIAN cost_ratio (success+witness)  —  {path_gen} × {obst}")
            print(f"{'level':8} " + " ".join(f"{a:>10}" for a in ALGOS))
            for level in LEVELS:
                cells = []
                for algo in ALGOS:
                    reps = batches.get((algo, path_gen, obst, level), [])
                    ratios = [
                        float(r["cost_ratio"])
                        for r in reps
                        if r.get("success")
                        and r.get("witness_compared")
                        and r.get("cost_ratio") is not None
                    ]
                    if not ratios:
                        cells.append(f"{'—':>10}")
                    else:
                        ratios.sort()
                        cells.append(f"{ratios[len(ratios) // 2]:9.3f}")
                print(f"{level:8} " + " ".join(cells))

            print()
            print(f"HARD fail_reason  —  {path_gen} × {obst}")
            for algo in ALGOS:
                reps = batches.get((algo, path_gen, obst, "hard"), [])
                fails = Counter(
                    (r.get("fail_reason") or "(empty)")
                    for r in reps
                    if not r.get("success")
                )
                ok = sum(1 for r in reps if r.get("success"))
                print(f"  {algo:3}  ok={ok}/{len(reps)}  fails={dict(fails)}")
            print()

    # Hard time CDF for each dataset
    print("=" * 72)
    print("HARD success cumulative by wall time (fails = +inf)")
    for obst in OBSTACLES:
        for path_gen in PATH_GENS:
            print(f"\n--- {path_gen} × {obst} ---")
            for algo in ALGOS:
                reps = batches.get((algo, path_gen, obst, "hard"), [])
                if not reps:
                    continue
                times = []
                for r in reps:
                    if r.get("success"):
                        times.append(float(r.get("total_time_ms") or 0))
                    else:
                        times.append(float("inf"))
                n = len(times)
                parts = []
                for T in (5000, 30000, 60000, 100000):
                    k = sum(1 for t in times if t <= T)
                    parts.append(f"@{T/1000:.0f}s={100*k/n:.1f}%")
                print(f"  {algo:3}  " + "  ".join(parts))

    # Sample config from first available batch
    print()
    print("=" * 72)
    print("CONFIG (from first report of each batch key; expect shared)")
    sample_key = next(iter(batches))
    r0 = batches[sample_key][0]
    print(
        f"  algorithm example key={sample_key}\n"
        f"  topology={r0.get('topology')}  low={r0.get('low_model')}  "
        f"h={r0.get('heuristic')}  action={r0.get('action_model')}\n"
        f"  budget={r0.get('budget_mode')}  max_time_ms={r0.get('max_time_ms')}\n"
        f"  meta={r0.get('meta')}"
    )

    # Per-batch N and max_time for sanity
    print()
    print("PER-BATCH N / max_time_ms / success%")
    print(
        f"{'algo':3} {'path':12} {'obst':14} {'level':6} "
        f"{'N':>4} {'ok%':>7} {'T_ms':>8}"
    )
    for key in sorted(batches.keys(), key=lambda k: (k[2], k[1], k[3], k[0])):
        algo, path_gen, obst, level = key
        reps = batches[key]
        n = len(reps)
        ok = sum(1 for r in reps if r.get("success"))
        tmax = reps[0].get("max_time_ms") if reps else None
        print(
            f"{algo:3} {path_gen:12} {obst:14} {level:6} "
            f"{n:4d} {100*ok/n:6.1f}% {tmax!s:>8}"
        )


if __name__ == "__main__":
    main()


==> anc/pipe_design/scripts/view_instance.py <==
#!/usr/bin/env python3
"""Browse pipe_design benchmark YAML instances (PyVistaQt + PyQt5).

Usage (conda env deploy_vllm):
  python view_instance.py
  python view_instance.py /path/to/folder
  python view_instance.py /path/to/instance_0.yaml --points

Depends (use ONE Qt stack — conda recommended):
  conda install -c conda-forge pyqt
  pip install pyvista pyvistaqt pyyaml
  # do NOT pip install PyQt5 / PyQt5-Qt5 alongside conda pyqt
"""

from __future__ import annotations

import argparse
import math
import os
import sys
from pathlib import Path
from typing import Any

# Conda pyqt plugins live under $CONDA_PREFIX/plugins; point Qt there if needed.
_conda = os.environ.get("CONDA_PREFIX")
if _conda:
    _plat = Path(_conda) / "plugins" / "platforms"
    if _plat.is_dir():
        os.environ.setdefault("QT_QPA_PLATFORM_PLUGIN_PATH", str(_plat))

import numpy as np
import pyvista as pv
import yaml
from PyQt5.QtCore import Qt
from PyQt5.QtWidgets import (
    QApplication,
    QCheckBox,
    QComboBox,
    QFileDialog,
    QHBoxLayout,
    QLabel,
    QMainWindow,
    QPushButton,
    QSlider,
    QVBoxLayout,
    QWidget,
)
from pyvistaqt import QtInteractor
from vtkmodules.vtkCommonDataModel import vtkPlane

COLORS = [
    (0.90, 0.30, 0.25),
    (0.20, 0.55, 0.85),
    (0.25, 0.75, 0.40),
    (0.95, 0.65, 0.15),
    (0.65, 0.35, 0.85),
    (0.15, 0.75, 0.75),
    (0.85, 0.40, 0.65),
    (0.55, 0.55, 0.20),
]

OBS_COLOR = "gray"
OBS_EDGE_COLOR = "black"
OBS_OPACITY = 0.40


def cell_centers(cells: list, res: float) -> np.ndarray:
    """Path cells → Nx3 world centers at (c + 0.5) * res."""
    return np.array(
        [[(c[0] + 0.5) * res, (c[1] + 0.5) * res, (c[2] + 0.5) * res] for c in cells],
        dtype=float,
    )


def draw_pipe(
    plotter: Any,
    cells: list,
    radius: float,
    color: tuple[float, float, float],
    res: float,
) -> tuple[list, list]:
    """Add tube + point actors for one path. Returns (tube_actors, point_actors)."""
    tube_actors: list = []
    point_actors: list = []
    if not cells:
        return tube_actors, point_actors
    pts = cell_centers(cells, res)
    if len(cells) >= 2:
        mesh = pv.lines_from_points(pts).tube(radius=radius, n_sides=12)
        tube_actors.append(
            plotter.add_mesh(mesh, color=color, opacity=0.9, smooth_shading=True)
        )
    point_actors.append(
        plotter.add_mesh(
            pv.PolyData(pts),
            color=color,
            point_size=10,
            render_points_as_spheres=True,
        )
    )
    return tube_actors, point_actors


def draw_obstacles(plotter: Any, obstacles: dict) -> tuple[list, list]:
    """Draw spheres / capsules / AABBs with edges. Returns (actors, solids for slice)."""
    actors: list = []
    solids: list = []
    for s in obstacles.get("spheres") or []:
        c, r = s["center"], float(s["radius"])
        solids.append(pv.Sphere(radius=r, center=(c[0], c[1], c[2])))
    for cap in obstacles.get("capsules") or []:
        a, b, r = cap["a"], cap["b"], float(cap["radius"])
        pts = np.array([[a[0], a[1], a[2]], [b[0], b[1], b[2]]], dtype=float)
        solids.append(pv.lines_from_points(pts).tube(radius=r, n_sides=12))
    for box in obstacles.get("aabbs") or []:
        mn, mx = box["mn"], box["mx"]
        solids.append(pv.Box(bounds=(mn[0], mx[0], mn[1], mx[1], mn[2], mx[2])))
    for mesh in solids:
        actors.append(
            plotter.add_mesh(
                mesh, color=OBS_COLOR, opacity=OBS_OPACITY, smooth_shading=True
            )
        )
        actors.append(
            plotter.add_mesh(
                mesh.extract_feature_edges(),
                color=OBS_EDGE_COLOR,
                line_width=2,
            )
        )
    return actors, solids


def draw_domain(plotter: Any, sx: int, sy: int, sz: int, res: float) -> Any:
    """Full domain wireframe outline."""
    return plotter.add_mesh(
        pv.Box(bounds=(0, sx * res, 0, sy * res, 0, sz * res)).extract_feature_edges(),
        color="black",
        line_width=1,
    )


def draw_shell(
    plotter: Any, sx: int, sy: int, sz: int, shell_m: int, res: float
) -> Any | None:
    """Core planning box inside shell; None if shell unused / too thick."""
    if not (shell_m > 0 and sx > 2 * shell_m and sy > 2 * shell_m and sz > 2 * shell_m):
        return None
    return plotter.add_mesh(
        pv.Box(
            bounds=(
                shell_m * res,
                (sx - shell_m) * res,
                shell_m * res,
                (sy - shell_m) * res,
                shell_m * res,
                (sz - shell_m) * res,
            )
        ).extract_feature_edges(),
        color="dimgray",
        line_width=2,
    )


def obstacle_status_bits(meta: dict, obstacles: dict) -> str:
    """Short obstacle summary for the status bar."""
    otype = meta.get("obstacle_type", "none")
    n_aabb = len(obstacles.get("aabbs") or [])
    n_sph = len(obstacles.get("spheres") or [])
    n_cap = len(obstacles.get("capsules") or [])
    bits = [f"obs={otype}", f"aabb={n_aabb}"]
    if n_sph:
        bits.append(f"sph={n_sph}")
    if n_cap:
        bits.append(f"cap={n_cap}")
    obst = meta.get("obstacle") or {}
    if "density_target" in obst:
        bits.append(f"ρ={float(obst['density_target']):.2f}")
    if "dilate_steps" in meta:
        bits.append(f"k={meta['dilate_steps']}")
    return "  ".join(bits)


class MainWindow(QMainWindow):
    def __init__(self, use_tube: bool = True) -> None:
        super().__init__()
        self.use_tube = use_tube
        self.files: list[Path] = []
        self.index = 0
        self.setWindowTitle("pipe_design benchmark viewer")
        self.resize(1100, 750)

        file_menu = self.menuBar().addMenu("&File")  # type: ignore
        open_act = file_menu.addAction("Open &Folder…")  # type: ignore
        open_act.triggered.connect(self.open_folder)  # type: ignore
        quit_act = file_menu.addAction("&Quit")  # type: ignore
        quit_act.triggered.connect(self.close)  # type: ignore

        self.prev_btn = QPushButton("Prev")
        self.next_btn = QPushButton("Next")
        self.prev_btn.clicked.connect(self.prev_instance)
        self.next_btn.clicked.connect(self.next_instance)

        self.shell_cb = QCheckBox("Shell")
        self.shell_cb.setChecked(True)
        self.shell_cb.setEnabled(False)
        self.shell_cb.stateChanged.connect(self._on_shell_toggled)

        self.tube_cb = QCheckBox("Tube")
        self.tube_cb.setChecked(use_tube)
        self.tube_cb.setToolTip("On: pipe tubes; off: path cells as points")
        self.tube_cb.stateChanged.connect(self._on_tube_toggled)

        self.obs_cb = QCheckBox("Obstacles")
        self.obs_cb.setChecked(True)
        self.obs_cb.stateChanged.connect(self._on_obstacles_toggled)

        self.clip_cb = QCheckBox("Clip")
        self.clip_cb.setChecked(False)
        self.clip_cb.stateChanged.connect(self._on_clip_toggled)

        self.slice_cb = QCheckBox("Slice")
        self.slice_cb.setChecked(False)
        self.slice_cb.stateChanged.connect(self._on_slice_toggled)

        self.clip_axis = QComboBox()
        self.clip_axis.addItems(["X", "Y", "Z"])
        self.clip_axis.setFixedWidth(48)
        self.clip_axis.currentIndexChanged.connect(self._sync_cut)

        self.clip_slider = QSlider(Qt.Horizontal)  # type: ignore
        self.clip_slider.setRange(0, 1000)
        self.clip_slider.setValue(500)
        self.clip_slider.setFixedWidth(140)
        self.clip_slider.valueChanged.connect(self._sync_cut)

        self.clip_pos_lbl = QLabel("—")
        self.clip_pos_lbl.setMinimumWidth(56)

        self._shell_actor = None
        self._obstacle_actors: list = []
        self._clip_actors: list = []
        # Per group: (tube_actors, point_actors, group checkbox)
        self._path_groups: list[tuple[list, list, QCheckBox]] = []
        self._clip_extents = (0.0, 0.0, 0.0)  # world size along x,y,z
        self._clip_plane = vtkPlane()
        self._slice_mesh: pv.PolyData | None = None

        self.status = QLabel("File → Open Folder…")
        self.status.setTextInteractionFlags(Qt.TextSelectableByMouse)  # type: ignore

        top = QHBoxLayout()
        top.addWidget(self.prev_btn)
        top.addWidget(self.next_btn)
        top.addWidget(self.shell_cb)
        top.addWidget(self.tube_cb)
        top.addWidget(self.obs_cb)
        top.addWidget(self.clip_cb)
        top.addWidget(self.slice_cb)
        top.addWidget(self.clip_axis)
        top.addWidget(self.clip_slider)
        top.addWidget(self.clip_pos_lbl)
        top.addWidget(self.status, stretch=1)

        self.plotter = QtInteractor(self)  # type: ignore
        self.group_box = QVBoxLayout()
        self.group_box.addWidget(QLabel("Groups"))
        self.group_box.addStretch(1)
        side = QWidget()
        side.setLayout(self.group_box)
        side.setFixedWidth(140)

        mid = QHBoxLayout()
        mid.addWidget(self.plotter.interactor, stretch=1)
        mid.addWidget(side)

        root = QVBoxLayout()
        root.addLayout(top)
        root.addLayout(mid, stretch=1)
        central = QWidget()
        central.setLayout(root)
        self.setCentralWidget(central)
        self._set_nav_enabled(False)

    def _set_nav_enabled(self, on: bool) -> None:
        self.prev_btn.setEnabled(on)
        self.next_btn.setEnabled(on)

    def _set_actors_visible(self, actors: list, visible: bool) -> None:
        for a in actors:
            a.SetVisibility(visible)
        self.plotter.render()

    def _on_shell_toggled(self, state: int) -> None:
        if self._shell_actor is None:
            return
        self._shell_actor.SetVisibility(state == Qt.Checked)  # type: ignore
        self.plotter.render()

    def _on_tube_toggled(self, state: int) -> None:
        self.use_tube = state == Qt.Checked  # type: ignore
        self._sync_path_mode()

    def _sync_path_mode(self) -> None:
        """Show tubes or points per group without rebuilding the scene."""
        use_tube = self.tube_cb.isChecked()
        for tube_acts, point_acts, cb in self._path_groups:
            on = cb.isChecked()
            for a in tube_acts:
                a.SetVisibility(on and use_tube)
            for a in point_acts:
                a.SetVisibility(on and not use_tube)
        self.plotter.render()

    def _on_obstacles_toggled(self, state: int) -> None:
        self._set_actors_visible(self._obstacle_actors, state == Qt.Checked)  # type: ignore

    def _on_clip_toggled(self, state: int) -> None:
        if state == Qt.Checked and self.slice_cb.isChecked():  # type: ignore
            self.slice_cb.blockSignals(True)
            self.slice_cb.setChecked(False)
            self.slice_cb.blockSignals(False)
        self._sync_cut()

    def _on_slice_toggled(self, state: int) -> None:
        if state == Qt.Checked and self.clip_cb.isChecked():  # type: ignore
            self.clip_cb.blockSignals(True)
            self.clip_cb.setChecked(False)
            self.clip_cb.blockSignals(False)
        self._sync_cut()

    def _sync_cut(self, *_args: object) -> None:
        self._sync_clip()
        self._sync_slice()

    def _plane_from_controls(self) -> tuple[list[float], list[float]]:
        """Shared origin/normal from axis combo + slider; updates position label."""
        ex, ey, ez = self._clip_extents
        axis = self.clip_axis.currentIndex()  # 0=X,1=Y,2=Z
        t = self.clip_slider.value() / 1000.0
        sizes = (ex, ey, ez)
        origin = [ex * 0.5, ey * 0.5, ez * 0.5]
        origin[axis] = t * sizes[axis]
        normal = [0.0, 0.0, 0.0]
        normal[axis] = 1.0
        self.clip_pos_lbl.setText(f"{'XYZ'[axis]}={origin[axis]:.1f}")
        return origin, normal

    def _sync_slice(self, *_args: object) -> None:
        """One slice on merged solids (vtkCutter via PolyData.slice); shares axis/slider."""
        origin, normal = self._plane_from_controls()
        # Drop previous slice actor (do not add_mesh(empty) — PyVista rejects 0-point meshes).
        self.plotter.remove_actor("_slice", reset_camera=False)

        if (
            not self.slice_cb.isChecked()
            or self._slice_mesh is None
            or self._slice_mesh.n_points == 0
        ):
            self.plotter.render()
            return

        slc = self._slice_mesh.slice(normal=tuple(normal), origin=tuple(origin))
        if slc.n_points > 0:
            self.plotter.add_mesh(
                slc,
                color="crimson",
                line_width=3,
                name="_slice",
                reset_camera=False,
            )
        self.plotter.render()

    def _sync_clip(self, *_args: object) -> None:
        """Axis-aligned clip plane on all content actors (keep +normal side)."""
        origin, normal = self._plane_from_controls()
        self._clip_plane.SetOrigin(*origin)
        self._clip_plane.SetNormal(*normal)

        enabled = self.clip_cb.isChecked()
        for a in self._clip_actors:
            mapper = a.GetMapper()
            if mapper is None:
                continue
            mapper.RemoveAllClippingPlanes()
            if enabled:
                mapper.AddClippingPlane(self._clip_plane)
        self.plotter.render()

    def open_folder(self) -> None:
        d = QFileDialog.getExistingDirectory(self, "Select instance folder")
        if not d:
            return
        self.set_folder(Path(d))

    def set_folder(self, folder: Path, select: Path | None = None) -> None:
        files = sorted(folder.rglob("*.yaml"))
        if not files:
            self.status.setText(f"No .yaml under {folder}")
            self.files = []
            self._set_nav_enabled(False)
            return
        self.files = files
        self.index = 0
        if select is not None:
            select = select.resolve()
            for i, p in enumerate(files):
                if p.resolve() == select:
                    self.index = i
                    break
        self._set_nav_enabled(True)
        self.show_current()

    def prev_instance(self) -> None:
        if not self.files:
            return
        self.index = (self.index - 1) % len(self.files)
        self.show_current()

    def next_instance(self) -> None:
        if not self.files:
            return
        self.index = (self.index + 1) % len(self.files)
        self.show_current()

    def _clear_group_checkboxes(self) -> None:
        while self.group_box.count() > 2:
            item = self.group_box.takeAt(1)
            w = item.widget()  # type: ignore
            if w is not None:
                w.deleteLater()

    def show_current(self) -> None:
        path = self.files[self.index]
        with open(path, "r", encoding="utf-8") as f:
            data = yaml.safe_load(f)

        self.plotter.clear()
        self.plotter.add_axes()
        self._clear_group_checkboxes()
        self._shell_actor = None
        self._obstacle_actors = []
        self._clip_actors = []
        self._path_groups = []
        self._slice_mesh = None
        slice_solids: list = []

        grid = data["grid"]
        sx, sy, sz = int(grid["size_x"]), int(grid["size_y"]), int(grid["size_z"])
        meta = data.get("meta") or {}
        radius = float(meta.get("radius", 0.5))
        res = float(grid.get("resolution", meta.get("resolution", 1.0)))
        shell_margin = float(meta.get("shell_margin", 0.0))
        if "shell_cells" in meta:
            shell_m = int(meta["shell_cells"])
        else:
            shell_m = int(math.ceil((shell_margin + radius) / res))
        groups = data.get("groups") or []
        solution = {g["id"]: g for g in (data.get("solution") or [])}
        obstacles = data.get("obstacles") or {}
        self._clip_extents = (sx * res, sy * res, sz * res)

        self._clip_actors.append(draw_domain(self.plotter, sx, sy, sz, res))

        self._shell_actor = draw_shell(self.plotter, sx, sy, sz, shell_m, res)
        has_shell = self._shell_actor is not None
        self.shell_cb.setEnabled(has_shell)
        if has_shell:
            self._shell_actor.SetVisibility(self.shell_cb.isChecked())  # type: ignore
            self._clip_actors.append(self._shell_actor)

        self._obstacle_actors, obs_solids = draw_obstacles(self.plotter, obstacles)
        slice_solids.extend(obs_solids)
        self._set_actors_visible(self._obstacle_actors, self.obs_cb.isChecked())
        self._clip_actors.extend(self._obstacle_actors)

        use_tube = self.tube_cb.isChecked()
        for gi, g in enumerate(groups):
            gid = g["id"]
            color = COLORS[gi % len(COLORS)]
            tube_acts: list = []
            point_acts: list = []

            for path_node in solution.get(gid, {}).get("paths") or []:
                cells = path_node.get("cells") or []
                if len(cells) >= 2:
                    slice_solids.append(
                        pv.lines_from_points(cell_centers(cells, res)).tube(
                            radius=radius, n_sides=12
                        )
                    )
                t_acts, p_acts = draw_pipe(
                    self.plotter, cells, radius, color, res
                )
                tube_acts.extend(t_acts)
                point_acts.extend(p_acts)

            self._clip_actors.extend(tube_acts)
            self._clip_actors.extend(point_acts)

            cb = QCheckBox(str(gid))
            cb.setChecked(True)
            self._path_groups.append((tube_acts, point_acts, cb))

            def on_group(state, tubes=tube_acts, points=point_acts):
                on = state == Qt.Checked  # type: ignore
                show_tube = self.tube_cb.isChecked()
                for a in tubes:
                    a.SetVisibility(on and show_tube)
                for a in points:
                    a.SetVisibility(on and not show_tube)
                self.plotter.render()

            cb.stateChanged.connect(on_group)
            self.group_box.insertWidget(self.group_box.count() - 1, cb)

            for a in tube_acts:
                a.SetVisibility(use_tube)
            for a in point_acts:
                a.SetVisibility(not use_tube)

        if slice_solids:
            self._slice_mesh = pv.merge(slice_solids)

        self.plotter.show_bounds(
            bounds=(0, sx * res, 0, sy * res, 0, sz * res),
            location="outer",
            color="gray",
        )
        self.status.setText(
            f"[{self.index + 1}/{len(self.files)}] {path}  |  "
            f"{meta.get('generator', '?')}  groups={len(groups)}  "
            f"r={radius}  shell_m={shell_m}  |  "
            f"{obstacle_status_bits(meta, obstacles)}"
        )
        self.setWindowTitle(f"bench: {path.name}")
        self._sync_cut()
        self.plotter.reset_camera()
        self.plotter.render()


def main() -> int:
    ap = argparse.ArgumentParser(description="Browse pipe_design benchmark YAML")
    ap.add_argument(
        "path",
        nargs="?",
        default=None,
        help="optional folder or yaml file to open at start",
    )
    ap.add_argument(
        "--points",
        action="store_true",
        help="start in point mode (cell centers) instead of tubes",
    )
    args = ap.parse_args()

    app = QApplication(sys.argv)
    win = MainWindow(use_tube=not args.points)
    win.show()

    if args.path:
        p = Path(args.path)
        if p.is_file():
            win.set_folder(p.parent, select=p)
        elif p.is_dir():
            win.set_folder(p)

    return app.exec_()


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/pipe_design/scripts/view_report.py <==
#!/usr/bin/env python3
"""Browse pipe_run_design DesignReport JSONL (PyVistaQt + PyQt5).

Usage (conda env deploy_vllm):
  python view_report.py
  python view_report.py /path/to/design_reports.jsonl
  python view_report.py /path/to/design_reports.jsonl --witness

Loads each report's solver paths; environment from report.instance_path YAML.
Optional witness = YAML constructive `solution` overlay.
View → Stats (or Stats button) opens an auxiliary window for this JSONL batch
(config, success rate, time / cost_ratio five-number summary, cost_ratio hist).
Clip / Slice share axis + slider (same UX as view_instance.py).
"""

from __future__ import annotations

import argparse
import json
import os
import sys
from collections import Counter
from pathlib import Path
from typing import Any

_conda = os.environ.get("CONDA_PREFIX")
if _conda:
    _plat = Path(_conda) / "plugins" / "platforms"
    if _plat.is_dir():
        os.environ.setdefault("QT_QPA_PLATFORM_PLUGIN_PATH", str(_plat))

import numpy as np
import pyvista as pv
import yaml
from matplotlib.backends.backend_qt5agg import FigureCanvasQTAgg  # type: ignore
from matplotlib.figure import Figure
from PyQt5.QtCore import Qt
from PyQt5.QtWidgets import (
    QApplication,
    QCheckBox,
    QComboBox,
    QDialog,
    QFileDialog,
    QHBoxLayout,
    QLabel,
    QMainWindow,
    QPushButton,
    QSlider,
    QTextEdit,
    QVBoxLayout,
    QWidget,
)
from pyvistaqt import QtInteractor
from vtkmodules.vtkCommonDataModel import vtkPlane

COLORS = [
    (0.90, 0.30, 0.25),
    (0.20, 0.55, 0.85),
    (0.25, 0.75, 0.40),
    (0.95, 0.65, 0.15),
    (0.65, 0.35, 0.85),
    (0.15, 0.75, 0.75),
    (0.85, 0.40, 0.65),
    (0.55, 0.55, 0.20),
]
OBS_COLOR = "gray"
OBS_EDGE_COLOR = "black"
OBS_OPACITY = 0.40


def witness_color(
    rgb: tuple[float, float, float], blend: float = 0.55
) -> tuple[float, float, float]:
    """Same hue family as solver, lightened toward white for overlay contrast."""
    return tuple(c + (1.0 - c) * blend for c in rgb)  # type: ignore[return-value]


def cell_centers(cells: list, res: float) -> np.ndarray:
    return np.array(
        [[(c[0] + 0.5) * res, (c[1] + 0.5) * res, (c[2] + 0.5) * res] for c in cells],
        dtype=float,
    )


def draw_pipe(
    plotter: Any,
    cells: list,
    radius: float,
    color: tuple[float, float, float],
    res: float,
    opacity: float = 0.9,
) -> tuple[list, list]:
    tube_actors: list = []
    point_actors: list = []
    if not cells:
        return tube_actors, point_actors
    pts = cell_centers(cells, res)
    if len(cells) >= 2:
        mesh = pv.lines_from_points(pts).tube(radius=radius, n_sides=12)
        tube_actors.append(
            plotter.add_mesh(mesh, color=color, opacity=opacity, smooth_shading=True)
        )
    point_actors.append(
        plotter.add_mesh(
            pv.PolyData(pts),
            color=color,
            point_size=10,
            render_points_as_spheres=True,
            opacity=opacity,
        )
    )
    return tube_actors, point_actors


def draw_obstacles(plotter: Any, obstacles: dict) -> tuple[list, list]:
    """Draw spheres / capsules / AABBs with edges. Returns (actors, solids for slice)."""
    actors: list = []
    solids: list = []
    for s in obstacles.get("spheres") or []:
        c, r = s["center"], float(s["radius"])
        solids.append(pv.Sphere(radius=r, center=(c[0], c[1], c[2])))
    for cap in obstacles.get("capsules") or []:
        a, b, r = cap["a"], cap["b"], float(cap["radius"])
        pts = np.array([[a[0], a[1], a[2]], [b[0], b[1], b[2]]], dtype=float)
        solids.append(pv.lines_from_points(pts).tube(radius=r, n_sides=12))
    for box in obstacles.get("aabbs") or []:
        mn, mx = box["mn"], box["mx"]
        solids.append(pv.Box(bounds=(mn[0], mx[0], mn[1], mx[1], mn[2], mx[2])))
    for mesh in solids:
        actors.append(
            plotter.add_mesh(
                mesh, color=OBS_COLOR, opacity=OBS_OPACITY, smooth_shading=True
            )
        )
        actors.append(
            plotter.add_mesh(
                mesh.extract_feature_edges(),
                color=OBS_EDGE_COLOR,
                line_width=2,
            )
        )
    return actors, solids


def _five(vals: list[float]) -> str:
    """min / 25% / 50% / 75% / max (or — if empty)."""
    if not vals:
        return "—"
    a = np.asarray(vals, dtype=float)
    q = np.percentile(a, [0, 25, 50, 75, 100])
    return (
        f"min={q[0]:.3g}  25%={q[1]:.3g}  50%={q[2]:.3g}  "
        f"75%={q[3]:.3g}  max={q[4]:.3g}  (n={len(vals)})"
    )


class StatsWindow(QDialog):
    """Auxiliary stats for the currently loaded JSONL (single-algo batch)."""

    def __init__(self, parent: QWidget | None = None) -> None:
        super().__init__(parent)
        self.setWindowTitle("Batch stats")
        self.resize(520, 640)
        self.setWindowFlags(self.windowFlags() | Qt.Window)  # type: ignore

        self.text = QTextEdit()
        self.text.setReadOnly(True)
        self.text.setMinimumHeight(280)

        self.fig = Figure(figsize=(5.0, 2.8), tight_layout=True)
        self.canvas = FigureCanvasQTAgg(self.fig)

        lay = QVBoxLayout(self)
        lay.addWidget(self.text)
        lay.addWidget(self.canvas)

    def refresh(self, reports: list[dict]) -> None:
        self.fig.clear()
        ax = self.fig.add_subplot(111)

        if not reports:
            self.text.setPlainText("No reports loaded.")
            ax.set_title("cost_ratio (no data)")
            self.canvas.draw_idle()
            return

        r0 = reports[0]
        n = len(reports)
        n_ok = sum(1 for r in reports if r.get("success"))
        fails = Counter(
            (r.get("fail_reason") or "(empty)") for r in reports if not r.get("success")
        )

        budget = r0.get("budget_mode", "?")
        if budget == "time":
            budget_s = f"time  max_time_ms={r0.get('max_time_ms')}"
        else:
            budget_s = f"iterations  max_iterations={r0.get('max_iterations')}"

        kw = r0.get("algorithm_kwargs") or {}
        lines = [
            "=== base config (from first report) ===",
            f"algorithm:          {r0.get('algorithm')}",
            f"topology:           {r0.get('topology')}",
            f"low_model:          {r0.get('low_model')}",
            f"heuristic:          {r0.get('heuristic')}",
            f"action_model:       {r0.get('action_model')}",
            f"conflict_analyzer:  {r0.get('conflict_analyzer') or '(none)'}",
            f"algorithm_kwargs:   {kw}",
            f"budget:             {budget_s}",
            "",
            "=== outcome ===",
            f"N:                  {n}",
            f"success:            {n_ok}  ({100.0 * n_ok / n:.1f}%)",
            f"fail:               {n - n_ok}",
        ]
        if fails:
            lines.append("fail_reason:")
            for k, v in sorted(fails.items(), key=lambda kv: (-kv[1], kv[0])):
                lines.append(f"  {k}: {v}")

        times_all = [float(r.get("total_time_ms") or 0) for r in reports]
        times_ok = [
            float(r.get("total_time_ms") or 0) for r in reports if r.get("success")
        ]
        ratios = [
            float(r["cost_ratio"])
            for r in reports
            if r.get("success")
            and r.get("witness_compared")
            and r.get("cost_ratio") is not None
        ]

        lines += [
            "",
            "=== total_time_ms (ms) ===",
            f"all runs:     {_five(times_all)}",
            f"success only: {_five(times_ok)}",
            "",
            "=== cost_ratio (success + witness_compared) ===",
            _five(ratios),
        ]
        self.text.setPlainText("\n".join(lines))

        if ratios:
            ax.hist(
                ratios,
                bins=min(20, max(5, len(ratios) // 2)),
                color="#348ABD",
                edgecolor="white",
            )
            ax.set_xlabel("cost_ratio")
            ax.set_ylabel("count")
            ax.set_title(f"cost_ratio (n={len(ratios)})")
        else:
            ax.set_title("cost_ratio (no success+witness data)")
            ax.set_xticks([])
            ax.set_yticks([])
        self.canvas.draw_idle()


class MainWindow(QMainWindow):
    def __init__(self, use_tube: bool = True, show_witness: bool = False) -> None:
        super().__init__()
        self.use_tube = use_tube
        self.reports: list[dict] = []
        self.index = 0
        self._stats: StatsWindow | None = None
        self.setWindowTitle("pipe_design DesignReport viewer")
        self.resize(1100, 750)

        file_menu = self.menuBar().addMenu("&File")  # type: ignore
        open_act = file_menu.addAction("Open &JSONL…")  # type: ignore
        open_act.triggered.connect(self.open_jsonl)  # type: ignore
        quit_act = file_menu.addAction("&Quit")  # type: ignore
        quit_act.triggered.connect(self.close)  # type: ignore

        view_menu = self.menuBar().addMenu("&View")  # type: ignore
        stats_act = view_menu.addAction("&Stats…")  # type: ignore
        stats_act.triggered.connect(self.open_stats)  # type: ignore

        self.prev_btn = QPushButton("Prev")
        self.next_btn = QPushButton("Next")
        self.prev_btn.clicked.connect(self.prev_report)
        self.next_btn.clicked.connect(self.next_report)

        self.stats_btn = QPushButton("Stats")
        self.stats_btn.clicked.connect(self.open_stats)

        self.tube_cb = QCheckBox("Tube")
        self.tube_cb.setChecked(use_tube)
        self.tube_cb.stateChanged.connect(self._on_tube_toggled)

        self.obs_cb = QCheckBox("Obstacles")
        self.obs_cb.setChecked(True)
        self.obs_cb.stateChanged.connect(self._on_obstacles_toggled)

        self.witness_cb = QCheckBox("Witness")
        self.witness_cb.setChecked(show_witness)
        self.witness_cb.setToolTip("Overlay YAML constructive solution as reference")
        self.witness_cb.stateChanged.connect(self._on_witness_toggled)

        self.clip_cb = QCheckBox("Clip")
        self.clip_cb.setChecked(False)
        self.clip_cb.stateChanged.connect(self._on_clip_toggled)

        self.slice_cb = QCheckBox("Slice")
        self.slice_cb.setChecked(False)
        self.slice_cb.stateChanged.connect(self._on_slice_toggled)

        self.clip_axis = QComboBox()
        self.clip_axis.addItems(["X", "Y", "Z"])
        self.clip_axis.setFixedWidth(48)
        self.clip_axis.currentIndexChanged.connect(self._sync_cut)

        self.clip_slider = QSlider(Qt.Horizontal)  # type: ignore
        self.clip_slider.setRange(0, 1000)
        self.clip_slider.setValue(500)
        self.clip_slider.setFixedWidth(140)
        self.clip_slider.valueChanged.connect(self._sync_cut)

        self.clip_pos_lbl = QLabel("—")
        self.clip_pos_lbl.setMinimumWidth(56)

        self._obstacle_actors: list = []
        self._clip_actors: list = []
        self._solver_groups: list[tuple[list, list, QCheckBox]] = []
        self._witness_actors: list = []  # (tubes, points) per group
        self._clip_extents = (0.0, 0.0, 0.0)
        self._clip_plane = vtkPlane()
        self._slice_mesh: pv.PolyData | None = None

        self.status = QLabel("File → Open JSONL…")
        self.status.setTextInteractionFlags(Qt.TextSelectableByMouse)  # type: ignore

        top = QHBoxLayout()
        top.addWidget(self.prev_btn)
        top.addWidget(self.next_btn)
        top.addWidget(self.stats_btn)
        top.addWidget(self.tube_cb)
        top.addWidget(self.obs_cb)
        top.addWidget(self.witness_cb)
        top.addWidget(self.clip_cb)
        top.addWidget(self.slice_cb)
        top.addWidget(self.clip_axis)
        top.addWidget(self.clip_slider)
        top.addWidget(self.clip_pos_lbl)
        top.addWidget(self.status, stretch=1)

        self.plotter = QtInteractor(self)  # type: ignore
        self.group_box = QVBoxLayout()
        self.group_box.addWidget(QLabel("Groups"))
        self.group_box.addStretch(1)
        side = QWidget()
        side.setLayout(self.group_box)
        side.setFixedWidth(140)

        mid = QHBoxLayout()
        mid.addWidget(self.plotter.interactor, stretch=1)
        mid.addWidget(side)

        root = QVBoxLayout()
        root.addLayout(top)
        root.addLayout(mid, stretch=1)
        central = QWidget()
        central.setLayout(root)
        self.setCentralWidget(central)
        self._set_nav_enabled(False)

    def open_stats(self) -> None:
        if self._stats is None:
            self._stats = StatsWindow(self)
        self._stats.refresh(self.reports)
        self._stats.show()
        self._stats.raise_()
        self._stats.activateWindow()

    def _set_nav_enabled(self, on: bool) -> None:
        self.prev_btn.setEnabled(on)
        self.next_btn.setEnabled(on)

    def _on_tube_toggled(self, state: int) -> None:
        self.use_tube = state == Qt.Checked  # type: ignore
        use_tube = self.use_tube
        for tube_acts, point_acts, cb in self._solver_groups:
            on = cb.isChecked()
            for a in tube_acts:
                a.SetVisibility(on and use_tube)
            for a in point_acts:
                a.SetVisibility(on and not use_tube)
        self._set_witness_visibility(self.witness_cb.isChecked())
        self.plotter.render()

    def _on_obstacles_toggled(self, state: int) -> None:
        for a in self._obstacle_actors:
            a.SetVisibility(state == Qt.Checked)  # type: ignore
        self.plotter.render()

    def _on_witness_toggled(self, state: int) -> None:
        self._set_witness_visibility(state == Qt.Checked)  # type: ignore
        self.plotter.render()

    def _set_witness_visibility(self, on: bool) -> None:
        use_tube = self.tube_cb.isChecked()
        for tubes, points in self._witness_actors:
            for a in tubes:
                a.SetVisibility(on and use_tube)
            for a in points:
                a.SetVisibility(on and not use_tube)

    def _on_clip_toggled(self, state: int) -> None:
        if state == Qt.Checked and self.slice_cb.isChecked():  # type: ignore
            self.slice_cb.blockSignals(True)
            self.slice_cb.setChecked(False)
            self.slice_cb.blockSignals(False)
        self._sync_cut()

    def _on_slice_toggled(self, state: int) -> None:
        if state == Qt.Checked and self.clip_cb.isChecked():  # type: ignore
            self.clip_cb.blockSignals(True)
            self.clip_cb.setChecked(False)
            self.clip_cb.blockSignals(False)
        self._sync_cut()

    def _sync_cut(self, *_args: object) -> None:
        self._sync_clip()
        self._sync_slice()

    def _plane_from_controls(self) -> tuple[list[float], list[float]]:
        ex, ey, ez = self._clip_extents
        axis = self.clip_axis.currentIndex()  # 0=X,1=Y,2=Z
        t = self.clip_slider.value() / 1000.0
        sizes = (ex, ey, ez)
        origin = [ex * 0.5, ey * 0.5, ez * 0.5]
        origin[axis] = t * sizes[axis]
        normal = [0.0, 0.0, 0.0]
        normal[axis] = 1.0
        self.clip_pos_lbl.setText(f"{'XYZ'[axis]}={origin[axis]:.1f}")
        return origin, normal

    def _sync_slice(self, *_args: object) -> None:
        origin, normal = self._plane_from_controls()
        self.plotter.remove_actor("_slice", reset_camera=False)

        if (
            not self.slice_cb.isChecked()
            or self._slice_mesh is None
            or self._slice_mesh.n_points == 0
        ):
            self.plotter.render()
            return

        slc = self._slice_mesh.slice(normal=tuple(normal), origin=tuple(origin))
        if slc.n_points > 0:
            self.plotter.add_mesh(
                slc,
                color="crimson",
                line_width=3,
                name="_slice",
                reset_camera=False,
            )
        self.plotter.render()

    def _sync_clip(self, *_args: object) -> None:
        origin, normal = self._plane_from_controls()
        self._clip_plane.SetOrigin(*origin)
        self._clip_plane.SetNormal(*normal)

        enabled = self.clip_cb.isChecked()
        for a in self._clip_actors:
            mapper = a.GetMapper()
            if mapper is None:
                continue
            mapper.RemoveAllClippingPlanes()
            if enabled:
                mapper.AddClippingPlane(self._clip_plane)
        self.plotter.render()

    def open_jsonl(self) -> None:
        path, _ = QFileDialog.getOpenFileName(
            self, "Select design_reports.jsonl", "", "JSONL (*.jsonl);;All (*)"
        )
        if path:
            self.load_jsonl(Path(path))

    def load_jsonl(self, path: Path) -> None:
        reports: list[dict] = []
        with open(path, "r", encoding="utf-8") as f:
            for line in f:
                line = line.strip()
                if line:
                    reports.append(json.loads(line))
        if not reports:
            self.status.setText(f"No reports in {path}")
            self.reports = []
            self._set_nav_enabled(False)
            if self._stats is not None and self._stats.isVisible():
                self._stats.refresh([])
            return
        self.reports = reports
        self.index = 0
        self._set_nav_enabled(True)
        self.setWindowTitle(f"report: {path.name}")
        self.show_current()
        if self._stats is not None and self._stats.isVisible():
            self._stats.refresh(self.reports)

    def prev_report(self) -> None:
        if not self.reports:
            return
        self.index = (self.index - 1) % len(self.reports)
        self.show_current()

    def next_report(self) -> None:
        if not self.reports:
            return
        self.index = (self.index + 1) % len(self.reports)
        self.show_current()

    def _clear_group_checkboxes(self) -> None:
        while self.group_box.count() > 2:
            item = self.group_box.takeAt(1)
            w = item.widget()  # type: ignore
            if w is not None:
                w.deleteLater()

    def show_current(self) -> None:
        report = self.reports[self.index]
        inst_path = Path(report.get("instance_path") or "")
        if not inst_path.is_file():
            self.status.setText(
                f"[{self.index + 1}/{len(self.reports)}] missing instance_path: {inst_path}"
            )
            return

        with open(inst_path, "r", encoding="utf-8") as f:
            data = yaml.safe_load(f)

        self.plotter.clear()
        self.plotter.add_axes()
        self._clear_group_checkboxes()
        self._obstacle_actors = []
        self._clip_actors = []
        self._solver_groups = []
        self._witness_actors = []
        self._slice_mesh = None
        slice_solids: list = []

        grid = data["grid"]
        sx, sy, sz = int(grid["size_x"]), int(grid["size_y"]), int(grid["size_z"])
        meta = data.get("meta") or {}
        radius = float(meta.get("radius", 0.5))
        res = float(grid.get("resolution", meta.get("resolution", 1.0)))
        obstacles = data.get("obstacles") or {}
        witness = {g["id"]: g for g in (data.get("solution") or [])}
        self._clip_extents = (sx * res, sy * res, sz * res)

        domain = self.plotter.add_mesh(
            pv.Box(bounds=(0, sx * res, 0, sy * res, 0, sz * res)).extract_feature_edges(),
            color="black",
            line_width=1,
        )
        self._clip_actors.append(domain)

        self._obstacle_actors, obs_solids = draw_obstacles(self.plotter, obstacles)
        slice_solids.extend(obs_solids)
        for a in self._obstacle_actors:
            a.SetVisibility(self.obs_cb.isChecked())
        self._clip_actors.extend(self._obstacle_actors)

        use_tube = self.tube_cb.isChecked()
        show_wit = self.witness_cb.isChecked()

        # Solver paths from report
        for gi, g in enumerate(report.get("groups") or []):
            gid = g.get("group_id") or g.get("id")
            color = COLORS[gi % len(COLORS)]
            tube_acts: list = []
            point_acts: list = []
            for task in g.get("tasks") or []:
                cells = task.get("cells") or []
                if len(cells) >= 2:
                    slice_solids.append(
                        pv.lines_from_points(cell_centers(cells, res)).tube(
                            radius=radius, n_sides=12
                        )
                    )
                t_acts, p_acts = draw_pipe(self.plotter, cells, radius, color, res, opacity=1.0)
                tube_acts.extend(t_acts)
                point_acts.extend(p_acts)

            self._clip_actors.extend(tube_acts)
            self._clip_actors.extend(point_acts)

            cb = QCheckBox(str(gid))
            cb.setChecked(True)
            self._solver_groups.append((tube_acts, point_acts, cb))

            def on_group(state, tubes=tube_acts, points=point_acts):
                on = state == Qt.Checked  # type: ignore
                show_tube = self.tube_cb.isChecked()
                for a in tubes:
                    a.SetVisibility(on and show_tube)
                for a in points:
                    a.SetVisibility(on and not show_tube)
                self.plotter.render()

            cb.stateChanged.connect(on_group)
            self.group_box.insertWidget(self.group_box.count() - 1, cb)
            for a in tube_acts:
                a.SetVisibility(use_tube)
            for a in point_acts:
                a.SetVisibility(not use_tube)

        # Witness overlay: lightened group hue + thinner / more transparent
        for gi, g in enumerate(report.get("groups") or []):
            gid = g.get("group_id") or g.get("id")
            color = witness_color(COLORS[gi % len(COLORS)])
            tubes: list = []
            points: list = []
            wit_r = radius * 0.55
            for path_node in (witness.get(gid) or {}).get("paths") or []:
                cells = path_node.get("cells") or []
                if len(cells) >= 2:
                    slice_solids.append(
                        pv.lines_from_points(cell_centers(cells, res)).tube(
                            radius=wit_r, n_sides=12
                        )
                    )
                t_acts, p_acts = draw_pipe(
                    self.plotter, cells, wit_r, color, res, opacity=0.4
                )
                tubes.extend(t_acts)
                points.extend(p_acts)
            self._clip_actors.extend(tubes)
            self._clip_actors.extend(points)
            self._witness_actors.append((tubes, points))
        self._set_witness_visibility(show_wit)

        if slice_solids:
            self._slice_mesh = pv.merge(slice_solids)

        ok = report.get("success")
        status = report.get("status", "")
        algo = report.get("algorithm", "?")
        cost = report.get("total_cost", 0)
        ref = report.get("reference_cost")
        gap = report.get("cost_gap")
        bits = [
            f"[{self.index + 1}/{len(self.reports)}]",
            report.get("instance_id") or inst_path.name,
            f"algo={algo}",
            f"{status}",
            f"cost={cost}",
        ]
        if report.get("witness_compared") and ref is not None:
            bits.append(f"ref={ref}")
            if gap is not None:
                bits.append(f"gap={gap}")
        if not ok:
            bits.append(f"fail={report.get('fail_reason') or ''}")
        n_aabb = len(obstacles.get("aabbs") or [])
        n_sph = len(obstacles.get("spheres") or [])
        n_cap = len(obstacles.get("capsules") or [])
        bits.append(f"obs aabb={n_aabb} sph={n_sph} cap={n_cap}")
        self.status.setText("  |  ".join(str(b) for b in bits))

        self.plotter.show_bounds(
            bounds=(0, sx * res, 0, sy * res, 0, sz * res),
            location="outer",
            color="gray",
        )
        self._sync_cut()
        self.plotter.reset_camera()
        self.plotter.render()


def main() -> int:
    ap = argparse.ArgumentParser(description="Browse DesignReport JSONL from pipe_run_design")
    ap.add_argument("path", nargs="?", default=None, help="design_reports.jsonl")
    ap.add_argument("--points", action="store_true", help="start in point mode")
    ap.add_argument(
        "--witness",
        action="store_true",
        help="show YAML constructive solution as reference overlay",
    )
    args = ap.parse_args()

    app = QApplication(sys.argv)
    win = MainWindow(use_tube=not args.points, show_witness=args.witness)
    win.show()
    if args.path:
        win.load_jsonl(Path(args.path))
    return app.exec_()


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/pipe_design/src/benchmark/GeneratorTypes.cpp <==
#include "benchmark/GeneratorTypes.h"

#include <fstream>
#include <stdexcept>

namespace pipe_design::benchmark {
namespace {

YAML::Node vec3_node(const geom::Vec3& v) {
    YAML::Node n;
    n.push_back(v.x);
    n.push_back(v.y);
    n.push_back(v.z);
    return n;
}

YAML::Node cell_node(const grid::CellCoord& c) {
    YAML::Node n;
    n.push_back(c.x);
    n.push_back(c.y);
    n.push_back(c.z);
    return n;
}

geom::Vec3 read_vec3(const YAML::Node& n) {
    if (!n || !n.IsSequence() || n.size() < 3) {
        throw std::runtime_error("Instance::from_file: expected [x,y,z]");
    }
    return geom::Vec3{n[0].as<float>(), n[1].as<float>(), n[2].as<float>()};
}

grid::CellCoord read_cell(const YAML::Node& n) {
    if (!n || !n.IsSequence() || n.size() < 3) {
        throw std::runtime_error("Instance::from_file: expected cell [x,y,z]");
    }
    return grid::CellCoord{n[0].as<int>(), n[1].as<int>(), n[2].as<int>()};
}

}  // namespace

bool Instance::to_file(const std::string& path,
                       const std::string& generator,
                       const YAML::Node& generator_params) const {
    const GenParams& p = params;

    YAML::Node root;

    YAML::Node meta;
    meta["generator"] = generator;
    meta["success"] = success;
    if (!reason.empty()) {
        meta["reason"] = reason;
    }
    meta["seed"] = p.seed;
    meta["size_x"] = p.size_x;
    meta["size_y"] = p.size_y;
    meta["size_z"] = p.size_z;
    meta["resolution"] = GenParams::resolution;
    meta["radius"] = p.radius;
    meta["shell_margin"] = p.shell_margin;
    meta["shell_cells"] = p.shell_cells();
    meta["terminal_gap"] = p.terminal_gap;
    meta["num_groups"] = p.num_groups;
    meta["terminals_per_group"] = p.terminals_per_group;
    meta["max_iterations"] = p.max_iterations;
    meta["subdomain_n"] = p.subdomain_n;
    {
        YAML::Node obst;
        obst["density_target"] = obstacle_params.density_target;
        obst["corridor_margin"] = obstacle_params.corridor_margin;
        obst["seed"] = obstacle_params.seed;
        obst["max_rounds"] = obstacle_params.max_rounds;
        meta["obstacle"] = obst;
    }
    for (auto it = generator_params.begin(); it != generator_params.end(); ++it) {
        meta[it->first] = it->second;
    }
    root["meta"] = meta;

    YAML::Node grid;
    grid["size_x"] = p.size_x;
    grid["size_y"] = p.size_y;
    grid["size_z"] = p.size_z;
    grid["resolution"] = GenParams::resolution;
    root["grid"] = grid;

    YAML::Node obstacles;
    YAML::Node spheres_n;
    for (const geom::SphereObstacle& s : spheres) {
        YAML::Node sn;
        sn["center"] = vec3_node(s.center);
        sn["radius"] = s.radius;
        spheres_n.push_back(sn);
    }
    obstacles["spheres"] = spheres_n;
    YAML::Node capsules_n;
    for (const geom::CapsuleObstacle& c : capsules) {
        YAML::Node cn;
        cn["a"] = vec3_node(c.a);
        cn["b"] = vec3_node(c.b);
        cn["radius"] = c.radius;
        capsules_n.push_back(cn);
    }
    obstacles["capsules"] = capsules_n;
    YAML::Node aabbs_n;
    for (const geom::AabbObstacle& box : aabbs) {
        YAML::Node bn;
        bn["mn"] = vec3_node(box.mn);
        bn["mx"] = vec3_node(box.mx);
        aabbs_n.push_back(bn);
    }
    obstacles["aabbs"] = aabbs_n;
    root["obstacles"] = obstacles;

    YAML::Node groups_n;
    for (const GroupCorridors& g : groups) {
        YAML::Node gn;
        gn["id"] = g.id;
        YAML::Node terms;
        for (const auto& t : g.terminals) {
            YAML::Node tn;
            tn["id"] = t.id;
            tn["pos"] = vec3_node(t.pos);
            tn["radius"] = t.radius;
            terms.push_back(tn);
        }
        gn["terminals"] = terms;
        groups_n.push_back(gn);
    }
    root["groups"] = groups_n;

    YAML::Node solution;
    for (const GroupCorridors& g : groups) {
        YAML::Node gn;
        gn["id"] = g.id;
        YAML::Node paths;
        for (const auto& path : g.paths) {
            YAML::Node pn;
            pn["cost"] = path.cost;
            YAML::Node cells;
            for (const auto& c : path.cells) {
                cells.push_back(cell_node(c));
            }
            pn["cells"] = cells;
            paths.push_back(pn);
        }
        gn["paths"] = paths;
        solution.push_back(gn);
    }
    root["solution"] = solution;

    std::ofstream ofs(path);
    if (!ofs) {
        return false;
    }
    ofs << root;
    return static_cast<bool>(ofs);
}

Instance Instance::from_file(const std::string& path) {
    YAML::Node root = YAML::LoadFile(path);
    Instance out;

    const YAML::Node& grid = root["grid"];
    if (!grid) {
        throw std::runtime_error("Instance::from_file: missing grid in " + path);
    }
    out.params.size_x = grid["size_x"].as<int>();
    out.params.size_y = grid["size_y"].as<int>();
    out.params.size_z = grid["size_z"].as<int>();

    if (root["meta"]) {
        const YAML::Node& meta = root["meta"];
        out.success = meta["success"].as<bool>(true);
        out.reason = meta["reason"].as<std::string>("");
        out.params.seed = meta["seed"].as<std::uint32_t>(0);
        out.params.radius = meta["radius"].as<float>(0.5f);
        out.params.shell_margin = meta["shell_margin"].as<float>(0.f);
        out.params.terminal_gap = meta["terminal_gap"].as<int>(2);
        out.params.num_groups = meta["num_groups"].as<int>(0);
        out.params.max_iterations = meta["max_iterations"].as<int>(256);
        out.params.subdomain_n = meta["subdomain_n"].as<int>(3);
        if (meta["terminals_per_group"]) {
            out.params.terminals_per_group =
                meta["terminals_per_group"].as<std::vector<int>>();
        }
        if (meta["obstacle"]) {
            const YAML::Node& obst = meta["obstacle"];
            out.obstacle_params.density_target = obst["density_target"].as<float>(0.4f);
            out.obstacle_params.corridor_margin = obst["corridor_margin"].as<int>(-1);
            out.obstacle_params.seed = obst["seed"].as<std::uint32_t>(0);
            out.obstacle_params.max_rounds = obst["max_rounds"].as<int>(256);
        }
    }

    if (root["obstacles"]) {
        const YAML::Node& obs = root["obstacles"];
        if (obs["spheres"]) {
            for (const YAML::Node& sn : obs["spheres"]) {
                out.spheres.emplace_back(read_vec3(sn["center"]), sn["radius"].as<float>());
            }
        }
        if (obs["capsules"]) {
            for (const YAML::Node& cn : obs["capsules"]) {
                out.capsules.emplace_back(
                    read_vec3(cn["a"]), read_vec3(cn["b"]), cn["radius"].as<float>());
            }
        }
        if (obs["aabbs"]) {
            for (const YAML::Node& bn : obs["aabbs"]) {
                out.aabbs.emplace_back(read_vec3(bn["mn"]), read_vec3(bn["mx"]));
            }
        }
    }

    if (!root["groups"]) {
        throw std::runtime_error("Instance::from_file: missing groups in " + path);
    }
    for (const YAML::Node& gn : root["groups"]) {
        GroupCorridors g;
        g.id = gn["id"].as<std::string>();
        if (gn["terminals"]) {
            for (const YAML::Node& tn : gn["terminals"]) {
                g.terminals.emplace_back(
                    tn["id"].as<std::string>(),
                    read_vec3(tn["pos"]),
                    tn["radius"].as<float>());
            }
        }
        out.groups.push_back(std::move(g));
    }

    if (root["solution"]) {
        for (const YAML::Node& sn : root["solution"]) {
            const std::string id = sn["id"].as<std::string>();
            GroupCorridors* target = nullptr;
            for (GroupCorridors& g : out.groups) {
                if (g.id == id) {
                    target = &g;
                    break;
                }
            }
            if (target == nullptr) {
                out.groups.push_back(GroupCorridors{});
                out.groups.back().id = id;
                target = &out.groups.back();
            }
            if (sn["paths"]) {
                for (const YAML::Node& pn : sn["paths"]) {
                    planner::Path path;
                    path.cost = pn["cost"].as<double>(0.0);
                    if (pn["cells"]) {
                        for (const YAML::Node& cn : pn["cells"]) {
                            path.cells.push_back(read_cell(cn));
                        }
                    }
                    target->paths.push_back(std::move(path));
                }
            }
        }
    }

    return out;
}

}  // namespace pipe_design::benchmark


==> anc/pipe_design/src/benchmark/Subdomain.cpp <==
#include "benchmark/Subdomain.h"

#include <algorithm>
#include <cstddef>

namespace pipe_design::benchmark {

Subdomain Subdomain::make(int ix, int iy, int iz, int n,
                          int size_x, int size_y, int size_z) {
    Subdomain s;
    s.ix = ix;
    s.iy = iy;
    s.iz = iz;
    // Integer partition: (i * size) / n … ((i+1) * size) / n (half-open).
    // When size % n != 0, slab widths differ by at most 1; cells 0..size-1
    // are still fully covered. Do NOT use i * (size / n) — that drops a tail.
    s.x_min = ix * size_x / n;
    s.x_max = (ix + 1) * size_x / n;
    s.y_min = iy * size_y / n;
    s.y_max = (iy + 1) * size_y / n;
    s.z_min = iz * size_z / n;
    s.z_max = (iz + 1) * size_z / n;
    return s;
}

bool Subdomain::is_surface(int n) const {
    return ix == 0 || ix == n - 1 || iy == 0 || iy == n - 1 || iz == 0 ||
           iz == n - 1;
}

bool Subdomain::contains_cell(const grid::CellCoord& c) const {
    return c.x >= x_min && c.x < x_max && c.y >= y_min && c.y < y_max &&
           c.z >= z_min && c.z < z_max;
}

std::vector<Subdomain> make_subdomains(int n, int size_x, int size_y,
                                       int size_z) {
    std::vector<Subdomain> out;
    out.reserve(static_cast<std::size_t>(n * n * n));
    for (int iz = 0; iz < n; ++iz) {
        for (int iy = 0; iy < n; ++iy) {
            for (int ix = 0; ix < n; ++ix) {
                out.push_back(Subdomain::make(ix, iy, iz, n, size_x, size_y,
                                              size_z));
            }
        }
    }
    return out;
}

std::size_t subdomain_index(int n, int size_x, int size_y, int size_z,
                            const grid::CellCoord& c) {
    const int ix = std::min(n - 1, c.x * n / size_x);
    const int iy = std::min(n - 1, c.y * n / size_y);
    const int iz = std::min(n - 1, c.z * n / size_z);
    return static_cast<std::size_t>(ix + n * (iy + n * iz));
}

}  // namespace pipe_design::benchmark


==> anc/pipe_design/src/benchmark/axis_ray/AxisRayGenerator.cpp <==
#include "benchmark/axis_ray/AxisRayGenerator.h"
#include "benchmark/GeneratorUtils.h"

#include <algorithm>
#include <stdexcept>
#include <string>

namespace pipe_design::benchmark::axis_ray {
namespace {

using grid::CellCoord;
using planner::Path;

// dx,dy,dz and axis 0/1/2 for ±x,±y,±z
constexpr int kDir[6][4] = {
    {1, 0, 0, 0}, {-1, 0, 0, 0},
    {0, 1, 0, 1}, {0, -1, 0, 1},
    {0, 0, 1, 2}, {0, 0, -1, 2},
};

Path make_segment(CellCoord from, int dx, int dy, int dz, int steps) {
    Path p;
    p.cells.push_back(from);
    CellCoord c = from;
    for (int i = 0; i < steps; ++i) {
        c = CellCoord{c.x + dx, c.y + dy, c.z + dz};
        p.cells.push_back(c);
    }
    p.cost = static_cast<double>(steps);
    return p;
}

}  // namespace

AxisRayGenerator::AxisRayGenerator(GenParams params)
    : params_(std::move(params))
    , rng_(params_.seed) {
    if (params_.num_groups <= 0) {
        throw std::invalid_argument("AxisRayGenerator: num_groups must be > 0");
    }
    if (static_cast<int>(params_.terminals_per_group.size()) != params_.num_groups) {
        throw std::invalid_argument(
            "AxisRayGenerator: terminals_per_group size must match num_groups");
    }
    for (int n : params_.terminals_per_group) {
        if (n < 2) {
            throw std::invalid_argument("AxisRayGenerator: each group needs >= 2 terminals");
        }
    }
    if (params_.init_waypoints_num < 2 || params_.attach_waypoints_num < 2) {
        throw std::invalid_argument("AxisRayGenerator: *_waypoints_num must be >= 2");
    }
    if (params_.min_path_size < 1 || params_.max_path_size < params_.min_path_size) {
        throw std::invalid_argument("AxisRayGenerator: invalid min/max_path_size");
    }
    if (params_.path_center_gap() < 1 || params_.branch_center_gap() < 1) {
        throw std::invalid_argument(
            "AxisRayGenerator: path_center_gap and branch_center_gap must be >= 1");
    }
    // Equal is OK. Strict branch > path was only a style preference for
    // "clearly interior" splits; it rejected many valid attach points on dense trees.
    if (params_.branch_center_gap() < params_.path_center_gap()) {
        throw std::invalid_argument(
            "AxisRayGenerator: branch_center_gap must be >= path_center_gap "
            "(increase branch_gap or decrease path_gap)");
    }
    if (params_.size_x < 3 || params_.size_y < 3 || params_.size_z < 3) {
        throw std::invalid_argument("AxisRayGenerator: domain too small");
    }
}

bool AxisRayGenerator::sample_face_terminal(CellCoord& out) {
    std::vector<CellCoord> faces;
    faces.reserve(static_cast<std::size_t>(
        2 * (params_.size_x * params_.size_y + params_.size_x * params_.size_z +
             params_.size_y * params_.size_z)));
    // z-faces (full); later faces shrink ranges so edges/corners appear once.
    for (int x = 0; x < params_.size_x; ++x) {
        for (int y = 0; y < params_.size_y; ++y) {
            faces.push_back({x, y, 0});
            faces.push_back({x, y, params_.size_z - 1});
        }
    }
    for (int x = 0; x < params_.size_x; ++x) {
        for (int z = 1; z < params_.size_z - 1; ++z) {
            faces.push_back({x, 0, z});
            faces.push_back({x, params_.size_y - 1, z});
        }
    }
    for (int y = 1; y < params_.size_y - 1; ++y) {
        for (int z = 1; z < params_.size_z - 1; ++z) {
            faces.push_back({0, y, z});
            faces.push_back({params_.size_x - 1, y, z});
        }
    }
    std::shuffle(faces.begin(), faces.end(), rng_);
    for (const CellCoord& c : faces) {
        if (occupied_.count(c)) {
            continue;
        }
        if (!terminal_clearance_ok(c, groups_, *grid_,
                                   params_.terminal_center_gap())) {
            continue;
        }
        out = c;
        return true;
    }
    return false;
}

int AxisRayGenerator::scan_los(const CellCoord& from,
                                int dx, int dy, int dz,
                                int spine_axis) const {
    int steps = 0;
    CellCoord c = from;
    while (true) {
        const CellCoord n{c.x + dx, c.y + dy, c.z + dz};
        if (!grid_->in_bounds(n)) {
            break;
        }
        bool clear = true;
        for (const CellCoord& o : occupied_) {
            // Ignore path_center_gap vs occupied on the spine through `from`
            // (or just `from` when spine_axis < 0).
            if (spine_axis == 0 && o.y == from.y && o.z == from.z) {
                continue;
            }
            if (spine_axis == 1 && o.x == from.x && o.z == from.z) {
                continue;
            }
            if (spine_axis == 2 && o.x == from.x && o.y == from.y) {
                continue;
            }
            if (spine_axis < 0 && o == from) {
                continue;
            }
            if (chebyshev(n, o) <= params_.path_center_gap()) {
                clear = false;
                break;
            }
        }
        if (!clear) {
            break;
        }
        ++steps;
        c = n;
    }
    return steps;
}

void AxisRayGenerator::commit_segment(std::size_t g,
                                      const Path& path,
                                      bool add_end_waypoint) {
    groups_[g].paths.push_back(path);
    for (std::size_t i = 1; i < path.cells.size(); ++i) {
        occupied_.insert(path.cells[i]);
    }

    if (add_end_waypoint && !path.cells.empty()) {
        waypoints_[g].push_back(path.cells.back());
    }
}

bool AxisRayGenerator::try_interior(std::size_t g,
                                      int segs,
                                      CellCoord& cur,
                                      int& axis_forbid) {
    for (int s = 0; s < segs; ++s) {
        const int spine = axis_forbid;

        std::vector<int> dirs;
        for (int d = 0; d < 6; ++d) {
            if (kDir[d][3] != axis_forbid) {
                dirs.push_back(d);
            }
        }
        std::shuffle(dirs.begin(), dirs.end(), rng_);

        bool placed = false;
        for (int d : dirs) {
            const int dx = kDir[d][0], dy = kDir[d][1], dz = kDir[d][2];
            const int L = scan_los(cur, dx, dy, dz, spine);
            if (L < params_.min_path_length()) {
                continue;
            }
            const int hi = std::min(L, params_.max_path_length());
            std::uniform_int_distribution<int> dist(params_.min_path_length(), hi);
            const int steps = dist(rng_);
            Path seg = make_segment(cur, dx, dy, dz, steps);
            commit_segment(g, seg, /*add_end_waypoint=*/true);
            cur = seg.cells.back();
            axis_forbid = kDir[d][3];
            last_axis_[g] = axis_forbid;
            placed = true;
            break;
        }
        if (!placed) {
            return false;
        }
    }
    return true;
}

bool AxisRayGenerator::try_face_segment(std::size_t g,
                                          CellCoord cur,
                                          int axis_forbid) {
    const int spine = axis_forbid;

    std::vector<int> dirs;
    for (int d = 0; d < 6; ++d) {
        if (kDir[d][3] != axis_forbid) {
            dirs.push_back(d);
        }
    }
    std::shuffle(dirs.begin(), dirs.end(), rng_);

    for (int d : dirs) {
        const int dx = kDir[d][0], dy = kDir[d][1], dz = kDir[d][2];
        const int L = scan_los(cur, dx, dy, dz, spine);
        if (L < 1) {
            continue;
        }
        // Last free LOS cell must lie on the domain face (no max/min length).
        const CellCoord end{cur.x + dx * L, cur.y + dy * L, cur.z + dz * L};
        if (!on_face(end, params_.size_x, params_.size_y, params_.size_z)) {
            continue;
        }
        // scan_los ignores spine occupied / path_gap only; terminal_center_gap
        // may be stricter. Chebyshev clearance implies no equal-r sphere overlap.
        if (!terminal_clearance_ok(end, groups_, *grid_,
                                   params_.terminal_center_gap())) {
            continue;
        }
        Path seg = make_segment(cur, dx, dy, dz, L);
        commit_segment(g, seg, /*add_end_waypoint=*/true);
        last_axis_[g] = kDir[d][3];

        topology::Terminal t;
        t.id = groups_[g].id + "_t" + std::to_string(groups_[g].terminals.size());
        t.pos = grid_->cell_center(end);
        t.radius = params_.radius;
        groups_[g].terminals.push_back(std::move(t));
        return true;
    }
    return false;
}

bool AxisRayGenerator::grow_chain(std::size_t g,
                                    CellCoord tip,
                                    int forbidden_axis,
                                    int interior_segs,
                                    bool record_split_waypoint,
                                    const CellCoord* split,
                                    std::string* reason) {
    if (record_split_waypoint && split != nullptr) {
        const bool already =
            std::find(waypoints_[g].begin(), waypoints_[g].end(), *split) !=
            waypoints_[g].end();
        if (!already) {
            waypoints_[g].push_back(*split);
        }
    }

    int axis_forbid = forbidden_axis;
    CellCoord cur = tip;
    if (!try_interior(g, interior_segs, cur, axis_forbid)) {
        if (reason != nullptr) {
            *reason = "interior_fail";
        }
        return false;
    }
    if (!try_face_segment(g, cur, axis_forbid)) {
        if (reason != nullptr) {
            *reason = "face_seg_fail";
        }
        return false;
    }
    if (reason != nullptr) {
        reason->clear();
    }
    return true;
}

bool AxisRayGenerator::seed_group(std::size_t g, std::string& reason) {
    int n_grow = 0;
    std::string last_grow;

    for (int attempt = 0; attempt < params_.max_attempts; ++attempt) {
        const auto occ_snap = occupied_;
        const auto wp_snap = waypoints_[g];
        const auto paths_snap = groups_[g].paths;
        const auto term_snap = groups_[g].terminals;
        const int axis_snap = last_axis_[g];

        CellCoord start;
        if (!sample_face_terminal(start)) {
            occupied_ = occ_snap;
            waypoints_[g] = wp_snap;
            groups_[g].paths = paths_snap;
            groups_[g].terminals = term_snap;
            last_axis_[g] = axis_snap;
            reason = "no_face_terminal attempt=" + std::to_string(attempt);
            return false;
        }
        occupied_.insert(start);
        waypoints_[g].push_back(start);
        topology::Terminal t0;
        t0.id = groups_[g].id + "_t0";
        t0.pos = grid_->cell_center(start);
        t0.radius = params_.radius;
        groups_[g].terminals.push_back(std::move(t0));
        last_axis_[g] = -1;

        // Waypoints on seed ≈ segments+1 → interior segs = init-2, then one face seg.
        const int interior = params_.init_waypoints_num - 2;
        std::string grow_reason;
        if (grow_chain(g, start, /*forbidden_axis=*/-1, interior,
                       /*record_split=*/false, nullptr, &grow_reason)) {
            reason.clear();
            return true;
        }
        ++n_grow;
        last_grow = grow_reason;

        /// roll back
        occupied_ = occ_snap;
        waypoints_[g] = wp_snap;
        groups_[g].paths = paths_snap;
        groups_[g].terminals = term_snap;
        last_axis_[g] = axis_snap;
    }
    reason = "attempts=" + std::to_string(params_.max_attempts) +
             " grow_fail=" + std::to_string(n_grow);
    if (!last_grow.empty()) {
        reason += " last_grow=" + last_grow;
    }
    return false;
}

bool AxisRayGenerator::edge_axis_at(std::size_t g, const CellCoord& p, int& axis) const {
    // Each Path is one axis-aligned straight segment (make_segment).
    for (const Path& path : groups_[g].paths) {
        if (path.cells.size() < 2) {
            throw std::logic_error("AxisRayGenerator: path with <2 cells");
        }
        const CellCoord& a = path.cells.front();
        const CellCoord& b = path.cells.back();
        // O(1): p on the axis-aligned segment a—b?
        if (a.y == b.y && a.z == b.z && p.y == a.y && p.z == a.z &&
            p.x >= std::min(a.x, b.x) && p.x <= std::max(a.x, b.x)) {
            axis = 0;
            return true;
        }
        if (a.x == b.x && a.z == b.z && p.x == a.x && p.z == a.z &&
            p.y >= std::min(a.y, b.y) && p.y <= std::max(a.y, b.y)) {
            axis = 1;
            return true;
        }
        if (a.x == b.x && a.y == b.y && p.x == a.x && p.y == a.y &&
            p.z >= std::min(a.z, b.z) && p.z <= std::max(a.z, b.z)) {
            axis = 2;
            return true;
        }
    }
    throw std::logic_error("AxisRayGenerator: p not on any axis-aligned segment");
}

bool AxisRayGenerator::attach_branch(std::size_t g, std::string& reason) {
    const int interior = params_.attach_waypoints_num - 2;

    int n_empty_cand = 0;
    int n_grow = 0;
    int n_split_tried = 0;
    std::string last_grow;

    for (int attempt = 0; attempt < params_.max_attempts; ++attempt) {
        std::vector<CellCoord> candidates;
        for (const Path& path : groups_[g].paths) {
            for (const CellCoord& c : path.cells) {
                bool far = true;
                for (const CellCoord& w : waypoints_[g]) {
                    if (chebyshev(c, w) <= params_.branch_center_gap()) {
                        far = false;
                        break;
                    }
                }
                if (far) {
                    candidates.push_back(c);
                }
            }
        }
        // No split far enough from waypoints — further attempts cannot help.
        if (candidates.empty()) {
            ++n_empty_cand;
            reason = "no_branch_candidates attempt=" + std::to_string(attempt) +
                     " empty_cand_rounds=" + std::to_string(n_empty_cand);
            return false;
        }
        std::shuffle(candidates.begin(), candidates.end(), rng_);

        const auto occ_snap = occupied_;
        const auto wp_snap = waypoints_[g];
        const auto paths_snap = groups_[g].paths;
        const auto term_snap = groups_[g].terminals;
        const int axis_snap = last_axis_[g];

        // Try every candidate this attempt (not only candidates.front()).
        // Candidates are already > branch_center_gap from every waypoint, so each
        // split lies on an edge interior — forbid that edge's axis (side exit).
        for (const CellCoord& split : candidates) {
            int forbid = -1;
            edge_axis_at(g, split, forbid);
            ++n_split_tried;

            std::string grow_reason;
            if (grow_chain(g, split, forbid, interior, /*record_split=*/true,
                           &split, &grow_reason)) {
                reason.clear();
                return true;
            }
            ++n_grow;
            last_grow = grow_reason;

            occupied_ = occ_snap;
            waypoints_[g] = wp_snap;
            groups_[g].paths = paths_snap;
            groups_[g].terminals = term_snap;
            last_axis_[g] = axis_snap;
        }
    }
    reason = "attempts=" + std::to_string(params_.max_attempts) +
             " split_tried=" + std::to_string(n_split_tried) +
             " grow_fail=" + std::to_string(n_grow);
    if (!last_grow.empty()) {
        reason += " last_grow=" + last_grow;
    }
    return false;
}

bool AxisRayGenerator::generate(Instance& out) {
    out = Instance{};

    const int full_x = params_.size_x;
    const int full_y = params_.size_y;
    const int full_z = params_.size_z;
    const int m = params_.shell_cells();
    if (full_x < 2 * m + 3 || full_y < 2 * m + 3 || full_z < 2 * m + 3) {
        out.params = params_;
        out.success = false;
        out.reason = "domain too small for shell (need size >= 2*shell_cells+3)";
        return false;
    }
    params_.size_x = full_x - 2 * m;
    params_.size_y = full_y - 2 * m;
    params_.size_z = full_z - 2 * m;

    const std::size_t n = static_cast<std::size_t>(params_.num_groups);
    groups_.assign(n, GroupCorridors{});
    waypoints_.assign(n, {});
    last_axis_.assign(n, -1);
    occupied_.clear();
    for (std::size_t g = 0; g < n; ++g) {
        groups_[g].id = "g" + std::to_string(g);
    }

    grid_ = std::make_unique<grid::StaticClearanceGrid>(
        params_.size_x, params_.size_y, params_.size_z,
        GenParams::resolution, /*clearance_cap=*/params_.radius);
    grid_->clear();

    bool ok = false;
    std::string reason = "max_iterations exceeded before all groups reached terminal targets";
    for (int iter = 0; iter < params_.max_iterations; ++iter) {
        bool any_needed = false;
        bool step_ok = true;
        for (std::size_t g = 0; g < n; ++g) {
            const int target = params_.terminals_per_group[g];
            if (static_cast<int>(groups_[g].terminals.size()) >= target) {
                continue;
            }
            any_needed = true;
            std::string step_reason;
            const bool need_seed = groups_[g].terminals.empty();
            const bool step_ok_g =
                need_seed ? seed_group(g, step_reason) : attach_branch(g, step_reason);
            if (!step_ok_g) {
                reason = (need_seed ? "seed_group" : "attach_branch") +
                         std::string(" failed for ") + groups_[g].id +
                         " (have_terms=" +
                         std::to_string(groups_[g].terminals.size()) + "/" +
                         std::to_string(target) + "): " + step_reason;
                step_ok = false;
                break;
            }
        }
        if (!step_ok) {
            break;
        }
        if (!any_needed) {
            ok = true;
            reason.clear();
            break;
        }
    }

    params_.size_x = full_x;
    params_.size_y = full_y;
    params_.size_z = full_z;
    out.params = params_;
    out.groups = groups_;
    out.success = ok;
    out.reason = reason;
    expand_shell(out, m);
    append_shell_aabbs(out.groups, out.params, out.aabbs);
    return ok;
}

}  // namespace pipe_design::benchmark::axis_ray


==> anc/pipe_design/src/benchmark/corridor_rack/CorridorRackGenerator.cpp <==
#include "benchmark/corridor_rack/CorridorRackGenerator.h"

#include "benchmark/GeneratorUtils.h"

#include <cstdint>
#include <vector>

namespace pipe_design::benchmark::corridor_rack {

CorridorRackGenerator::CorridorRackGenerator(GenParams params)
    : params_(std::move(params)) {}

bool CorridorRackGenerator::generate(Instance& out) {
    out.obstacle_params = static_cast<const ObstacleGenParams&>(params_);
    density_ = 0.f;
    eligible0_ = 0;
    dilate_steps_ = 0;

    const int sx = out.params.size_x;
    const int sy = out.params.size_y;
    const int sz = out.params.size_z;
    const float res = benchmark::GenParams::resolution;
    if (sx <= 0 || sy <= 0 || sz <= 0) {
        out.reason = "corridor_rack: empty domain";
        return false;
    }

    dilate_steps_ = params_.dilate_steps;
    if (dilate_steps_ < 0) {
        dilate_steps_ = params_.corridor_margin;
    }
    if (dilate_steps_ < 0) {
        out.reason = "corridor_rack: dilate_steps < 0";
        return false;
    }

    const std::size_t n = static_cast<std::size_t>(sx) *
                          static_cast<std::size_t>(sy) *
                          static_cast<std::size_t>(sz);
    // 0 = obstacle still to mesh; 1 = free channel / existing obstacle / covered.
    std::vector<std::uint8_t> remain(n, 0);
    mark_corridors_blocked(out.groups, dilate_steps_, sx, sy, sz, remain);
    std::int64_t corridor_vol = 0;
    for (std::uint8_t cell : remain) {
        if (cell) {
            ++corridor_vol;
        }
    }
    mark_obstacles_blocked(out, sx, sy, sz, remain);
    eligible0_ = 0;
    for (std::uint8_t cell : remain) {
        if (!cell) {
            ++eligible0_;
        }
    }
    if (eligible0_ == 0) {
        density_ = static_cast<float>(n - corridor_vol) / static_cast<float>(n);
        out.obstacle_params.density_target = density_;
        return true;
    }
    
    const auto flat = [&](int x, int y, int z) {
        return static_cast<std::size_t>((z * sy + y) * sx + x);
    };
    auto solid = [&](int x0, int x1, int y0, int y1, int z0, int z1) {
        for (int z = z0; z <= z1; ++z) {
            for (int y = y0; y <= y1; ++y) {
                for (int x = x0; x <= x1; ++x) {
                    if (remain[flat(x, y, z)]) {
                        return false;
                    }
                }
            }
        }
        return true;
    };

    for (int z = 0; z < sz; ++z) {
        for (int y = 0; y < sy; ++y) {
            for (int x = 0; x < sx; ++x) {
                if (remain[flat(x, y, z)]) {
                    continue;
                }
                int x1 = x;
                while (x1 + 1 < sx && !remain[flat(x1 + 1, y, z)]) {
                    ++x1;
                }
                int y1 = y;
                while (y1 + 1 < sy && solid(x, x1, y, y1 + 1, z, z)) {
                    ++y1;
                }
                int z1 = z;
                while (z1 + 1 < sz && solid(x, x1, y, y1, z, z1 + 1)) {
                    ++z1;
                }
                for (int zz = z; zz <= z1; ++zz) {
                    for (int yy = y; yy <= y1; ++yy) {
                        for (int xx = x; xx <= x1; ++xx) {
                            remain[flat(xx, yy, zz)] = 1;
                        }
                    }
                }
                out.aabbs.push_back(geom::AabbObstacle{
                    geom::Vec3{static_cast<float>(x) * res,
                               static_cast<float>(y) * res,
                               static_cast<float>(z) * res},
                    geom::Vec3{static_cast<float>(x1 + 1) * res,
                               static_cast<float>(y1 + 1) * res,
                               static_cast<float>(z1 + 1) * res}});
            }
        }
    }

    density_ = static_cast<float>(n - corridor_vol) / static_cast<float>(n);
    out.obstacle_params.density_target = density_;
    return true;
}

}  // namespace pipe_design::benchmark::corridor_rack


==> anc/pipe_design/src/benchmark/design_report/DesignReport.cpp <==
#include "benchmark/design_report/DesignReport.h"
#include "benchmark/GeneratorTypes.h"

#include <fstream>
#include <stdexcept>
#include <unordered_map>

namespace pipe_design::benchmark {
namespace {

using json = nlohmann::json;

[[noreturn]] void fail(const std::string& msg) {
    throw std::runtime_error("DesignReport: " + msg);
}

json cell_to_json(const grid::CellCoord& c) {
    return json::array({c.x, c.y, c.z});
}

json path_to_json(const planner::Path& path) {
    json cells = json::array();
    for (const grid::CellCoord& c : path.cells) {
        cells.push_back(cell_to_json(c));
    }
    return json{
        {"cost", path.cost},
        {"cells", std::move(cells)},
    };
}

json dump_task(const DesignTaskResult& t) {
    json j = path_to_json(t.path);
    j["task_id"] = t.task_id;
    j["edge_id"] = t.edge_id;
    j["success"] = t.success;
    return j;
}

json dump_group(const DesignGroupResult& g) {
    json tasks = json::array();
    for (const DesignTaskResult& t : g.tasks) {
        tasks.push_back(dump_task(t));
    }
    return json{
        {"group_id", g.group_id},
        {"success", g.success},
        {"tasks", std::move(tasks)},
    };
}

json dump(const DesignReport& r) {
    json j = {
        {"version", r.version},
        {"instance_id", r.instance_id},
        {"instance_path", r.instance_path},
        {"meta", r.meta.is_object() ? r.meta : json::object()},
        {"algorithm", r.algorithm},
        {"topology", r.topology},
        {"low_model", r.low_model},
        {"heuristic", r.heuristic},
        {"action_model", r.action_model},
        {"conflict_analyzer", r.conflict_analyzer},
        {"algorithm_kwargs", r.algorithm_kwargs},
        {"budget_mode", r.budget_mode},
        {"success", r.success},
        {"status", r.status},
        {"fail_reason", r.fail_reason},
        {"total_time_ms", r.total_time_ms},
        {"iterations", r.iterations},
        {"total_cost", r.total_cost},
        {"total_length", r.total_length},
        {"num_tasks", r.num_tasks},
        {"num_tasks_success", r.num_tasks_success},
        {"witness_compared", r.witness_compared},
    };

    if (r.witness_compared) {
        j["reference_cost"] = r.reference_cost;
        if (r.success) {
            j["cost_gap"] = r.cost_gap;
            j["cost_ratio"] = r.cost_ratio;
        } else {
            j["cost_gap"] = nullptr;
            j["cost_ratio"] = nullptr;
        }
    }

    if (r.budget_mode == "time") {
        j["max_time_ms"] = r.max_time_ms;
        j["max_iterations"] = nullptr;
    } else {
        j["max_time_ms"] = nullptr;
        if (r.max_iterations == std::numeric_limits<std::size_t>::max()) {
            j["max_iterations"] = nullptr;
        } else {
            j["max_iterations"] = r.max_iterations;
        }
    }

    json groups = json::array();
    for (const DesignGroupResult& g : r.groups) {
        groups.push_back(dump_group(g));
    }
    j["groups"] = std::move(groups);
    return j;
}

}  // namespace

void DesignReport::set_groups_from_tasks(const std::vector<topology::Task>& tasks) {
    groups.clear();
    std::unordered_map<std::string, std::size_t> index;

    for (const topology::Task& task : tasks) {
        auto it = index.find(task.group_id);
        if (it == index.end()) {
            index.emplace(task.group_id, groups.size());
            DesignGroupResult g;
            g.group_id = task.group_id;
            groups.push_back(std::move(g));
            it = index.find(task.group_id);
        }

        DesignGroupResult& g = groups[it->second];
        DesignTaskResult tr;
        tr.task_id = task.task_id;
        tr.edge_id = task.edge_id;
        tr.success = task.succeeded();
        tr.path = task.path;
        g.tasks.push_back(std::move(tr));
    }

    for (DesignGroupResult& g : groups) {
        g.success = !g.tasks.empty();
        for (const DesignTaskResult& t : g.tasks) {
            if (!t.success) {
                g.success = false;
                break;
            }
        }
    }

    recompute_totals();
}

void DesignReport::recompute_totals() {
    total_cost = 0.0;
    total_length = 0;
    num_tasks = 0;
    num_tasks_success = 0;

    for (const DesignGroupResult& g : groups) {
        for (const DesignTaskResult& t : g.tasks) {
            ++num_tasks;
            if (t.success) {
                ++num_tasks_success;
            }
            total_cost += t.path.cost;
            total_length += t.path.length();
        }
    }
}

void DesignReport::compare_witness() {
    witness_compared = false;
    reference_cost = 0.0;
    cost_gap = 0.0;
    cost_ratio = 0.0;
    if (instance_path.empty()) {
        return;
    }

    const Instance inst = Instance::from_file(instance_path);
    for (const GroupCorridors& g : inst.groups) {
        for (const planner::Path& p : g.paths) {
            reference_cost += p.cost;
        }
    }
    witness_compared = true;
    if (success && reference_cost > 0.0) {
        cost_gap = total_cost - reference_cost;
        cost_ratio = total_cost / reference_cost;
    }
}

void DesignReport::to_file(const std::string& path) const {
    std::ofstream out(path);
    if (!out) {
        fail("cannot write file: " + path);
    }
    out << to_json_string(2);
}

std::string DesignReport::to_json_string(int indent) const {
    return dump(*this).dump(indent);
}

void write_design_reports_jsonl(
    const std::string& path,
    const std::vector<DesignReport>& reports) {
    std::ofstream out(path);
    if (!out) {
        fail("cannot write file: " + path);
    }
    for (const DesignReport& r : reports) {
        out << r.to_json_string(-1) << '\n';
    }
}

}  // namespace pipe_design::benchmark


==> anc/pipe_design/src/benchmark/main_gen.cpp <==
#include "benchmark/GeneratorTypes.h"
#include "benchmark/axis_ray/AxisRayGenerator.h"
#include "benchmark/corridor_rack/CorridorRackGenerator.h"
#include "benchmark/pillar_field/PillarFieldGenerator.h"
#include "benchmark/plane_slice/PlaneSlicedGenerator.h"

#include <cstdint>
#include <filesystem>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

#include <yaml-cpp/yaml.h>

namespace fs = std::filesystem;

namespace {

void usage(const char* argv0) {
    std::cerr
        << "Usage: " << argv0 << " --generator <axis_ray|plane_slice> --out <dir> [options]\n"
        << "\nRequired:\n"
        << "  --generator <name>     axis_ray | plane_slice\n"
        << "  --out <dir>            output folder (created if missing)\n"
        << "\nCommon:\n"
        << "  --num <int>            instances to generate (default 1)\n"
        << "  --seed <uint>          base seed; instance i uses seed+i (default 0)\n"
        << "  --size <int>           cubic domain size_x=y=z (default 32)\n"
        << "  --size_x/y/z <int>     override one axis\n"
        << "  --radius <float>       pipe radius (default 0.5)\n"
        << "  --shell_margin <float> extra shell beyond radius (default 0;\n"
        << "                         shell_cells=ceil((shell_margin+radius)/res))\n"
        << "  --carve_margin <int>   Chebyshev carve through shell AABBs (default 0)\n"
        << "  --terminal_gap <int>   slack beyond diameter (default 2)\n"
        << "  --num_groups <int>     (default 1)\n"
        << "  --terminals <list>     per-group counts, e.g. 3 or 2,2,3 (default 2 each)\n"
        << "  --max_iterations <int> (default 256)\n"
        << "  --subdomain_n <int>    plane_slice only: 3|4|5 (default 3)\n"
        << "  --keep_failed          still write YAML when generate() fails\n"
        << "\nObstacle (optional; runs after corridor + shell):\n"
        << "  --obstacle <name>      none | pillar_field | corridor_rack (default none)\n"
        << "  --obstacle_density <float>     pillar_field target rho (default 0.4)\n"
        << "  --corridor_margin <int>        Chebyshev corridor keep-out (default -1 → radius_cells)\n"
        << "  --obstacle_max_rounds <int>    pillar_field rounds (default 256)\n"
        << "  --min_edge <int>               pillar_field min box edge (default 2)\n"
        << "  --max_edge <int>               pillar_field max box edge (default 16)\n"
        << "  --candidates_per_round <int>   pillar_field (default 32)\n"
        << "  --isometric                    pillar_field isometric expand\n"
        << "  --dist_cap <int>               pillar_field sampling cap (default 16)\n"
        << "  --dilate_steps <int>           corridor_rack k (default -1 → corridor_margin)\n"
        << "\naxis_ray:\n"
        << "  --init_waypoints_num --attach_waypoints_num\n"
        << "  --min_path_size --max_path_size --path_gap --branch_gap --max_attempts\n"
        << "\nplane_slice:\n"
        << "  --plane_gap <int>\n";
}

std::vector<int> parse_int_list(const std::string& s) {
    std::vector<int> out;
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, ',')) {
        out.push_back(std::stoi(item));
    }
    return out;
}

const char* require_arg(int argc, char** argv, int& i, const char* flag) {
    if (i + 1 >= argc) {
        throw std::runtime_error(std::string("missing value for ") + flag);
    }
    return argv[++i];
}

struct ObstacleCliConfig {
    std::string type;  // empty = disabled
    float density_target = 0.4f;
    int corridor_margin = -1;
    int max_rounds = 256;
    int min_edge = 2;
    int max_edge = 16;
    int candidates_per_round = 32;
    bool isometric = false;
    int dist_cap = 16;
    int dilate_steps = -1;
};

bool run_obstacle_gen(const ObstacleCliConfig& cfg,
                      std::uint32_t seed,
                      pipe_design::benchmark::Instance& inst,
                      YAML::Node& gen_params) {
    if (cfg.type.empty() || cfg.type == "none") {
        return true;
    }

    const int corridor_margin =
        cfg.corridor_margin >= 0 ? cfg.corridor_margin : inst.params.radius_cells();

    if (cfg.type == "pillar_field") {
        pipe_design::benchmark::pillar_field::GenParams op;
        op.density_target = cfg.density_target;
        op.corridor_margin = corridor_margin;
        op.seed = seed;
        op.max_rounds = cfg.max_rounds;
        op.min_edge = cfg.min_edge;
        op.max_edge = cfg.max_edge;
        op.candidates_per_round = cfg.candidates_per_round;
        op.isometric = cfg.isometric;
        op.dist_cap = cfg.dist_cap;

        gen_params["obstacle_type"] = "pillar_field";
        gen_params["obstacle_density"] = op.density_target;
        gen_params["corridor_margin"] = op.corridor_margin;
        gen_params["obstacle_max_rounds"] = op.max_rounds;
        gen_params["min_edge"] = op.min_edge;
        gen_params["max_edge"] = op.max_edge;
        gen_params["candidates_per_round"] = op.candidates_per_round;
        gen_params["isometric"] = op.isometric;
        gen_params["dist_cap"] = op.dist_cap;

        pipe_design::benchmark::pillar_field::PillarFieldGenerator gen(op);
        if (!gen.generate(inst)) {
            inst.success = false;
            if (inst.reason.empty()) {
                inst.reason = "pillar_field: generate failed";
            }
            return false;
        }
        return true;
    }

    if (cfg.type == "corridor_rack") {
        pipe_design::benchmark::corridor_rack::GenParams op;
        op.corridor_margin = corridor_margin;
        op.seed = seed;
        op.max_rounds = cfg.max_rounds;
        op.dilate_steps = cfg.dilate_steps;

        gen_params["obstacle_type"] = "corridor_rack";
        gen_params["corridor_margin"] = op.corridor_margin;
        gen_params["obstacle_max_rounds"] = op.max_rounds;
        gen_params["dilate_steps"] = op.dilate_steps;

        pipe_design::benchmark::corridor_rack::CorridorRackGenerator gen(op);
        if (!gen.generate(inst)) {
            inst.success = false;
            if (inst.reason.empty()) {
                inst.reason = "corridor_rack: generate failed";
            }
            return false;
        }
        gen_params["obstacle_density"] = inst.obstacle_params.density_target;
        return true;
    }

    throw std::runtime_error("unknown obstacle type: " + cfg.type);
}

}  // namespace

int main(int argc, char** argv) {
    std::string generator;
    std::string out_dir;
    int num = 1;
    std::uint32_t seed0 = 0;
    int size = 32;
    int size_x = -1, size_y = -1, size_z = -1;
    float radius = 0.5f;
    float shell_margin = 0.f;
    int carve_margin = 0;
    int terminal_gap = 2;
    int num_groups = 1;
    std::vector<int> terminals;
    int max_iterations = 256;
    int subdomain_n = 3;
    bool keep_failed = false;

    // axis_ray
    int init_waypoints_num = 3;
    int attach_waypoints_num = 2;
    int min_path_size = 4;
    int max_path_size = 16;
    int path_gap = 2;
    int branch_gap = 3;
    int max_attempts = 64;

    // plane_slice
    int plane_gap = 2;

    ObstacleCliConfig obstacle_cfg;

    try {
        for (int i = 1; i < argc; ++i) {
            const std::string a = argv[i];
            if (a == "-h" || a == "--help") {
                usage(argv[0]);
                return 0;
            }
            if (a == "--generator") {
                generator = require_arg(argc, argv, i, a.c_str());
            } else if (a == "--out") {
                out_dir = require_arg(argc, argv, i, a.c_str());
            } else if (a == "--num") {
                num = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--seed") {
                seed0 = static_cast<std::uint32_t>(
                    std::stoul(require_arg(argc, argv, i, a.c_str())));
            } else if (a == "--size") {
                size = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--size_x") {
                size_x = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--size_y") {
                size_y = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--size_z") {
                size_z = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--radius") {
                radius = std::stof(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--shell_margin") {
                shell_margin = std::stof(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--carve_margin") {
                carve_margin = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--terminal_gap") {
                terminal_gap = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--num_groups") {
                num_groups = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--terminals") {
                terminals = parse_int_list(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--max_iterations") {
                max_iterations = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--subdomain_n") {
                subdomain_n = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--keep_failed") {
                keep_failed = true;
            } else if (a == "--init_waypoints_num") {
                init_waypoints_num = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--attach_waypoints_num") {
                attach_waypoints_num = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--min_path_size") {
                min_path_size = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--max_path_size") {
                max_path_size = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--path_gap") {
                path_gap = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--branch_gap") {
                branch_gap = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--max_attempts") {
                max_attempts = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--plane_gap") {
                plane_gap = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--obstacle") {
                obstacle_cfg.type = require_arg(argc, argv, i, a.c_str());
            } else if (a == "--obstacle_density") {
                obstacle_cfg.density_target =
                    std::stof(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--corridor_margin") {
                obstacle_cfg.corridor_margin =
                    std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--obstacle_max_rounds") {
                obstacle_cfg.max_rounds =
                    std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--min_edge") {
                obstacle_cfg.min_edge = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--max_edge") {
                obstacle_cfg.max_edge = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--candidates_per_round") {
                obstacle_cfg.candidates_per_round =
                    std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--isometric") {
                obstacle_cfg.isometric = true;
            } else if (a == "--dist_cap") {
                obstacle_cfg.dist_cap = std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else if (a == "--dilate_steps") {
                obstacle_cfg.dilate_steps =
                    std::stoi(require_arg(argc, argv, i, a.c_str()));
            } else {
                throw std::runtime_error("unknown argument: " + a);
            }
        }
    } catch (const std::exception& e) {
        std::cerr << "error: " << e.what() << "\n";
        usage(argv[0]);
        return 1;
    }

    if (generator.empty() || out_dir.empty()) {
        std::cerr << "error: --generator and --out are required\n";
        usage(argv[0]);
        return 1;
    }
    if (num <= 0) {
        std::cerr << "error: --num must be > 0\n";
        return 1;
    }
    if (!obstacle_cfg.type.empty() && obstacle_cfg.type != "none" &&
        obstacle_cfg.type != "pillar_field" && obstacle_cfg.type != "corridor_rack") {
        std::cerr << "error: --obstacle must be none | pillar_field | corridor_rack\n";
        return 1;
    }

    if (size_x < 0) {
        size_x = size;
    }
    if (size_y < 0) {
        size_y = size;
    }
    if (size_z < 0) {
        size_z = size;
    }

    if (terminals.empty()) {
        terminals.assign(static_cast<std::size_t>(num_groups), 2);
    } else if (static_cast<int>(terminals.size()) == 1 && num_groups > 1) {
        terminals.assign(static_cast<std::size_t>(num_groups), terminals[0]);
    } else if (static_cast<int>(terminals.size()) != num_groups) {
        std::cerr << "error: --terminals length must be 1 or equal --num_groups\n";
        return 1;
    }

    std::error_code ec;
    fs::create_directories(out_dir, ec);
    if (ec) {
        std::cerr << "error: cannot create --out: " << ec.message() << "\n";
        return 1;
    }

    int ok_count = 0;
    int fail_count = 0;

    for (int i = 0; i < num; ++i) {
        const std::uint32_t seed = seed0 + static_cast<std::uint32_t>(i);
        pipe_design::benchmark::Instance inst;
        YAML::Node gen_params;
        bool ok = false;

        if (generator == "axis_ray") {
            pipe_design::benchmark::axis_ray::GenParams p;
            p.size_x = size_x;
            p.size_y = size_y;
            p.size_z = size_z;
            p.radius = radius;
            p.shell_margin = shell_margin;
            p.carve_margin = carve_margin;
            p.terminal_gap = terminal_gap;
            p.num_groups = num_groups;
            p.terminals_per_group = terminals;
            p.seed = seed;
            p.max_iterations = max_iterations;
            p.subdomain_n = subdomain_n;
            p.init_waypoints_num = init_waypoints_num;
            p.attach_waypoints_num = attach_waypoints_num;
            p.min_path_size = min_path_size;
            p.max_path_size = max_path_size;
            p.path_gap = path_gap;
            p.branch_gap = branch_gap;
            p.max_attempts = max_attempts;

            gen_params["init_waypoints_num"] = p.init_waypoints_num;
            gen_params["attach_waypoints_num"] = p.attach_waypoints_num;
            gen_params["min_path_size"] = p.min_path_size;
            gen_params["max_path_size"] = p.max_path_size;
            gen_params["path_gap"] = p.path_gap;
            gen_params["branch_gap"] = p.branch_gap;
            gen_params["max_attempts"] = p.max_attempts;

            pipe_design::benchmark::axis_ray::AxisRayGenerator gen(p);
            ok = gen.generate(inst);
        } else if (generator == "plane_slice") {
            pipe_design::benchmark::plane_slice::GenParams p;
            p.size_x = size_x;
            p.size_y = size_y;
            p.size_z = size_z;
            p.radius = radius;
            p.shell_margin = shell_margin;
            p.carve_margin = carve_margin;
            p.terminal_gap = terminal_gap;
            p.num_groups = num_groups;
            p.terminals_per_group = terminals;
            p.seed = seed;
            p.max_iterations = max_iterations;
            p.subdomain_n = subdomain_n;
            p.plane_gap = plane_gap;

            gen_params["plane_gap"] = p.plane_gap;

            pipe_design::benchmark::plane_slice::PlaneSlicedGenerator gen(p);
            ok = gen.generate(inst);
        } else {
            std::cerr << "error: unknown generator '" << generator << "'\n";
            return 1;
        }

        if (ok && inst.success && !obstacle_cfg.type.empty() &&
            obstacle_cfg.type != "none") {
            try {
                if (!run_obstacle_gen(obstacle_cfg, seed, inst, gen_params)) {
                    ok = false;
                }
            } catch (const std::exception& e) {
                inst.success = false;
                inst.reason = e.what();
                ok = false;
            }
        }

        if (!ok || !inst.success) {
            ++fail_count;
            std::cerr << "[" << i << "] FAIL seed=" << seed << " "
                      << (inst.reason.empty() ? "(no reason)" : inst.reason) << "\n";
            if (!keep_failed) {
                continue;
            }
        } else {
            ++ok_count;
        }

        const std::string path =
            (fs::path(out_dir) / ("instance_" + std::to_string(i) + ".yaml")).string();
        if (!inst.to_file(path, generator, gen_params)) {
            std::cerr << "[" << i << "] error writing " << path << "\n";
            return 1;
        }
        std::cout << "[" << i << "] wrote " << path
                  << (ok && inst.success ? " (ok)" : " (failed instance)") << "\n";
    }

    std::cout << "done: ok=" << ok_count << " fail=" << fail_count << "\n";
    return fail_count > 0 ? 2 : 0;
}


==> anc/pipe_design/src/benchmark/pillar_field/PillarFieldGenerator.cpp <==
#include "benchmark/pillar_field/PillarFieldGenerator.h"

#include "benchmark/GeneratorUtils.h"

#include <algorithm>
#include <cmath>
#include <limits>
#include <queue>
#include <stdexcept>

namespace pipe_design::benchmark::pillar_field {
namespace {

constexpr int kDistInf = std::numeric_limits<int>::max() / 4;

}  // namespace

PillarFieldGenerator::PillarFieldGenerator(GenParams params)
    : params_(std::move(params))
    , rng_(params_.seed) {}

bool PillarFieldGenerator::generate(Instance& out) {
    out.obstacle_params = static_cast<const ObstacleGenParams&>(params_);
    sx_ = out.params.size_x;
    sy_ = out.params.size_y;
    sz_ = out.params.size_z;
    res_ = benchmark::GenParams::resolution;
    density_ = 0.f;
    blocked_vol_ = 0;
    eligible0_ = 0;

    if (sx_ <= 0 || sy_ <= 0 || sz_ <= 0) {
        out.reason = "pillar_field: empty domain";
        return false;
    }
    if (params_.density_target < 0.f || params_.density_target > 1.f) {
        out.reason = "pillar_field: density_target out of [0,1]";
        return false;
    }
    if (params_.min_edge < 1) {
        out.reason = "pillar_field: min_edge < 1";
        return false;
    }
    if (params_.max_edge < params_.min_edge) {
        out.reason = "pillar_field: max_edge < min_edge";
        return false;
    }

    const int margin = params_.corridor_margin;
    if (margin < 0) {
        out.reason = "pillar_field: corridor_margin < 0";
        return false;
    }

    const std::size_t n =
        static_cast<std::size_t>(sx_) * static_cast<std::size_t>(sy_) *
        static_cast<std::size_t>(sz_);
    blocked_.assign(n, 0);
    dist_.assign(n, 0);
    mark_corridors_blocked(out.groups, margin, sx_, sy_, sz_, blocked_);
    mark_obstacles_blocked(out, sx_, sy_, sz_, blocked_);

    for (std::uint8_t v : blocked_) {
        if (v == 0) {
            ++eligible0_;
        }
    }
    if (eligible0_ == 0 || params_.density_target <= 0.f) {
        density_ = 0.f;
        return true;
    }

    rebuild_dist();

    int stagnant = 0;
    for (int round = 0; round < params_.max_rounds; ++round) {
        if (density_ >= params_.density_target) {
            break;
        }

        Box best{};
        int best_score = 0;
        for (int c = 0; c < params_.candidates_per_round; ++c) {
            grid::CellCoord seed;
            if (!sample_seed(seed)) {
                break;
            }
            Box box = greedy_expand(seed);
            if (box.min_edge() < params_.min_edge) {
                continue;
            }
            const int score = box.volume();
            if (score > best_score) {
                best_score = score;
                best = box;
            }
        }

        if (best_score <= 0) {
            if (++stagnant >= 3) {
                break;
            }
            continue;
        }
        stagnant = 0;
        commit(best, out);
    }

    density_ = static_cast<float>(blocked_vol_) /
               static_cast<float>(eligible0_);
    return true;
}

void PillarFieldGenerator::rebuild_dist() {
    std::queue<grid::CellCoord> q;
    for (int z = 0; z < sz_; ++z) {
        for (int y = 0; y < sy_; ++y) {
            for (int x = 0; x < sx_; ++x) {
                const std::size_t i = static_cast<std::size_t>(idx(x, y, z));
                if (blocked_[i]) {
                    dist_[i] = 0;
                    q.push({x, y, z});
                } else {
                    dist_[i] = kDistInf;
                }
            }
        }
    }
    while (!q.empty()) {
        const grid::CellCoord c = q.front();
        q.pop();
        const int cd = dist_[static_cast<std::size_t>(idx(c.x, c.y, c.z))];
        for (int dz = -1; dz <= 1; ++dz) {
            for (int dy = -1; dy <= 1; ++dy) {
                for (int dx = -1; dx <= 1; ++dx) {
                    if (dx == 0 && dy == 0 && dz == 0) {
                        continue;
                    }
                    const int nx = c.x + dx;
                    const int ny = c.y + dy;
                    const int nz = c.z + dz;
                    if (!in_bounds(nx, ny, nz)) {
                        continue;
                    }
                    const std::size_t ni =
                        static_cast<std::size_t>(idx(nx, ny, nz));
                    const int nd = cd + 1;
                    if (nd < dist_[ni]) {
                        dist_[ni] = nd;
                        q.push({nx, ny, nz});
                    }
                }
            }
        }
    }
}

void PillarFieldGenerator::update_dist_from(
    const std::vector<grid::CellCoord>& seeds) {
    std::queue<grid::CellCoord> q;
    for (const grid::CellCoord& s : seeds) {
        const std::size_t i = static_cast<std::size_t>(idx(s.x, s.y, s.z));
        dist_[i] = 0;
        q.push(s);
    }
    while (!q.empty()) {
        const grid::CellCoord c = q.front();
        q.pop();
        const int cd = dist_[static_cast<std::size_t>(idx(c.x, c.y, c.z))];
        for (int dz = -1; dz <= 1; ++dz) {
            for (int dy = -1; dy <= 1; ++dy) {
                for (int dx = -1; dx <= 1; ++dx) {
                    if (dx == 0 && dy == 0 && dz == 0) {
                        continue;
                    }
                    const int nx = c.x + dx;
                    const int ny = c.y + dy;
                    const int nz = c.z + dz;
                    if (!in_bounds(nx, ny, nz)) {
                        continue;
                    }
                    const std::size_t ni =
                        static_cast<std::size_t>(idx(nx, ny, nz));
                    const int nd = cd + 1;
                    if (nd < dist_[ni]) {
                        dist_[ni] = nd;
                        q.push({nx, ny, nz});
                    }
                }
            }
        }
    }
}

float PillarFieldGenerator::sample_weight_at(int x, int y, int z) const {
    const int d = dist_[static_cast<std::size_t>(idx(x, y, z))];
    if (params_.dist_cap > 0) {
        return static_cast<float>(std::min(d, params_.dist_cap));
    }
    return static_cast<float>(d);
}

bool PillarFieldGenerator::sample_seed(grid::CellCoord& out) {
    // One pass builds weights; roulette reuses them (no second sample_weight_at).
    std::vector<float> w(dist_.size(), 0.f);
    double total = 0.0;
    for (int z = 0; z < sz_; ++z) {
        for (int y = 0; y < sy_; ++y) {
            for (int x = 0; x < sx_; ++x) {
                if (is_blocked(x, y, z)) {
                    continue;
                }
                const std::size_t i = static_cast<std::size_t>(idx(x, y, z));
                w[i] = sample_weight_at(x, y, z);
                total += static_cast<double>(w[i]);
            }
        }
    }
    if (total <= 0.0) {
        return false;
    }

    std::uniform_real_distribution<double> uni(0.0, total);
    double tick = uni(rng_);
    for (int z = 0; z < sz_; ++z) {
        for (int y = 0; y < sy_; ++y) {
            for (int x = 0; x < sx_; ++x) {
                if (is_blocked(x, y, z)) {
                    continue;
                }
                tick -= static_cast<double>(
                    w[static_cast<std::size_t>(idx(x, y, z))]);
                if (tick <= 0.0) {
                    out = {x, y, z};
                    return true;
                }
            }
        }
    }
    throw std::logic_error(
        "pillar_field: sample_seed roulette failed with total > 0");
}

bool PillarFieldGenerator::face_free(const Box& b, int face) const {
    if (face == 0) {
        const int x = b.x1 + 1;
        for (int z = b.z0; z <= b.z1; ++z) {
            for (int y = b.y0; y <= b.y1; ++y) {
                if (is_blocked(x, y, z)) {
                    return false;
                }
            }
        }
        return true;
    }
    if (face == 1) {
        const int x = b.x0 - 1;
        for (int z = b.z0; z <= b.z1; ++z) {
            for (int y = b.y0; y <= b.y1; ++y) {
                if (is_blocked(x, y, z)) {
                    return false;
                }
            }
        }
        return true;
    }
    if (face == 2) {
        const int y = b.y1 + 1;
        for (int z = b.z0; z <= b.z1; ++z) {
            for (int x = b.x0; x <= b.x1; ++x) {
                if (is_blocked(x, y, z)) {
                    return false;
                }
            }
        }
        return true;
    }
    if (face == 3) {
        const int y = b.y0 - 1;
        for (int z = b.z0; z <= b.z1; ++z) {
            for (int x = b.x0; x <= b.x1; ++x) {
                if (is_blocked(x, y, z)) {
                    return false;
                }
            }
        }
        return true;
    }
    if (face == 4) {
        const int z = b.z1 + 1;
        for (int y = b.y0; y <= b.y1; ++y) {
            for (int x = b.x0; x <= b.x1; ++x) {
                if (is_blocked(x, y, z)) {
                    return false;
                }
            }
        }
        return true;
    }
    const int z = b.z0 - 1;
    for (int y = b.y0; y <= b.y1; ++y) {
        for (int x = b.x0; x <= b.x1; ++x) {
            if (is_blocked(x, y, z)) {
                return false;
            }
        }
    }
    return true;
}

PillarFieldGenerator::Box PillarFieldGenerator::greedy_expand(
    const grid::CellCoord& seed) const {
    Box b{seed.x, seed.y, seed.z, seed.x, seed.y, seed.z};
    if (is_blocked(seed.x, seed.y, seed.z)) {
        return b;
    }
    if (params_.isometric) {
        // All six faces must advance together; stop when any face is blocked
        // or next layer would make edge > max_edge.
        while (true) {
            const int edge = b.x1 - b.x0 + 1;
            if (edge >= params_.max_edge) {
                break;
            }
            bool ok = true;
            for (int face = 0; face < 6; ++face) {
                if (!face_free(b, face)) {
                    ok = false;
                    break;
                }
            }
            if (!ok) {
                break;
            }
            ++b.x1;
            --b.x0;
            ++b.y1;
            --b.y0;
            ++b.z1;
            --b.z0;
        }
        return b;
    }
    // Maximal AABB: expand free faces independently until each face is done
    // (blocked or axis already at max_edge).
    bool x_pos = false, x_neg = false, y_pos = false, y_neg = false,
         z_pos = false, z_neg = false;
    while (!(x_pos && x_neg && y_pos && y_neg && z_pos && z_neg)) {
        if (!x_pos) {
            if ((b.x1 - b.x0 + 1) >= params_.max_edge || !face_free(b, 0)) {
                x_pos = true;
            } else {
                ++b.x1;
            }
        }
        if (!x_neg) {
            if ((b.x1 - b.x0 + 1) >= params_.max_edge || !face_free(b, 1)) {
                x_neg = true;
            } else {
                --b.x0;
            }
        }
        if (!y_pos) {
            if ((b.y1 - b.y0 + 1) >= params_.max_edge || !face_free(b, 2)) {
                y_pos = true;
            } else {
                ++b.y1;
            }
        }
        if (!y_neg) {
            if ((b.y1 - b.y0 + 1) >= params_.max_edge || !face_free(b, 3)) {
                y_neg = true;
            } else {
                --b.y0;
            }
        }
        if (!z_pos) {
            if ((b.z1 - b.z0 + 1) >= params_.max_edge || !face_free(b, 4)) {
                z_pos = true;
            } else {
                ++b.z1;
            }
        }
        if (!z_neg) {
            if ((b.z1 - b.z0 + 1) >= params_.max_edge || !face_free(b, 5)) {
                z_neg = true;
            } else {
                --b.z0;
            }
        }
    }
    return b;
}

void PillarFieldGenerator::commit(const Box& b, Instance& out) {
    std::vector<grid::CellCoord> newly;
    newly.reserve(static_cast<std::size_t>(b.volume()));
    for (int z = b.z0; z <= b.z1; ++z) {
        for (int y = b.y0; y <= b.y1; ++y) {
            for (int x = b.x0; x <= b.x1; ++x) {
                const std::size_t i = static_cast<std::size_t>(idx(x, y, z));
                if (blocked_[i] != 0) {
                    continue;
                }
                blocked_[i] = 1;
                newly.push_back({x, y, z});
            }
        }
    }
    blocked_vol_ += static_cast<std::int64_t>(newly.size());
    density_ = static_cast<float>(blocked_vol_) /
               static_cast<float>(eligible0_);

    update_dist_from(newly);

    out.aabbs.push_back(geom::AabbObstacle{
        geom::Vec3{static_cast<float>(b.x0) * res_,
                   static_cast<float>(b.y0) * res_,
                   static_cast<float>(b.z0) * res_},
        geom::Vec3{static_cast<float>(b.x1 + 1) * res_,
                   static_cast<float>(b.y1 + 1) * res_,
                   static_cast<float>(b.z1 + 1) * res_}});
}

}  // namespace pipe_design::benchmark::pillar_field


==> anc/pipe_design/src/benchmark/pipe_run_design.cpp <==
#include "benchmark/design_report/DesignReport.h"
#include "conflict/ConflictAnalyzer.h"
#include "conflict/NearTerminalAnalyzer.h"
#include "grid/CompositeGrid.h"
#include "heuristic/Euclidean.h"
#include "heuristic/Heuristic.h"
#include "heuristic/Manhattan.h"
#include "heuristic/Octile.h"
#include "planner/high/CBS.h"
#include "planner/high/PP.h"
#include "planner/high/PBS.h"
#include "planner/high/sequence/GroupLayerSwapReplanner.h"
#include "planner/low/AStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/ActionModel.h"
#include "planner/motion/EightConnected.h"
#include "planner/motion/SixConnected.h"
#include "planner/motion/TwentySixConnected.h"
#include "planner/multi/GroupSession.h"
#include "planner/multi/PartialOrderSequencer.h"
#include "planner/multi/PrioritySequencer.h"
#include "planner/open/PairingHeap.h"
#include "problem/Problem.h"
#include "topology/PureMST.h"
#include "topology/RadiusPriorityMergeBuilder.h"
#include "topology/RadiusSpineMSTBuilder.h"
#include "topology/Types.h"

#include <nlohmann/json.hpp>

#include <chrono>
#include <cstdlib>
#include <filesystem>
#include <iostream>
#include <limits>
#include <memory>
#include <string>
#include <unordered_map>
#include <vector>

namespace fs = std::filesystem;

using pipe_design::benchmark::DesignReport;
using pipe_design::benchmark::write_design_reports_jsonl;
using pipe_design::conflict::ConflictAnalyzer;
using pipe_design::conflict::NearTerminalAnalyzer;
using pipe_design::grid::CompositeGrid;
using pipe_design::heuristic::Euclidean;
using pipe_design::heuristic::Heuristic;
using pipe_design::heuristic::Manhattan;
using pipe_design::heuristic::Octile;
using pipe_design::planner::AStar;
using pipe_design::planner::CBS;
using pipe_design::planner::GroupLayerSwapReplanner;
using pipe_design::planner::GroupSession;
using pipe_design::planner::PairingHeap;
using pipe_design::planner::PartialOrderSequencer;
using pipe_design::planner::PP;
using pipe_design::planner::PBS;
using pipe_design::planner::PBSSearchMode;
using pipe_design::planner::PrioritySequencer;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::ActionModel;
using pipe_design::planner::motion::EightConnected;
using pipe_design::planner::motion::SixConnected;
using pipe_design::planner::motion::TwentySixConnected;
using pipe_design::problem::Problem;
using pipe_design::topology::CostType;
using pipe_design::topology::GlobalTopologyPlan;
using pipe_design::topology::PureMST;
using pipe_design::topology::RadiusMerge;
using pipe_design::topology::RadiusPriorityMergeBuilder;
using pipe_design::topology::RadiusSpineMSTBuilder;

struct Cli {
    fs::path instance;
    fs::path instance_dir;
    fs::path export_path = "design_reports.jsonl";
    std::string algorithm = "cbs";
    // Topology section
    std::string topology = "pure_mst";
    std::string radius_merge = "min";
    std::string cost_type = "euclidean";
    // Low-level section
    std::string heuristic = "octile";
    std::string action_model = "TwentySixConnected";
    // CBS / PBS
    std::string conflict_analyzer = "near_terminal";
    // PBS
    std::string pbs_mode = "depth_first";
    // Budget section: exactly one active axis via budget_mode
    std::string budget_mode = "time";
    double max_time_ms = 60000.0;
    std::size_t max_iterations = 10000;
    // Free-form tags copied into DesignReport.meta (JSON object).
    nlohmann::json meta = nlohmann::json::object();
};

static void usage(const char* prog) {
    std::cerr
        << "Usage:\n"
        << "  " << prog << " --instance <file.yaml> [options]\n"
        << "  " << prog << " --instance_dir <dir> [options]\n"
        << "\nI/O:\n"
        << "  --instance PATH\n"
        << "  --instance_dir DIR\n"
        << "  --export PATH                          output JSONL file (default: design_reports.jsonl)\n"
        << "  --meta JSON_OBJECT                     free-form tags → report.meta\n"
        << "                                         e.g. '{\"generator\":\"axis_ray\",\"level\":\"middle\"}'\n"
        << "\nHigh-level:\n"
        << "  --algorithm cbs|pp|pbs                 (default: cbs)\n"
        << "\nTopology:\n"
        << "  --topology pure_mst|radius_spine|radius_priority_merge\n"
        << "                                         (default: pure_mst)\n"
        << "  --radius_merge min|average             (default: min)\n"
        << "  --cost_type euclidean|dijkstra|volume  (default: euclidean)\n"
        << "\nLow-level:\n"
        << "  --heuristic manhattan|euclidean|octile (default: octile)\n"
        << "  --action_model SixConnected|EightConnected|TwentySixConnected\n"
        << "                                         (default: TwentySixConnected)\n"
        << "\nCBS:\n"
        << "  --conflict_analyzer near_terminal      (default: near_terminal)\n"
        << "\nPBS:\n"
        << "  --conflict_analyzer near_terminal      (same flag as CBS)\n"
        << "  --pbs_mode depth_first|best_first      (default: depth_first)\n"
        << "\nPP:\n"
        << "  (no algo-specific flags yet; uses GroupLayerSwapReplanner)\n"
        << "\nBudget (exactly one mode):\n"
        << "  --budget_mode time|iterations          (default: time)\n"
        << "  --max_time_ms N                        used if mode=time (default: 60000)\n"
        << "  --max_iterations N                     used if mode=iterations (default: 10000)\n";
}

static bool parse_cli(int argc, char** argv, Cli& cli) {
    for (int i = 1; i < argc; ++i) {
        const std::string arg = argv[i];
        auto need = [&](const char* name) -> const char* {
            if (i + 1 >= argc) {
                std::cerr << "missing value for " << name << '\n';
                return nullptr;
            }
            return argv[++i];
        };
        if (arg == "--instance") {
            const char* v = need("--instance");
            if (v == nullptr) {
                return false;
            }
            cli.instance = v;
        } else if (arg == "--instance_dir") {
            const char* v = need("--instance_dir");
            if (v == nullptr) {
                return false;
            }
            cli.instance_dir = v;
        } else if (arg == "--export") {
            const char* v = need("--export");
            if (v == nullptr) {
                return false;
            }
            cli.export_path = v;
        } else if (arg == "--export_dir") {
            std::cerr << "--export_dir is removed; use --export <file.jsonl>\n";
            return false;
        } else if (arg == "--meta") {
            const char* v = need("--meta");
            if (v == nullptr) {
                return false;
            }
            try {
                cli.meta = nlohmann::json::parse(v);
            } catch (const nlohmann::json::exception& e) {
                std::cerr << "--meta must be valid JSON: " << e.what() << '\n';
                return false;
            }
            if (!cli.meta.is_object()) {
                std::cerr << "--meta must be a JSON object (dict), got "
                          << cli.meta.type_name() << '\n';
                return false;
            }
        } else if (arg == "--algorithm") {
            const char* v = need("--algorithm");
            if (v == nullptr) {
                return false;
            }
            cli.algorithm = v;
        } else if (arg == "--topology") {
            const char* v = need("--topology");
            if (v == nullptr) {
                return false;
            }
            cli.topology = v;
        } else if (arg == "--radius_merge") {
            const char* v = need("--radius_merge");
            if (v == nullptr) {
                return false;
            }
            cli.radius_merge = v;
        } else if (arg == "--cost_type") {
            const char* v = need("--cost_type");
            if (v == nullptr) {
                return false;
            }
            cli.cost_type = v;
        } else if (arg == "--heuristic") {
            const char* v = need("--heuristic");
            if (v == nullptr) {
                return false;
            }
            cli.heuristic = v;
        } else if (arg == "--action_model") {
            const char* v = need("--action_model");
            if (v == nullptr) {
                return false;
            }
            cli.action_model = v;
        } else if (arg == "--conflict_analyzer") {
            const char* v = need("--conflict_analyzer");
            if (v == nullptr) {
                return false;
            }
            cli.conflict_analyzer = v;
        } else if (arg == "--pbs_mode") {
            const char* v = need("--pbs_mode");
            if (v == nullptr) {
                return false;
            }
            cli.pbs_mode = v;
        } else if (arg == "--budget_mode") {
            const char* v = need("--budget_mode");
            if (v == nullptr) {
                return false;
            }
            cli.budget_mode = v;
        } else if (arg == "--max_time_ms") {
            const char* v = need("--max_time_ms");
            if (v == nullptr) {
                return false;
            }
            cli.max_time_ms = std::atof(v);
        } else if (arg == "--max_iterations") {
            const char* v = need("--max_iterations");
            if (v == nullptr) {
                return false;
            }
            const long long n = std::atoll(v);
            if (n <= 0) {
                std::cerr << "--max_iterations must be > 0\n";
                return false;
            }
            cli.max_iterations = static_cast<std::size_t>(n);
        } else if (arg == "--help" || arg == "-h") {
            usage(argv[0]);
            std::exit(0);
        } else {
            std::cerr << "unknown arg: " << arg << '\n';
            return false;
        }
    }

    const bool has_file = !cli.instance.empty();
    const bool has_dir = !cli.instance_dir.empty();
    if (has_file == has_dir) {
        std::cerr << "exactly one of --instance or --instance_dir is required\n";
        return false;
    }
    return true;
}

static std::vector<fs::path> collect_instances(const fs::path& dir) {
    std::vector<fs::path> out;
    for (const fs::directory_entry& e : fs::directory_iterator(dir)) {
        if (!e.is_regular_file()) {
            continue;
        }
        const fs::path p = e.path();
        const std::string name = p.filename().string();
        if (name.rfind("instance_", 0) == 0 && p.extension() == ".yaml") {
            out.push_back(p);
        }
    }
    std::sort(out.begin(), out.end());
    return out;
}

static std::string make_instance_id(
    const fs::path& yaml_path,
    const fs::path& instance_dir) {
    if (!instance_dir.empty()) {
        fs::path base = instance_dir.parent_path().parent_path();
        if (base.empty() || base == instance_dir.parent_path()) {
            base = instance_dir.parent_path();
        }
        std::error_code ec;
        const fs::path rel = fs::relative(yaml_path, base, ec);
        if (!ec) {
            fs::path id = rel;
            id.replace_extension("");
            return id.generic_string();
        }
    }
    return yaml_path.stem().string();
}

static GlobalTopologyPlan build_topology(
    const Problem& problem,
    const std::string& name,
    const std::string& radius_merge_name,
    const std::string& cost_type_name) {
    RadiusMerge radius_merge = RadiusMerge::Min;
    if (radius_merge_name == "min") {
        radius_merge = RadiusMerge::Min;
    } else if (radius_merge_name == "average") {
        radius_merge = RadiusMerge::Average;
    } else {
        throw std::runtime_error("unsupported radius_merge: " + radius_merge_name);
    }

    CostType cost_type = CostType::Dijkstra;
    if (cost_type_name == "euclidean") {
        cost_type = CostType::Euclidean;
    } else if (cost_type_name == "dijkstra") {
        cost_type = CostType::Dijkstra;
    } else if (cost_type_name == "volume") {
        cost_type = CostType::Volume;
    } else {
        throw std::runtime_error("unsupported cost_type: " + cost_type_name);
    }

    if (name == "pure_mst") {
        PureMST builder(radius_merge, cost_type);
        builder.build(problem);
        return builder.plan();
    }
    if (name == "radius_spine") {
        RadiusSpineMSTBuilder builder(radius_merge, cost_type);
        builder.build(problem);
        return builder.plan();
    }
    if (name == "radius_priority_merge") {
        RadiusPriorityMergeBuilder builder(radius_merge, cost_type);
        builder.build(problem);
        return builder.plan();
    }
    throw std::runtime_error("unsupported topology: " + name);
}

static std::unique_ptr<Heuristic> build_heuristic(const std::string& name, float step) {
    if (name == "manhattan") {
        return std::make_unique<Manhattan>(step);
    }
    if (name == "euclidean") {
        return std::make_unique<Euclidean>(step);
    }
    if (name == "octile") {
        return std::make_unique<Octile>(step);
    }
    throw std::runtime_error("unsupported heuristic: " + name);
}

static std::unique_ptr<ActionModel> build_action_model(const std::string& name, float step) {
    if (name == "SixConnected") {
        return std::make_unique<SixConnected>(step);
    }
    if (name == "EightConnected") {
        return std::make_unique<EightConnected>(step);
    }
    if (name == "TwentySixConnected") {
        return std::make_unique<TwentySixConnected>(step);
    }
    throw std::runtime_error("unsupported action_model: " + name);
}

static std::unique_ptr<ConflictAnalyzer> build_conflict_analyzer(
    const std::string& name,
    const Problem& problem) {
    if (name == "near_terminal") {
        std::unordered_map<std::string, std::vector<pipe_design::geom::Vec3>> terminals;
        for (const auto& g : problem.groups()) {
            std::vector<pipe_design::geom::Vec3> pos;
            pos.reserve(g.terminals.size());
            for (const auto& t : g.terminals) {
                pos.push_back(t.pos);
            }
            terminals.emplace(g.id, std::move(pos));
        }
        return std::make_unique<NearTerminalAnalyzer>(std::move(terminals));
    }
    throw std::runtime_error("unsupported conflict_analyzer: " + name);
}

static DesignReport run_one(
    const fs::path& yaml_path,
    const fs::path& instance_dir,
    const Cli& cli) {
    DesignReport report;
    report.instance_path = fs::absolute(yaml_path).string();
    report.instance_id = make_instance_id(yaml_path, instance_dir);
    report.meta = cli.meta;
    report.algorithm = cli.algorithm;
    report.topology = cli.topology;
    report.low_model = "astar";  // TODO: add low-level model name in the future
    report.heuristic = cli.heuristic;
    report.action_model = cli.action_model;

    report.conflict_analyzer = (cli.algorithm == "pp") ? "" : cli.conflict_analyzer;
    report.algorithm_kwargs = {
        {"radius_merge", cli.radius_merge},
        {"cost_type", cli.cost_type},
    };
    if (cli.algorithm == "pbs") {
        report.algorithm_kwargs["pbs_mode"] = cli.pbs_mode;
    }

    report.budget_mode = cli.budget_mode;
    report.max_time_ms = cli.max_time_ms;
    report.max_iterations = cli.max_iterations;

    const Problem problem = Problem::from_instance_file(yaml_path.string());
    const GlobalTopologyPlan plans =
        build_topology(problem, cli.topology, cli.radius_merge, cli.cost_type);
    const float step = problem.grid().resolution;

    CompositeGrid grid(problem.static_grid());
    std::unique_ptr<Heuristic> heuristic = build_heuristic(cli.heuristic, step);
    std::unique_ptr<ActionModel> actions = build_action_model(cli.action_model, step);
    PairingHeap open;
    AStar<SearchNode> low;

    const auto t0 = std::chrono::steady_clock::now();
    const std::size_t iter_cap = (cli.budget_mode == "iterations")
        ? cli.max_iterations
        : std::numeric_limits<std::size_t>::max();
    auto time_exceeded = [&]() -> bool {
        if (cli.budget_mode != "time" || cli.max_time_ms <= 0.0) {
            return false;
        }
        return std::chrono::duration<double, std::milli>(
                   std::chrono::steady_clock::now() - t0)
                   .count() >= cli.max_time_ms;
    };

    if (cli.algorithm == "cbs") {
        GroupSession session;
        std::unique_ptr<ConflictAnalyzer> analyzer =
            build_conflict_analyzer(cli.conflict_analyzer, problem);
        CBS cbs;
        cbs.reset(plans, grid, low, *heuristic, open, *actions, session, *analyzer);
        while (cbs.status() == SearchStatus::Running &&
               cbs.expansions() < iter_cap &&
               !time_exceeded()) {
            cbs.step();
        }
        report.iterations = cbs.expansions();
        report.set_groups_from_tasks(cbs.solution());
        if (cbs.status() == SearchStatus::Success) {
            report.success = true;
            report.status = "Success";
        } else if (cbs.status() == SearchStatus::Running) {
            report.status = "Running";
            report.fail_reason =
                (cli.budget_mode == "time") ? "timeout" : "iteration_cap";
        } else {
            report.status = "Failure";
            report.fail_reason = "no_solution";
        }

    } else if (cli.algorithm == "pp") {
        PrioritySequencer sequencer;
        GroupLayerSwapReplanner replanner;
        PP pp;
        pp.reset(plans, grid, low, *heuristic, open, *actions, sequencer, replanner);
        while (pp.status() == SearchStatus::Running &&
               pp.expansions() < iter_cap &&
               !time_exceeded()) {
            pp.step();
        }
        report.iterations = pp.expansions();
        report.set_groups_from_tasks(pp.solution());
        if (pp.status() == SearchStatus::Success) {
            report.success = true;
            report.status = "Success";
        } else if (pp.status() == SearchStatus::Running) {
            report.status = "Running";
            report.fail_reason =
                (cli.budget_mode == "time") ? "timeout" : "iteration_cap";
        } else {
            report.status = "Failure";
            report.fail_reason = "no_solution";
        }

    } else if (cli.algorithm == "pbs") {
        PartialOrderSequencer sequencer;
        std::unique_ptr<ConflictAnalyzer> analyzer =
            build_conflict_analyzer(cli.conflict_analyzer, problem);
        PBS pbs;
        if (cli.pbs_mode == "best_first") {
            pbs.set_search_mode(PBSSearchMode::BestFirst);
        } else if (cli.pbs_mode == "depth_first") {
            pbs.set_search_mode(PBSSearchMode::DepthFirst);
        } else {
            throw std::runtime_error("unsupported pbs_mode: " + cli.pbs_mode);
        }
        pbs.reset(plans, grid, low, *heuristic, open, *actions, sequencer, *analyzer);
        while (pbs.status() == SearchStatus::Running &&
               pbs.expansions() < iter_cap &&
               !time_exceeded()) {
            pbs.step();
        }
        report.iterations = pbs.expansions();
        report.set_groups_from_tasks(pbs.solution());
        if (pbs.status() == SearchStatus::Success) {
            report.success = true;
            report.status = "Success";
        } else if (pbs.status() == SearchStatus::Running) {
            report.status = "Running";
            report.fail_reason =
                (cli.budget_mode == "time") ? "timeout" : "iteration_cap";
        } else {
            report.status = "Failure";
            report.fail_reason = "no_solution";
        }
        
    } else {
        throw std::runtime_error("unsupported algorithm: " + cli.algorithm);
    }

    report.total_time_ms = std::chrono::duration<double, std::milli>(
        std::chrono::steady_clock::now() - t0).count();
    report.compare_witness();
    return report;
}

int main(int argc, char** argv) {
    Cli cli;
    if (!parse_cli(argc, argv, cli)) {
        usage(argv[0]);
        return 1;
    }

    if (cli.algorithm != "cbs" && cli.algorithm != "pp" && cli.algorithm != "pbs") {
        std::cerr << "unsupported algorithm: " << cli.algorithm << '\n';
        return 1;
    }
    if (cli.topology != "pure_mst" && cli.topology != "radius_spine" &&
        cli.topology != "radius_priority_merge") {
        std::cerr << "unsupported topology: " << cli.topology << '\n';
        return 1;
    }
    if (cli.radius_merge != "min" && cli.radius_merge != "average") {
        std::cerr << "unsupported radius_merge: " << cli.radius_merge << '\n';
        return 1;
    }
    if (cli.cost_type != "euclidean" && cli.cost_type != "dijkstra" &&
        cli.cost_type != "volume") {
        std::cerr << "unsupported cost_type: " << cli.cost_type << '\n';
        return 1;
    }
    if (cli.heuristic != "manhattan" && cli.heuristic != "euclidean" &&
        cli.heuristic != "octile") {
        std::cerr << "unsupported heuristic: " << cli.heuristic << '\n';
        return 1;
    }
    if (cli.action_model != "SixConnected" && cli.action_model != "EightConnected" &&
        cli.action_model != "TwentySixConnected") {
        std::cerr << "unsupported action_model: " << cli.action_model << '\n';
        return 1;
    }
    if (cli.conflict_analyzer != "near_terminal") {
        std::cerr << "unsupported conflict_analyzer: " << cli.conflict_analyzer << '\n';
        return 1;
    }
    if (cli.pbs_mode != "depth_first" && cli.pbs_mode != "best_first") {
        std::cerr << "unsupported pbs_mode: " << cli.pbs_mode << '\n';
        return 1;
    }
    if (cli.budget_mode != "time" && cli.budget_mode != "iterations") {
        std::cerr << "unsupported budget_mode: " << cli.budget_mode << '\n';
        return 1;
    }
    if (cli.budget_mode == "time" && cli.max_time_ms <= 0.0) {
        std::cerr << "budget_mode=time requires --max_time_ms > 0\n";
        return 1;
    }

    try {
        if (cli.export_path.has_parent_path() && !cli.export_path.parent_path().empty()) {
            fs::create_directories(cli.export_path.parent_path());
        }

        std::vector<fs::path> instances;
        if (!cli.instance.empty()) {
            instances.push_back(cli.instance);
        } else {
            instances = collect_instances(cli.instance_dir);
            if (instances.empty()) {
                std::cerr << "no instance_*.yaml in " << cli.instance_dir << '\n';
                return 1;
            }
        }

        std::vector<DesignReport> reports;
        reports.reserve(instances.size());
        for (const fs::path& p : instances) {
            std::cout << "run " << p.filename().string() << "  algo=" << cli.algorithm << '\n';
            reports.push_back(run_one(p, cli.instance_dir, cli));
        }

        write_design_reports_jsonl(cli.export_path.string(), reports);
        std::cout << "wrote " << reports.size() << " report(s) -> " << cli.export_path << '\n';
    } catch (const std::exception& e) {
        std::cerr << "pipe_run_design: " << e.what() << '\n';
        return 1;
    }

    return 0;
}


==> anc/pipe_design/src/benchmark/plane_slice/PlaneSlicedGenerator.cpp <==
#include "benchmark/plane_slice/PlaneSlicedGenerator.h"
#include "benchmark/GeneratorUtils.h"
#include "benchmark/plane_slice/Utils.h"

#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/ObstacleChain.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"
#include "planner/low/AStar.h"
#include "planner/low/Path.h"
#include "planner/motion/ActionModel.h"
#include "planner/open/PairingHeap.h"

#include <algorithm>
#include <cmath>
#include <memory>
#include <stdexcept>
#include <string>
#include <unordered_set>
#include <vector>

namespace pipe_design::benchmark::plane_slice {
namespace {

using grid::CellCoord;
using planner::AStar;
using planner::PairingHeap;
using planner::Path;
using planner::SearchNode;
using planner::SearchStatus;
using planner::motion::ActionModel;
using planner::motion::Successor;
using heuristic::Octile;

/// 8-connected moves that stay on an axis-aligned slice (no out-of-plane steps).
class PlaneEightConnected final : public ActionModel {
public:
    PlaneEightConnected(Plane plane, double step_cost = 1.0)
        : plane_(plane)
        , step_cost_(step_cost) {}

    using ActionModel::successors;

    void successors(
        const CellCoord& from,
        const geom::Heading& in_heading,
        std::vector<Successor>& out) const override {
        if (!on_plane(from, plane_)) {
            return;
        }
        // 4 face + 4 diagonal in the plane's two free axes.
        static constexpr int kUV[8][2] = {
            {1, 0}, {-1, 0}, {0, 1}, {0, -1},
            {1, 1}, {1, -1}, {-1, 1}, {-1, -1},
        };
        constexpr double kSqrt2 = 1.4142135623730951;
        out.reserve(out.size() + 8);
        for (const auto& uv : kUV) {
            int dx = 0;
            int dy = 0;
            int dz = 0;
            switch (plane_.axis) {
            case AxisKind::XY:
                dx = uv[0];
                dy = uv[1];
                break;
            case AxisKind::XZ:
                dx = uv[0];
                dz = uv[1];
                break;
            case AxisKind::YZ:
                dy = uv[0];
                dz = uv[1];
                break;
            }
            const int axes = (dx != 0) + (dy != 0) + (dz != 0);
            const double length = step_cost_ * (axes == 2 ? kSqrt2 : 1.0);
            const geom::Heading heading =
                geom::Heading::from_grid_step(dx, dy, dz);
            if (!accept_turn(in_heading, heading)) {
                continue;
            }
            out.push_back(Successor{
                CellCoord{from.x + dx, from.y + dy, from.z + dz},
                heading,
                combine_edge_cost(in_heading, heading, length),
            });
        }
    }

private:
    Plane plane_;
    double step_cost_ = 1.0;
};

}  // namespace

PlaneSlicedGenerator::PlaneSlicedGenerator(GenParams params)
    : params_(std::move(params))
    , rng_(params_.seed) {
    if (params_.subdomain_n < 3 || params_.subdomain_n > 5) {
        throw std::invalid_argument(
            "PlaneSlicedGenerator: subdomain_n must be 3, 4, or 5");
    }
    if (params_.num_groups <= 0) {
        throw std::invalid_argument("PlaneSlicedGenerator: num_groups must be > 0");
    }
    if (static_cast<int>(params_.terminals_per_group.size()) != params_.num_groups) {
        throw std::invalid_argument(
            "PlaneSlicedGenerator: terminals_per_group size must match num_groups");
    }
    for (int n : params_.terminals_per_group) {
        if (n < 2) {
            throw std::invalid_argument(
                "PlaneSlicedGenerator: each group needs >= 2 terminals");
        }
    }
    if (params_.size_x < params_.subdomain_n ||
        params_.size_y < params_.subdomain_n ||
        params_.size_z < params_.subdomain_n) {
        throw std::invalid_argument(
            "PlaneSlicedGenerator: domain must be >= subdomain_n per axis");
    }
    if (params_.max_iterations <= 0) {
        throw std::invalid_argument(
            "PlaneSlicedGenerator: max_iterations must be > 0");
    }
}

bool PlaneSlicedGenerator::generate(Instance& out) {
    out = Instance{};

    const int full_x = params_.size_x;
    const int full_y = params_.size_y;
    const int full_z = params_.size_z;
    const int m = params_.shell_cells();
    const int core_x = full_x - 2 * m;
    const int core_y = full_y - 2 * m;
    const int core_z = full_z - 2 * m;
    if (core_x < params_.subdomain_n || core_y < params_.subdomain_n ||
        core_z < params_.subdomain_n) {
        out.params = params_;
        out.success = false;
        out.reason = "core domain too small for shell (need size-2*shell_cells >= subdomain_n)";
        return false;
    }
    params_.size_x = core_x;
    params_.size_y = core_y;
    params_.size_z = core_z;

    const std::size_t n = static_cast<std::size_t>(params_.num_groups);
    groups_.assign(n, GroupCorridors{});
    planes_.assign(n, {});
    for (std::size_t g = 0; g < n; ++g) {
        groups_[g].id = "g" + std::to_string(g);
    }

    static_grid_ = std::make_unique<grid::StaticClearanceGrid>(
        params_.size_x, params_.size_y, params_.size_z,
        GenParams::resolution, /*clearance_cap=*/params_.radius);
    static_grid_->clear();
    subdomains_ = make_subdomains(params_.subdomain_n, params_.size_x,
                                  params_.size_y, params_.size_z);

    bool ok = false;
    std::string reason =
        "max_iterations exceeded (" + std::to_string(params_.max_iterations) + ")";
    for (int iter = 0; iter < params_.max_iterations; ++iter) {
        bool any_needed = false;
        bool step_ok = true;
        for (std::size_t g = 0; g < n; ++g) {
            const int target = params_.terminals_per_group[g];
            if (static_cast<int>(groups_[g].terminals.size()) >= target) {
                continue;
            }
            any_needed = true;
            std::string step_reason;
            const bool seeded = !groups_[g].terminals.empty();
            const bool step_ok_g =
                seeded ? attach_terminal(g, step_reason) : seed_group(g, step_reason);
            if (!step_ok_g) {
                reason = (seeded ? "attach_terminal" : "seed_group") +
                         std::string(" failed for ") + groups_[g].id +
                         " (have_terms=" +
                         std::to_string(groups_[g].terminals.size()) + "/" +
                         std::to_string(target) + "): " + step_reason;
                step_ok = false;
                break;
            }
        }
        if (!step_ok) {
            break;
        }
        if (!any_needed) {
            ok = true;
            reason.clear();
            break;
        }
    }

    params_.size_x = full_x;
    params_.size_y = full_y;
    params_.size_z = full_z;
    out.params = params_;
    out.groups = groups_;
    out.success = ok;
    out.reason = reason;
    expand_shell(out, m);
    append_shell_aabbs(out.groups, out.params, out.aabbs);
    return ok;
}

bool PlaneSlicedGenerator::collect_plane_candidates(
    std::size_t g,
    const Plane& plane,
    std::vector<std::size_t>& candidates,
    std::vector<std::vector<CellCoord>>& cells_per_sd) const {
    candidates.clear();
    cells_per_sd.assign(subdomains_.size(), {});

    /// distance between planes must be greater than plane_gap
    for (const Plane& used : planes_[g]) {
        if (used.axis == plane.axis &&
            std::abs(used.fixed - plane.fixed) <= params_.plane_center_gap()) {
            return false;
        }
    }

    const int sx = static_grid_->size_x();
    const int sy = static_grid_->size_y();
    const int sz = static_grid_->size_z();
    for (std::size_t i = 0; i < subdomains_.size(); ++i) {
        const Subdomain& sd = subdomains_[i];
        if (!sd.is_surface(params_.subdomain_n) || !intersects_plane(sd, plane)) {
            continue;
        }
        bool occupied_same = false;
        /// no terminal in the same subdomain
        for (const auto& t : groups_[g].terminals) {
            if (sd.contains_cell(static_grid_->world_to_cell(t.pos))) {
                occupied_same = true;
                break;
            }
        }
        if (occupied_same) {
            continue;
        }
        append_face_cells_on_plane(sd, plane, sx, sy, sz, cells_per_sd[i]);
        if (!cells_per_sd[i].empty()) {
            candidates.push_back(i);
        }
    }
    return !candidates.empty();
}

bool PlaneSlicedGenerator::planar_search(
    const Plane& plane,
    std::size_t self_group,
    const std::vector<CellCoord>& starts,
    const std::vector<CellCoord>& goals,
    Path& out_path,
    std::string* reason) {
    out_path = Path{};
    if (starts.empty() || goals.empty()) {
        if (reason != nullptr) {
            *reason = "empty_starts_or_goals";
        }
        return false;
    }
    for (const CellCoord& c : starts) {
        if (!on_plane(c, plane)) {
            if (reason != nullptr) {
                *reason = "start_off_plane";
            }
            return false;
        }
    }
    for (const CellCoord& c : goals) {
        if (!on_plane(c, plane)) {
            if (reason != nullptr) {
                *reason = "goal_off_plane";
            }
            return false;
        }
    }

    const float r = params_.radius;
    std::shared_ptr<const grid::ObstacleChain> chain = grid::ObstacleChain::make_root();
    for (std::size_t og = 0; og < groups_.size(); ++og) {
        if (og == self_group) {
            continue;
        }
        for (const Path& path : groups_[og].paths) {
            chain = bake_path(std::move(chain), *static_grid_, path, r);
        }
    }
    grid::CompositeGrid cgrid(*static_grid_, chain);
    for (const CellCoord& c : starts) {
        if (!cgrid.is_free(c, r)) {
            if (reason != nullptr) {
                *reason = "start_blocked";
            }
            return false;
        }
    }
    for (const CellCoord& c : goals) {
        if (!cgrid.is_free(c, r)) {
            if (reason != nullptr) {
                *reason = "goal_blocked";
            }
            return false;
        }
    }

    Octile h(static_grid_->resolution());
    PlaneEightConnected actions(plane, static_grid_->resolution());
    PairingHeap open;
    AStar<SearchNode> astar;
    astar.reset(cgrid, starts, goals, r, h, open, actions);
    if (astar.search() != SearchStatus::Success) {
        if (reason != nullptr) {
            *reason = "no_path";
        }
        return false;
    }
    out_path = astar.path();
    if (out_path.empty()) {
        if (reason != nullptr) {
            *reason = "empty_path";
        }
        return false;
    }
    return true;
}

bool PlaneSlicedGenerator::pick_seed_terminals(
    const std::vector<std::size_t>& candidates,  // <subdomain index>
    std::vector<std::vector<CellCoord>>& cells_per_sd,  // <subdomain, cells>
    CellCoord& s_cell,
    CellCoord& g_cell) {
    s_cell = {-1, -1, -1};
    g_cell = {-1, -1, -1};
    if (candidates.size() < 2) {
        return false;
    }
    std::vector<std::size_t> order = candidates;
    std::shuffle(order.begin(), order.end(), rng_);

    for (std::size_t a = 0; a + 1 < order.size(); ++a) {
        auto& ba = cells_per_sd[order[a]];
        std::shuffle(ba.begin(), ba.end(), rng_);
        for (const CellCoord& sc : ba) {
            if (!terminal_clearance_ok(sc, groups_, *static_grid_,
                                       params_.terminal_center_gap())) {
                continue;
            }
            for (std::size_t b = a + 1; b < order.size(); ++b) {
                auto& bb = cells_per_sd[order[b]];
                std::shuffle(bb.begin(), bb.end(), rng_);
                for (const CellCoord& gc : bb) {
                    if (gc == sc ||
                        !terminal_clearance_ok(gc, groups_, *static_grid_, params_.terminal_center_gap()) ||
                        chebyshev(sc, gc) < params_.terminal_center_gap()) {
                        continue;
                    }
                    s_cell = sc;
                    g_cell = gc;
                    return true;
                }
            }
        }
    }
    return false;
}

bool PlaneSlicedGenerator::seed_group(std::size_t g, std::string& reason) {
    const float r = params_.radius;
    const int sx = static_grid_->size_x();
    const int sy = static_grid_->size_y();
    const int sz = static_grid_->size_z();
    constexpr int kAttempts = 64;

    int n_no_plane = 0;
    int n_no_term = 0;
    int n_search = 0;
    std::string last_search_reason;

    for (int attempt = 0; attempt < kAttempts; ++attempt) {
        Plane plane;
        plane.axis = static_cast<AxisKind>(std::uniform_int_distribution<int>(0, 2)(rng_));
        int fixed_max = sz;
        if (plane.axis == AxisKind::XZ) {
            fixed_max = sy;
        } else if (plane.axis == AxisKind::YZ) {
            fixed_max = sx;
        }
        plane.fixed = std::uniform_int_distribution<int>(0, fixed_max - 1)(rng_);

        std::vector<std::size_t> candidates;
        std::vector<std::vector<CellCoord>> cells_per_sd;
        if (!collect_plane_candidates(g, plane, candidates, cells_per_sd)) {
            ++n_no_plane;
            continue;
        }

        CellCoord s_cell;
        CellCoord g_cell;
        if (!pick_seed_terminals(candidates, cells_per_sd, s_cell, g_cell)) {
            ++n_no_term;
            continue;
        }

        Path path;
        std::string search_reason;
        if (!planar_search(plane, g, {s_cell}, {g_cell}, path, &search_reason)) {
            ++n_search;
            last_search_reason = search_reason;
            continue;
        }

        const std::string gid = groups_[g].id;
        groups_[g].terminals.push_back({gid + "_t0", static_grid_->cell_center(s_cell), r});
        groups_[g].terminals.push_back({gid + "_t1", static_grid_->cell_center(g_cell), r});
        groups_[g].paths.push_back(std::move(path));
        planes_[g].push_back(plane);
        reason.clear();
        return true;
    }
    reason = "attempts=" + std::to_string(kAttempts) +
          " no_plane_cand=" + std::to_string(n_no_plane) +
          " no_term_pair=" + std::to_string(n_no_term) +
          " planar_fail=" + std::to_string(n_search);
    if (!last_search_reason.empty()) {
        reason += " last_planar=" + last_search_reason;
    }
    return false;
}

bool PlaneSlicedGenerator::pick_attach_terminal(
    const std::vector<std::size_t>& candidates,
    std::vector<std::vector<CellCoord>>& cells_per_sd,
    CellCoord& g_cell) {
    g_cell = {-1, -1, -1};
    if (candidates.empty()) {
        return false;
    }
    std::vector<std::size_t> order = candidates;
    std::shuffle(order.begin(), order.end(), rng_);
    for (std::size_t idx : order) {
        auto& cells = cells_per_sd[idx];
        std::shuffle(cells.begin(), cells.end(), rng_);
        for (const CellCoord& c : cells) {
            if (!terminal_clearance_ok(c, groups_, *static_grid_,
                                       params_.terminal_center_gap())) {
                continue;
            }
            g_cell = c;
            return true;
        }
    }
    return false;
}

bool PlaneSlicedGenerator::attach_terminal(std::size_t g, std::string& reason) {
    const float r = params_.radius;
    constexpr int kAttempts = 64;

    if (planes_[g].empty() || groups_[g].paths.empty()) {
        reason = "empty_planes_or_paths";
        return false;
    }
    const AxisKind last_axis = planes_[g].back().axis;

    // Path cells as plane-definition candidates.
    std::vector<CellCoord> path_cells;
    for (const Path& path : groups_[g].paths) {
        path_cells.insert(path_cells.end(), path.cells.begin(), path.cells.end());
    }
    if (path_cells.empty()) {
        reason = "empty_path_cells";
        return false;
    }

    int n_no_plane = 0;
    int n_no_term = 0;
    int n_no_starts = 0;
    int n_search = 0;
    std::string last_search_reason;

    for (int attempt = 0; attempt < kAttempts; ++attempt) {
        // Axis ≠ last; sample a path cell → define plane.
        AxisKind axis = last_axis;
        while (axis == last_axis) {
            axis = static_cast<AxisKind>(std::uniform_int_distribution<int>(0, 2)(rng_));
        }
        const CellCoord& pivot =
            path_cells[std::uniform_int_distribution<std::size_t>(
                0, path_cells.size() - 1)(rng_)];
        Plane plane{axis, fixed_of(pivot, axis)};
        std::vector<std::size_t> candidates;
        std::vector<std::vector<CellCoord>> cells_per_sd;
        if (!collect_plane_candidates(g, plane, candidates, cells_per_sd)) {
            ++n_no_plane;
            continue;
        }
        CellCoord g_cell;
        if (!pick_attach_terminal(candidates, cells_per_sd, g_cell)) {
            ++n_no_term;
            continue;
        }

        // Multi-source starts: unique path cells on the plane (terminals are
        // path endpoints already).
        std::unordered_set<CellCoord> start_set;
        for (const Path& path : groups_[g].paths) {
            for (const CellCoord& c : path.cells) {
                if (on_plane(c, plane)) {
                    start_set.insert(c);
                }
            }
        }
        if (start_set.empty()) {
            ++n_no_starts;
            continue;
        }
        std::vector<CellCoord> starts(start_set.begin(), start_set.end());

        Path path;
        std::string search_reason;
        if (!planar_search(plane, g, starts, {g_cell}, path, &search_reason)) {
            ++n_search;
            last_search_reason = search_reason;
            continue;
        }

        const std::string tid = groups_[g].id + "_t" + std::to_string(groups_[g].terminals.size());
        groups_[g].terminals.push_back({tid, static_grid_->cell_center(g_cell), r});
        groups_[g].paths.push_back(std::move(path));
        planes_[g].push_back(plane);
        reason.clear();
        return true;
    }
    reason = "attempts=" + std::to_string(kAttempts) +
          " no_plane_cand=" + std::to_string(n_no_plane) +
          " no_face_term=" + std::to_string(n_no_term) +
          " no_starts_on_plane=" + std::to_string(n_no_starts) +
          " planar_fail=" + std::to_string(n_search);
    if (!last_search_reason.empty()) {
        reason += " last_planar=" + last_search_reason;
    }
    return false;
}

}  // namespace pipe_design::benchmark::plane_slice


==> anc/pipe_design/src/conflict/ConflictAnalyzer.cpp <==
#include "conflict/ConflictAnalyzer.h"

#include "conflict/SampleKdTree.h"
#include "geom/Geometry.h"

#include <algorithm>
#include <cmath>
#include <iterator>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#if defined(_OPENMP)
#include <omp.h>
#endif

namespace pipe_design::conflict {

void ConflictAnalyzer::clear() {
    sampled_paths_.clear();
    graphs_.clear();
    conflicts_.clear();
    clusters_.clear();
    heuristic_ = 0.0;
}

void ConflictAnalyzer::analyze(const std::vector<const topology::Task*>& tasks) {
    clear();
    normalize(tasks);
    build_graphs();
    find_conflicts();
    find_clusters();
    score_all();
    heuristic_ = estimate_heuristic();
}

void ConflictAnalyzer::normalize(const std::vector<const topology::Task*>& tasks) {
    sampled_paths_.clear();
    if (grid_ == nullptr || plans_ == nullptr) {
        return;
    }

    const float min_step = 2.f * PathGraph::kDefaultEps;

    for (const topology::Task* task_ptr : tasks) {
        if (task_ptr == nullptr) {
            continue;
        }
        const topology::Task& task = *task_ptr;
        if (!task.succeeded()) {
            continue;
        }
        const topology::GroupTopologyPlan* gplan = plans_->find_group(task.group_id);
        if (gplan == nullptr) {
            continue;
        }
        const topology::TopologyEdge* edge = gplan->find_edge(task.edge_id);
        if (edge == nullptr || edge->radius <= 0.f) {
            continue;
        }

        const float radius = edge->radius;
        const float step = std::max(sample_step_factor_ * radius, min_step);

        SampledPath sp{task.group_id, task.task_id};
        const auto& cells = task.path.cells;
        if (cells.empty()) {
            continue;
        }

        // NOTE: Match chain_with_path occupancy:
        //   Chebyshev(cells[i],cells[i+1])==1 → grid neighbor: record endpoint only (sphere)
        //   Chebyshev>1 → any-angle hop: line-sample the capsule on that edge only
        // Do not chain samples from the last inserted point (corners must stay on the polyline).
        // Near-duplicates: skip, never replace — except path start/end which are always kept
        // (otherwise PathGraph can miss terminals and break the group tree).
        auto push_point = [&](const geom::Vec3& p, bool force = false) {
            if (!sp.samples.empty() &&
                geom::distance(sp.samples.back().center, p) < min_step) {
                if (force) {
                    sp.samples.back() = SampledPoint{p, radius};
                }
                return;
            }
            sp.samples.push_back(SampledPoint{p, radius});
        };

        push_point(grid_->cell_center(cells[0]), /*force=*/true);
        for (std::size_t i = 0; i + 1 < cells.size(); ++i) {
            const grid::CellCoord d = cells[i + 1] - cells[i];
            const int cheb = std::max({std::abs(d.x), std::abs(d.y), std::abs(d.z)});
            if (cheb == 0) {
                continue;
            }

            const geom::Vec3 b = grid_->cell_center(cells[i + 1]);
            if (cheb == 1) {
                push_point(b);
                continue;
            }

            const geom::Vec3 a = grid_->cell_center(cells[i]);
            const float len = geom::distance(a, b);
            const int n = std::max(1, static_cast<int>(std::ceil(len / step)));
            for (int k = 1; k <= n; ++k) {
                const float t = static_cast<float>(k) / static_cast<float>(n);
                push_point(a + (b - a) * t);
            }
        }
        push_point(grid_->cell_center(cells.back()), /*force=*/true);

        if (!sp.samples.empty()) {
            sampled_paths_[task.group_id].push_back(std::move(sp));
        }
    }
}

void ConflictAnalyzer::build_graphs() {
    graphs_.clear();
    for (const auto& kv : sampled_paths_) {
        PathGraph& g = graphs_[kv.first];
        for (const SampledPath& sp : kv.second) {
            g.add_sampled_path(sp);
        }
        const std::size_t ncomp = g.component_count();
        if (ncomp != 1) {
            throw std::runtime_error(
                "ConflictAnalyzer::build_graphs: group \"" + kv.first +
                "\" PathGraph has " + std::to_string(ncomp) +
                " connected component(s); expected exactly 1 "
                "(missing shared start/end merge?)");
        }
    }
}

void ConflictAnalyzer::find_conflicts() {
    conflicts_.clear();
    if (sampled_paths_.empty()) {
        return;
    }

    // Flatten per group once: points + task_ids stay stable for KD-tree pointers.
    struct GroupCloud {
        topology::GroupId id;
        std::vector<SampledPoint> points;
        std::vector<std::string> task_ids;
        float max_radius = 0.f;
        SampleKdTree tree;
    };

    std::vector<GroupCloud> clouds;
    clouds.reserve(sampled_paths_.size());
    for (const auto& kv : sampled_paths_) {
        GroupCloud cloud;
        cloud.id = kv.first;
        for (const SampledPath& sp : kv.second) {
            cloud.points.reserve(cloud.points.size() + sp.samples.size());
            cloud.task_ids.reserve(cloud.task_ids.size() + sp.samples.size());
            for (const SampledPoint& s : sp.samples) {
                cloud.points.push_back(s);
                cloud.task_ids.push_back(sp.task_id);
                cloud.max_radius = std::max(cloud.max_radius, s.radius);
            }
        }
        if (!cloud.points.empty()) {
            clouds.push_back(std::move(cloud));
        }
    }

    // Build one KD-tree per group (after all clouds exist — no further moves of points).
    for (GroupCloud& cloud : clouds) {
        cloud.tree.build(cloud.points);
    }

#if defined(_OPENMP)
    const int nthreads = std::max(1, omp_get_max_threads());
#else
    const int nthreads = 1;
#endif
    std::vector<std::vector<Conflict>> locals(static_cast<std::size_t>(nthreads));

#if defined(_OPENMP)
#pragma omp parallel
#endif
    {
#if defined(_OPENMP)
        const int tid = omp_get_thread_num();
#else
        const int tid = 0;
#endif
        std::vector<Conflict>& out = locals[static_cast<std::size_t>(tid)];
        std::vector<std::size_t> hit_idx;
        std::vector<float> hit_dist;

#if defined(_OPENMP)
#pragma omp for schedule(dynamic)
#endif
        for (std::ptrdiff_t gi = 0; gi < static_cast<std::ptrdiff_t>(clouds.size()); ++gi) {
            const GroupCloud& ca = clouds[static_cast<std::size_t>(gi)];
            for (std::size_t gj = static_cast<std::size_t>(gi) + 1; gj < clouds.size(); ++gj) {
                const GroupCloud& cb = clouds[gj];

                for (std::size_t ia = 0; ia < ca.points.size(); ++ia) {
                    const SampledPoint& sa = ca.points[ia];
                    cb.tree.radius_search(sa.center, sa.radius + cb.max_radius, hit_idx, hit_dist);
                    for (std::size_t h = 0; h < hit_idx.size(); ++h) {
                        const std::size_t ib = hit_idx[h];
                        const SampledPoint& sb = cb.points[ib];
                        const float need = sa.radius + sb.radius;
                        if (hit_dist[h] >= need) {
                            continue;
                        }
                        Conflict c;
                        c.group_a = ca.id;
                        c.group_b = cb.id;
                        c.task_a = ca.task_ids[ia];
                        c.task_b = cb.task_ids[ib];
                        c.sample_a = sa;
                        c.sample_b = sb;
                        c.deficit = need - hit_dist[h];
                        out.push_back(std::move(c));
                    }
                }
            }
        }
    }

    for (std::vector<Conflict>& loc : locals) {
        conflicts_.insert(conflicts_.end(),
                          std::make_move_iterator(loc.begin()),
                          std::make_move_iterator(loc.end()));
    }
}

void ConflictAnalyzer::find_clusters() {
    clusters_.clear();
    if (conflicts_.empty()) {
        return;
    }

    const std::size_t n = conflicts_.size();
    std::vector<std::size_t> parent(n);
    for (std::size_t i = 0; i < n; ++i) {
        parent[i] = i;
    }
    auto findp = [&](std::size_t x) {
        while (parent[x] != x) {
            parent[x] = parent[parent[x]];
            x = parent[x];
        }
        return x;
    };
    auto unite = [&](std::size_t a, std::size_t b) {
        a = findp(a);
        b = findp(b);
        if (a != b) {
            parent[b] = a;
        }
    };

    // group → (node → conflict indices that witness on that node)
    std::unordered_map<topology::GroupId, std::unordered_map<NodeId, std::vector<std::size_t>>> at;
    for (std::size_t i = 0; i < n; ++i) {
        const Conflict& c = conflicts_[i];
        const NodeId na = graphs_.at(c.group_a).find_node(c.sample_a);
        const NodeId nb = graphs_.at(c.group_b).find_node(c.sample_b);
        at[c.group_a][na].push_back(i);
        at[c.group_b][nb].push_back(i);
    }

    // Same graph node → same cluster.
    for (auto& gkv : at) {
        for (auto& nkv : gkv.second) {
            const auto& idxs = nkv.second;
            for (std::size_t k = 1; k < idxs.size(); ++k) {
                unite(idxs[0], idxs[k]);
            }
        }
    }

    // Adjacent conflict-touched nodes on a PathGraph → merge clusters (conflict band).
    for (auto& gkv : at) {
        const PathGraph& g = graphs_.at(gkv.first);
        const auto& node_map = gkv.second;
        for (NodeId u = 0; u < g.node_count(); ++u) {
            const auto itu = node_map.find(u);
            if (itu == node_map.end()) {
                continue;
            }
            for (const PathEdge& e : g.neighbors(u)) {
                if (e.to < u) {
                    continue;
                }
                const auto itv = node_map.find(e.to);
                if (itv == node_map.end()) {
                    continue;
                }
                unite(itu->second.front(), itv->second.front());
            }
        }
    }

    std::unordered_map<std::size_t, std::size_t> root_to_ci;
    for (std::size_t i = 0; i < n; ++i) {
        const std::size_t r = findp(i);
        const auto it = root_to_ci.find(r);
        if (it == root_to_ci.end()) {
            root_to_ci.emplace(r, clusters_.size());
            ConflictCluster cl;
            cl.add(conflicts_[i]);
            clusters_.push_back(std::move(cl));
        } else {
            clusters_[it->second].add(conflicts_[i]);
        }
    }
}

void ConflictAnalyzer::score(ConflictCluster& /*cluster*/) const {
    throw std::logic_error(
        "ConflictAnalyzer::score(ConflictCluster&): override in subclass");
}

void ConflictAnalyzer::score_all() {
    for (Conflict& c : conflicts_) {
        score(c);
    }
    for (ConflictCluster& cl : clusters_) {
        score(cl);
    }
}

double ConflictAnalyzer::estimate_cluster_max_deficit() const {
    double h = 0.0;
    for (const ConflictCluster& cl : clusters_) {
        h += static_cast<double>(cl.max_deficit());
    }
    return h * 2.0;
}

double ConflictAnalyzer::estimate_conflict_length() const {
    // group → conflict-touched node marks (index = NodeId)
    std::unordered_map<topology::GroupId, std::vector<char>> marked;
    for (const Conflict& c : conflicts_) {
        const auto git_a = graphs_.find(c.group_a);
        const auto git_b = graphs_.find(c.group_b);
        if (git_a == graphs_.end() || git_b == graphs_.end()) {
            continue;
        }
        auto mark = [&](const topology::GroupId& gid, const PathGraph& g, const SampledPoint& p) {
            std::vector<char>& m = marked[gid];
            if (m.size() != g.node_count()) {
                m.assign(g.node_count(), 0);
            }
            m[g.find_node(p)] = 1;
        };
        mark(c.group_a, git_a->second, c.sample_a);
        mark(c.group_b, git_b->second, c.sample_b);
    }

    double length = 0.0;
    for (const auto& gkv : marked) {
        const auto git = graphs_.find(gkv.first);
        if (git == graphs_.end()) {
            continue;
        }
        const PathGraph& g = git->second;
        const std::vector<char>& mark = gkv.second;
        // Traverse each undirected edge once.
        for (NodeId u = 0; u < g.node_count(); ++u) {
            if (!mark[u]) {
                continue;
            }
            for (const PathEdge& e : g.neighbors(u)) {
                // Undirected adj stores each edge twice; keep only to > u (also skips self-loops).
                if (e.to <= u) {
                    continue;
                }
                if (mark[e.to]) {
                    length += static_cast<double>(e.weight);
                }
            }
        }
    }
    return length;
}

double ConflictAnalyzer::estimate_heuristic() const {
    switch (heuristic_mode_) {
        case HeuristicMode::ClusterMaxDeficit:
            return estimate_cluster_max_deficit();
        case HeuristicMode::ConflictLength:
        default:
            return estimate_conflict_length();
    }
}

const ConflictCluster* ConflictAnalyzer::select_cluster() const {
    if (clusters_.empty()) {
        return nullptr;
    }
    const ConflictCluster* best = &clusters_.front();
    for (std::size_t i = 1; i < clusters_.size(); ++i) {
        if (clusters_[i].score > best->score) {
            best = &clusters_[i];
        }
    }
    return best;
}

}  // namespace pipe_design::conflict


==> anc/pipe_design/src/conflict/NearTerminalAnalyzer.cpp <==
#include "conflict/NearTerminalAnalyzer.h"

#include <algorithm>
#include <limits>
#include <numeric>
#include <stdexcept>
#include <unordered_map>
#include <utility>

namespace pipe_design::conflict {

NearTerminalAnalyzer::NearTerminalAnalyzer(
    std::unordered_map<topology::GroupId, std::vector<geom::Vec3>> terminals)
    : terminals_(std::move(terminals)) {}

void NearTerminalAnalyzer::clear() {
    ConflictAnalyzer::clear();
    candidates_.clear();
}

void NearTerminalAnalyzer::score(Conflict& /*conflict*/) const {
    throw std::logic_error(
        "NearTerminalAnalyzer::score(Conflict&): absolute distance is not a valid "
        "urgency; ranks are relative within each group's conflict set — use score_all()");
}

void NearTerminalAnalyzer::score(ConflictCluster& cluster) const {
    float m = -std::numeric_limits<float>::infinity();
    for (const Conflict& c : cluster.conflicts) {
        m = std::max(m, c.score);
    }
    cluster.score = m;
}

void NearTerminalAnalyzer::score_all() {
    candidates_.clear();
    if (conflicts_.empty()) {
        clusters_.clear();
        return;
    }

    // group → indices into conflicts_ (each conflict appears once per involved group)
    std::unordered_map<topology::GroupId, std::vector<std::size_t>> by_group;
    for (std::size_t i = 0; i < conflicts_.size(); ++i) {
        by_group[conflicts_[i].group_a].push_back(i);
        by_group[conflicts_[i].group_b].push_back(i);
    }

    // conflict index → (group → rank); missing group = not involved
    std::vector<std::unordered_map<topology::GroupId, std::size_t>> ranks(conflicts_.size());

    for (auto& gkv : by_group) {
        const topology::GroupId& gid = gkv.first;
        const auto& idxs = gkv.second;

        const auto tit = terminals_.find(gid);
        const auto git = graphs_.find(gid);
        if (tit == terminals_.end() || git == graphs_.end() || tit->second.empty()) {
            throw std::runtime_error(
                "NearTerminalAnalyzer::score_all: missing PathGraph or pipe terminals "
                "for group \"" +
                gid + "\"");
        }

        const PathGraph& g = git->second;
        const std::size_t m = idxs.size();

        // Resolve witness node per conflict on this group (must already be on graph)
        std::vector<NodeId> wit(m);
        for (std::size_t k = 0; k < m; ++k) {
            const Conflict& c = conflicts_[idxs[k]];
            const SampledPoint& sp = (c.group_a == gid) ? c.sample_a : c.sample_b;
            wit[k] = g.find_node(sp);
        }

        // Min rank across pipe terminals (Python HeadConflictSelector)
        std::vector<std::size_t> best_rank(m, m);
        std::vector<float> dists(m);
        std::vector<std::size_t> order(m);

        for (const geom::Vec3& tpos : tit->second) {
            const NodeId t = g.find_node(SampledPoint{tpos, 0.f});
            for (std::size_t k = 0; k < m; ++k) {
                dists[k] = g.shortest_path_length(t, wit[k]);
            }
            std::iota(order.begin(), order.end(), 0);  /// Fills the order container with sequential values starting from 0
            /// Indirect sort (also called an argsort)
            std::sort(order.begin(), order.end(), [&](std::size_t a, std::size_t b) {
                return dists[a] < dists[b];
            });
            for (std::size_t r = 0; r < m; ++r) {
                best_rank[order[r]] = std::min(best_rank[order[r]], r);
            }
        }

        for (std::size_t k = 0; k < m; ++k) {
            ranks[idxs[k]][gid] = best_rank[k];
        }
    }

    for (std::size_t i = 0; i < conflicts_.size(); ++i) {
        std::size_t sum = 0;
        bool any_zero = false;
        for (const auto& rkv : ranks[i]) {
            sum += rkv.second;
            if (rkv.second == 0) {
                any_zero = true;
            }
        }
        conflicts_[i].score = -static_cast<float>(sum);
        if (any_zero) {
            candidates_.push_back(&conflicts_[i]);
        }
    }

    for (ConflictCluster& cl : clusters_) {
        score(cl);
    }
}

const Conflict* NearTerminalAnalyzer::select_conflict() const {
    if (candidates_.empty()) {
        throw std::logic_error(
            "NearTerminalAnalyzer::select_conflict: no candidates found; use score_all()");
    }
    const Conflict* best = candidates_[0];
    for (const Conflict* c : candidates_) {
        if (c->score > best->score) {
            best = c;
        }
    }
    return best;
}

}  // namespace pipe_design::conflict


==> anc/pipe_design/src/conflict/PathGraph.cpp <==
#include "conflict/PathGraph.h"

#include "geom/Geometry.h"

#include <algorithm>
#include <cmath>
#include <queue>
#include <stdexcept>
#include <utility>

namespace pipe_design::conflict {

namespace {

struct DistNode {
    float dist = 0.f;
    NodeId id = 0;

    bool operator>(const DistNode& o) const { return dist > o.dist; }
};

}  // namespace

void PathGraph::clear() {
    nodes_.clear();
    adj_.clear();
    spatial_.clear();
    edge_count_ = 0;
    dijkstra_cache_.clear();
}

void PathGraph::set_dijkstra_cache_limit(std::size_t limit) {
    dijkstra_cache_limit_ = limit;
    while (dijkstra_cache_.size() > dijkstra_cache_limit_) {
        dijkstra_cache_.erase(dijkstra_cache_.begin());
    }
}

void PathGraph::set_eps(float eps) {
    eps_ = eps;
    spatial_.clear();
    for (NodeId i = 0; i < nodes_.size(); ++i) {
        spatial_[cell_key(nodes_[i].center)] = i;
    }
}

PathGraph::CellKey PathGraph::cell_key(const geom::Vec3& p) const {
    const float e = eps_ > 0.f ? eps_ : kDefaultEps;
    return CellKey{
        static_cast<std::int32_t>(std::floor(p.x / e)),
        static_cast<std::int32_t>(std::floor(p.y / e)),
        static_cast<std::int32_t>(std::floor(p.z / e)),
    };
}

NodeId PathGraph::add_node(const SampledPoint& node) {
    const CellKey key = cell_key(node.center);
    const auto it = spatial_.find(key);
    if (it != spatial_.end()) {
        const NodeId id = it->second;
        if (node.radius > nodes_[id].radius) {
            nodes_[id].radius = node.radius;
        }
        return id;
    }

    const NodeId id = nodes_.size();
    nodes_.push_back(node);
    adj_.emplace_back();
    spatial_.emplace(key, id);
    dijkstra_cache_.clear();
    return id;
}

NodeId PathGraph::find_node(const SampledPoint& point) const {
    const auto it = spatial_.find(cell_key(point.center));
    if (it == spatial_.end()) {
        throw std::runtime_error("PathGraph::find_node: node not found");
    }
    return it->second;
}

bool PathGraph::add_edge(NodeId a, NodeId b, float weight) {
    if (!valid(a) || !valid(b) || a == b) {
        return false;
    }
    adj_[a].push_back(PathEdge{b, weight});
    adj_[b].push_back(PathEdge{a, weight});
    ++edge_count_;
    dijkstra_cache_.clear();
    return true;
}

bool PathGraph::add_edge(NodeId a, NodeId b) {
    if (!valid(a) || !valid(b) || a == b) {
        return false;
    }
    return add_edge(a, b, geom::distance(nodes_[a].center, nodes_[b].center));
}

bool PathGraph::add_direct_edge(NodeId a, NodeId b, float weight) {
    if (!valid(a) || !valid(b) || a == b) {
        return false;
    }
    adj_[a].push_back(PathEdge{b, weight});
    ++edge_count_;
    dijkstra_cache_.clear();
    return true;
}

bool PathGraph::add_direct_edge(NodeId a, NodeId b) {
    if (!valid(a) || !valid(b) || a == b) {
        return false;
    }
    return add_direct_edge(a, b, geom::distance(nodes_[a].center, nodes_[b].center));
}

std::vector<NodeId> PathGraph::add_sampled_path(const SampledPath& path) {
    std::vector<NodeId> ids;
    for (const SampledPoint& s : path.samples) {
        ids.push_back(add_node(s));
    }
    for (std::size_t i = 0; i + 1 < ids.size(); ++i) {
        add_edge(ids[i], ids[i + 1]);
    }
    return ids;
}

std::size_t PathGraph::degree(NodeId id) const {
    if (!valid(id)) {
        return 0;
    }
    return adj_[id].size();
}

void PathGraph::dijkstra(NodeId source,
                         std::vector<float>& dist,
                         std::vector<NodeId>& pred) const {
    const std::size_t n = nodes_.size();
    dist.assign(n, kUnreachable);
    pred.assign(n, kInvalidNode);
    if (!valid(source)) {
        return;
    }

    dist[source] = 0.f;
    std::priority_queue<DistNode, std::vector<DistNode>, std::greater<DistNode>> open;
    open.push(DistNode{0.f, source});

    while (!open.empty()) {
        const DistNode cur = open.top();
        open.pop();
        if (cur.dist > dist[cur.id]) {
            continue;
        }
        for (const PathEdge& e : adj_[cur.id]) {
            const float nd = cur.dist + e.weight;
            if (nd < dist[e.to]) {
                dist[e.to] = nd;
                pred[e.to] = cur.id;
                open.push(DistNode{nd, e.to});
            }
        }
    }
}

const PathGraph::DijkstraCacheEntry& PathGraph::cached_dijkstra(NodeId source) const {
    for (DijkstraCacheEntry& e : dijkstra_cache_) {
        if (e.source == source) {
            return e;
        }
    }

    DijkstraCacheEntry entry;
    entry.source = source;
    dijkstra(source, entry.dist, entry.pred);

    if (dijkstra_cache_limit_ == 0) {
        dijkstra_cache_.clear();
        dijkstra_cache_.push_back(std::move(entry));
        return dijkstra_cache_.back();
    }

    while (dijkstra_cache_.size() >= dijkstra_cache_limit_) {
        dijkstra_cache_.erase(dijkstra_cache_.begin());
    }
    dijkstra_cache_.push_back(std::move(entry));
    return dijkstra_cache_.back();
}

float PathGraph::shortest_path_length(NodeId from, NodeId to) const {
    if (!valid(from) || !valid(to)) {
        return kUnreachable;
    }
    if (from == to) {
        return 0.f;
    }
    return cached_dijkstra(from).dist[to];
}

std::vector<NodeId> PathGraph::shortest_path(NodeId from, NodeId to) const {
    std::vector<NodeId> path;
    if (!valid(from) || !valid(to)) {
        return path;
    }
    if (from == to) {
        path.push_back(from);
        return path;
    }

    const DijkstraCacheEntry& entry = cached_dijkstra(from);
    if (entry.dist[to] == kUnreachable) {
        throw std::runtime_error("Path not found");
    }

    for (NodeId cur = to; cur != kInvalidNode; cur = entry.pred[cur]) {
        path.push_back(cur);
        if (cur == from) {
            break;
        }
    }
    std::reverse(path.begin(), path.end());
    if (path.empty() || path.front() != from) {
        path.clear();
    }
    return path;
}

std::vector<NodeId> PathGraph::terminal_nodes() const {
    std::vector<NodeId> out;
    for (NodeId id = 0; id < nodes_.size(); ++id) {
        if (adj_[id].size() == 1) {
            out.push_back(id);
        }
    }
    return out;
}

std::size_t PathGraph::component_count() const {
    return components().size();
}

std::vector<std::vector<NodeId>> PathGraph::components() const {
    const std::size_t n = nodes_.size();
    std::vector<std::vector<NodeId>> out;
    if (n == 0) {
        return out;
    }
    std::vector<char> seen(n, 0);
    std::vector<NodeId> stack;
    for (NodeId s = 0; s < n; ++s) {
        if (seen[s]) {
            continue;
        }
        std::vector<NodeId> comp;
        stack.clear();
        stack.push_back(s);
        seen[s] = 1;
        while (!stack.empty()) {
            const NodeId u = stack.back();
            stack.pop_back();
            comp.push_back(u);
            for (const PathEdge& e : adj_[u]) {
                if (!seen[e.to]) {
                    seen[e.to] = 1;
                    stack.push_back(e.to);
                }
            }
        }
        out.push_back(std::move(comp));
    }
    return out;
}

}  // namespace pipe_design::conflict


==> anc/pipe_design/src/conflict/SampleKdTree.cpp <==
#include "conflict/SampleKdTree.h"

#include <algorithm>
#include <cmath>
#include <limits>
#include <utility>

namespace pipe_design::conflict {

namespace {

float dist_sq(const geom::Vec3& a, const geom::Vec3& b) {
    const float dx = a.x - b.x;
    const float dy = a.y - b.y;
    const float dz = a.z - b.z;
    return dx * dx + dy * dy + dz * dz;
}

float coord(const geom::Vec3& p, int axis) {
    return axis == 0 ? p.x : (axis == 1 ? p.y : p.z);
}

}  // namespace

void SampleKdTree::clear() {
    points_ = nullptr;
    size_ = 0;
    nodes_.clear();
    root_ = -1;
}

void SampleKdTree::build(const SampledPoint* points, std::size_t count) {
    clear();
    if (points == nullptr || count == 0) {
        return;
    }
    points_ = points;
    size_ = count;
    nodes_.reserve(count);
    std::vector<std::size_t> idx(count);
    for (std::size_t i = 0; i < count; ++i) {
        idx[i] = i;
    }
    root_ = build_range(idx.data(), count, 0);
}

int SampleKdTree::build_range(std::size_t* idx, std::size_t count, int depth) {
    if (count == 0) {
        return -1;
    }
    const int axis = depth % 3;
    const std::size_t mid = count / 2;
    std::nth_element(idx, idx + mid, idx + count, [&](std::size_t a, std::size_t b) {
        return coord(points_[a].center, axis) < coord(points_[b].center, axis);
    });

    const int node = static_cast<int>(nodes_.size());
    nodes_.push_back(Node{});
    nodes_[node].axis = axis;
    nodes_[node].index = idx[mid];
    nodes_[node].left = build_range(idx, mid, depth + 1);
    nodes_[node].right = build_range(idx + mid + 1, count - mid - 1, depth + 1);
    return node;
}

void SampleKdTree::radius_rec(int node,
                              const geom::Vec3& query,
                              float radius_sq,
                              std::vector<std::size_t>& indices,
                              std::vector<float>& dists) const {
    if (node < 0) {
        return;
    }
    const Node& n = nodes_[static_cast<std::size_t>(node)];
    const SampledPoint& p = points_[n.index];
    const float d2 = dist_sq(query, p.center);
    if (d2 <= radius_sq) {
        indices.push_back(n.index);
        dists.push_back(std::sqrt(d2));
    }

    const float delta = coord(query, n.axis) - coord(p.center, n.axis);
    const int first = delta < 0.f ? n.left : n.right;
    const int second = delta < 0.f ? n.right : n.left;
    radius_rec(first, query, radius_sq, indices, dists);
    if (delta * delta <= radius_sq) {
        radius_rec(second, query, radius_sq, indices, dists);
    }
}

void SampleKdTree::radius_search(const geom::Vec3& query,
                                 float radius,
                                 std::vector<std::size_t>& indices,
                                 std::vector<float>& dists) const {
    indices.clear();
    dists.clear();
    if (root_ < 0 || radius < 0.f) {
        return;
    }
    radius_rec(root_, query, radius * radius, indices, dists);
}

void SampleKdTree::knn_rec(int node,
                           const geom::Vec3& query,
                           std::size_t k,
                           std::vector<std::pair<float, std::size_t>>& heap) const {
    if (node < 0) {
        return;
    }
    const Node& n = nodes_[static_cast<std::size_t>(node)];
    const SampledPoint& p = points_[n.index];
    const float d2 = dist_sq(query, p.center);

    if (heap.size() < k) {
        heap.push_back({d2, n.index});
        std::push_heap(heap.begin(), heap.end());
    } else if (d2 < heap.front().first) {
        std::pop_heap(heap.begin(), heap.end());
        heap.back() = {d2, n.index};
        std::push_heap(heap.begin(), heap.end());
    }

    const float delta = coord(query, n.axis) - coord(p.center, n.axis);
    const int first = delta < 0.f ? n.left : n.right;
    const int second = delta < 0.f ? n.right : n.left;
    knn_rec(first, query, k, heap);
    const float worst = heap.size() < k ? std::numeric_limits<float>::infinity() : heap.front().first;
    if (delta * delta <= worst) {
        knn_rec(second, query, k, heap);
    }
}

void SampleKdTree::knn_search(const geom::Vec3& query,
                              std::size_t k,
                              std::vector<std::size_t>& indices,
                              std::vector<float>& dists) const {
    indices.clear();
    dists.clear();
    if (root_ < 0 || k == 0) {
        return;
    }
    std::vector<std::pair<float, std::size_t>> heap;
    heap.reserve(k);
    knn_rec(root_, query, k, heap);
    std::sort_heap(heap.begin(), heap.end());
    indices.reserve(heap.size());
    dists.reserve(heap.size());
    for (const auto& e : heap) {
        indices.push_back(e.second);
        dists.push_back(std::sqrt(e.first));
    }
}

}  // namespace pipe_design::conflict


==> anc/pipe_design/src/grid/CompositeGrid.cpp <==
#include "grid/CompositeGrid.h"

#include <algorithm>

namespace pipe_design::grid {

CompositeGrid::CompositeGrid(
    const StaticClearanceGrid& static_grid,
    std::shared_ptr<const ObstacleChain> chain)
    : static_grid_(&static_grid), chain_(std::move(chain)) {}

float CompositeGrid::clearance(const CellCoord& cell) const {
    const float static_clr = static_grid_->clearance(cell);
    if (!chain_ || chain_->total_count() == 0) {
        return static_clr;
    }
    const float dynamic_clr = chain_->clearance(static_grid_->cell_center(cell));
    const float dynamic_stored = std::max(0.f, dynamic_clr);
    return std::min(static_clr, dynamic_stored);
}

float CompositeGrid::clearance(const geom::Vec3& point) const {
    const float static_clr = static_grid_->clearance(point);

    if (!chain_ || chain_->total_count() == 0) {
        return static_clr;
    }
    const float dynamic_clr = chain_->clearance(point);
    return std::min(static_clr, dynamic_clr);
}

bool CompositeGrid::is_free(const CellCoord& cell, float pipe_radius) const {
    if (static_grid_->clearance(cell) < pipe_radius) {
        return false;
    }
    if (chain_ && chain_->collides(static_grid_->cell_center(cell), pipe_radius)) {
        return false;
    }
    return true;
}

bool CompositeGrid::is_free(const geom::Vec3& point, float pipe_radius) const {
    if (!static_grid_->is_free(point, pipe_radius)) {
        return false;
    }
    if (chain_ && chain_->collides(point, pipe_radius)) {
        return false;
    }
    return true;
}

bool CompositeGrid::is_move_free(
    const CellCoord& from,
    const CellCoord& to,
    float pipe_radius) const {
    const int32_t adx = std::abs(to.x - from.x);
    const int32_t ady = std::abs(to.y - from.y);
    const int32_t adz = std::abs(to.z - from.z);
    const int32_t cheb = std::max(adx, std::max(ady, adz));

    if (cheb == 0) {
        throw std::invalid_argument("CompositeGrid::is_move_free: from == to");
    }
    if (cheb > 1) {
        return is_move_free(cell_center(from), cell_center(to), pipe_radius);
    }

    // Unit neighbor (incl. diagonal): discrete corner-cut via composite is_free.
    const int32_t x0 = std::min(from.x, to.x);
    const int32_t x1 = std::max(from.x, to.x);
    const int32_t y0 = std::min(from.y, to.y);
    const int32_t y1 = std::max(from.y, to.y);
    const int32_t z0 = std::min(from.z, to.z);
    const int32_t z1 = std::max(from.z, to.z);

    for (int32_t z = z0; z <= z1; ++z) {
        for (int32_t y = y0; y <= y1; ++y) {
            for (int32_t x = x0; x <= x1; ++x) {
                if (x == from.x && y == from.y && z == from.z) {
                    continue;
                }
                if (!is_free(CellCoord{x, y, z}, pipe_radius)) {
                    return false;
                }
            }
        }
    }
    return true;
}

bool CompositeGrid::is_move_free(
    const geom::Vec3& from,
    const geom::Vec3& to,
    float pipe_radius) const {
    if (!static_grid_->is_move_free(from, to, pipe_radius)) {
        return false;
    }
    if (chain_ && chain_->collides(from, to, pipe_radius)) {
        return false;
    }
    return true;
}

}  // namespace pipe_design::grid


==> anc/pipe_design/src/grid/ObstacleChain.cpp <==
#include "grid/ObstacleChain.h"

#include "geom/Geometry.h"

#include <limits>

namespace pipe_design::grid {

std::shared_ptr<ObstacleChain> ObstacleChain::make_root() {
    return std::shared_ptr<ObstacleChain>(new ObstacleChain());
}

std::shared_ptr<ObstacleChain> ObstacleChain::extend(const geom::SphereObstacle& sphere) const {
    auto child = std::shared_ptr<ObstacleChain>(new ObstacleChain(shared_from_this()));
    child->spheres_.push_back(sphere);
    return child;
}

std::shared_ptr<ObstacleChain> ObstacleChain::extend(const geom::CapsuleObstacle& capsule) const {
    auto child = std::shared_ptr<ObstacleChain>(new ObstacleChain(shared_from_this()));
    child->capsules_.push_back(capsule);
    return child;
}

std::shared_ptr<ObstacleChain> ObstacleChain::extend(const geom::AabbObstacle& aabb) const {
    auto child = std::shared_ptr<ObstacleChain>(new ObstacleChain(shared_from_this()));
    child->aabbs_.push_back(aabb);
    return child;
}

std::shared_ptr<ObstacleChain> ObstacleChain::extend(
    const std::vector<geom::SphereObstacle>& spheres,
    const std::vector<geom::CapsuleObstacle>& capsules,
    const std::vector<geom::AabbObstacle>& aabbs) const {
    auto child = std::shared_ptr<ObstacleChain>(new ObstacleChain(shared_from_this()));
    child->spheres_ = spheres;
    child->capsules_ = capsules;
    child->aabbs_ = aabbs;
    return child;
}

std::size_t ObstacleChain::total_count() const {
    std::size_t count = 0;
    for (const ObstacleChain* node = this; node != nullptr; node = node->parent_.get()) {
        count += node->local_count();
    }
    return count;
}

float ObstacleChain::clearance(const geom::Vec3& point) const {
    float best = std::numeric_limits<float>::infinity();
    for (const ObstacleChain* node = this; node != nullptr; node = node->parent_.get()) {
        for (const auto& sphere : node->spheres_) {
            best = std::min(best, geom::signed_clearance(point, sphere));
        }
        for (const auto& capsule : node->capsules_) {
            best = std::min(best, geom::signed_clearance(point, capsule));
        }
        for (const auto& aabb : node->aabbs_) {
            best = std::min(best, geom::signed_clearance(point, aabb));
        }
    }
    return best;
}

bool ObstacleChain::collides(const geom::Vec3& point, float pipe_radius) const {
    for (const ObstacleChain* node = this; node != nullptr; node = node->parent_.get()) {
        for (const auto& sphere : node->spheres_) {
            if (geom::signed_clearance(point, sphere) < pipe_radius) {
                return true;
            }
        }
        for (const auto& capsule : node->capsules_) {
            if (geom::signed_clearance(point, capsule) < pipe_radius) {
                return true;
            }
        }
        for (const auto& aabb : node->aabbs_) {
            if (geom::signed_clearance(point, aabb) < pipe_radius) {
                return true;
            }
        }
    }
    return false;
}

bool ObstacleChain::collides(
    const geom::Vec3& from,
    const geom::Vec3& to,
    float pipe_radius) const {
    for (const ObstacleChain* node = this; node != nullptr; node = node->parent_.get()) {
        for (const auto& sphere : node->spheres_) {
            if (geom::signed_clearance(from, to, sphere) < pipe_radius) {
                return true;
            }
        }
        for (const auto& capsule : node->capsules_) {
            if (geom::signed_clearance(from, to, capsule) < pipe_radius) {
                return true;
            }
        }
        for (const auto& aabb : node->aabbs_) {
            if (geom::signed_clearance(from, to, aabb) < pipe_radius) {
                return true;
            }
        }
    }
    return false;
}

}  // namespace pipe_design::grid


==> anc/pipe_design/src/grid/StaticClearanceGrid.cpp <==
#include "grid/StaticClearanceGrid.h"

#include "geom/Geometry.h"

#include <algorithm>
#include <cmath>
#include <stdexcept>

namespace pipe_design::grid {

StaticClearanceGrid::StaticClearanceGrid(
    int size_x,
    int size_y,
    int size_z,
    float resolution,
    float clearance_cap)
    : size_x_(size_x),
      size_y_(size_y),
      size_z_(size_z),
      resolution_(resolution),
      clearance_cap_(clearance_cap),
      slice_size_(size_x * size_y) {
    if (size_x <= 0 || size_y <= 0 || size_z <= 0) {
        throw std::invalid_argument("StaticClearanceGrid: sizes must be positive");
    }
    if (resolution <= 0.f) {
        throw std::invalid_argument("StaticClearanceGrid: resolution must be positive");
    }
    if (clearance_cap <= 0.f) {
        throw std::invalid_argument("StaticClearanceGrid: clearance_cap must be positive");
    }
    field_.assign(static_cast<std::size_t>(slice_size_ * size_z_), clearance_cap_);
}

bool StaticClearanceGrid::in_bounds(const CellCoord& cell) const {
    return cell.x >= 0 && cell.x < size_x_ && cell.y >= 0 && cell.y < size_y_ &&
           cell.z >= 0 && cell.z < size_z_;
}

bool StaticClearanceGrid::in_bounds(const geom::Vec3& point) const {
    const float max_x = static_cast<float>(size_x_) * resolution_;
    const float max_y = static_cast<float>(size_y_) * resolution_;
    const float max_z = static_cast<float>(size_z_) * resolution_;
    return point.x >= 0.f && point.x < max_x && point.y >= 0.f && point.y < max_y &&
           point.z >= 0.f && point.z < max_z;
}

geom::Vec3 StaticClearanceGrid::cell_center(const CellCoord& cell) const {
    return {
        (static_cast<float>(cell.x) + 0.5f) * resolution_,
        (static_cast<float>(cell.y) + 0.5f) * resolution_,
        (static_cast<float>(cell.z) + 0.5f) * resolution_,
    };
}

float StaticClearanceGrid::clearance(const CellCoord& cell) const {
    if (!in_bounds(cell)) {
        return 0.f;
    }
    return field_[flat_index(cell)];
}

float StaticClearanceGrid::clearance(const geom::Vec3& point) const {
    if (!in_bounds(point)) {
        return 0.f;
    }
    if (bvh_.empty()) {
        return clearance_cap_;
    }

    geom::Aabb box{point, point};
    box.expand(clearance_cap_);

    std::vector<geom::Bvh::Ref> hits;
    bvh_.query(box, hits);

    float best = clearance_cap_;
    for (const geom::Bvh::Ref& ref : hits) {
        if (ref.kind == geom::ObstacleKind::Sphere) {
            best = std::min(
                best,
                geom::signed_clearance(point, spheres_[static_cast<std::size_t>(ref.index)]));
        } else if (ref.kind == geom::ObstacleKind::Capsule) {
            best = std::min(
                best,
                geom::signed_clearance(point, capsules_[static_cast<std::size_t>(ref.index)]));
        } else {
            best = std::min(
                best,
                geom::signed_clearance(point, aabbs_[static_cast<std::size_t>(ref.index)]));
        }
    }
    return best;
}

bool StaticClearanceGrid::is_free(const geom::Vec3& point, float pipe_radius) const {
    if (!in_bounds(point)) {
        return false;
    }
    if (bvh_.empty()) {
        return true;
    }

    geom::Aabb box{point, point};
    box.expand(pipe_radius);

    std::vector<geom::Bvh::Ref> hits;
    bvh_.query(box, hits);

    for (const geom::Bvh::Ref& ref : hits) {
        if (ref.kind == geom::ObstacleKind::Sphere) {
            if (geom::signed_clearance(point, spheres_[static_cast<std::size_t>(ref.index)]) <
                pipe_radius) {
                return false;
            }
        } else if (ref.kind == geom::ObstacleKind::Capsule) {
            if (geom::signed_clearance(point, capsules_[static_cast<std::size_t>(ref.index)]) <
                pipe_radius) {
                return false;
            }
        } else if (
            geom::signed_clearance(point, aabbs_[static_cast<std::size_t>(ref.index)]) <
            pipe_radius) {
            return false;
        }
    }
    return true;
}

bool StaticClearanceGrid::is_move_free(
    const CellCoord& from,
    const CellCoord& to,
    float pipe_radius) const {
    if (from == to) {
        throw std::invalid_argument("StaticClearanceGrid::is_move_free: from == to");
    }

    const int32_t adx = std::abs(to.x - from.x);
    const int32_t ady = std::abs(to.y - from.y);
    const int32_t adz = std::abs(to.z - from.z);
    const int32_t cheb = std::max(adx, std::max(ady, adz));
    if (cheb > 1) {
        return is_move_free(cell_center(from), cell_center(to), pipe_radius);
    }

    const int32_t x0 = std::min(from.x, to.x);
    const int32_t x1 = std::max(from.x, to.x);
    const int32_t y0 = std::min(from.y, to.y);
    const int32_t y1 = std::max(from.y, to.y);
    const int32_t z0 = std::min(from.z, to.z);
    const int32_t z1 = std::max(from.z, to.z);

    for (int32_t z = z0; z <= z1; ++z) {
        for (int32_t y = y0; y <= y1; ++y) {
            for (int32_t x = x0; x <= x1; ++x) {
                if (x == from.x && y == from.y && z == from.z) {
                    continue;
                }
                if (!is_free(CellCoord{x, y, z}, pipe_radius)) {
                    return false;
                }
            }
        }
    }
    return true;
}

bool StaticClearanceGrid::is_move_free(
    const geom::Vec3& from,
    const geom::Vec3& to,
    float pipe_radius) const {
    if (bvh_.empty()) {
        return true;
    }

    const geom::Vec3 delta = to - from;
    const float len = delta.norm();
    // Long segments get a huge query AABB; split so each piece stays local in the BVH.
    const float max_piece = std::max(4.f * resolution_, 1e-3f);
    const int pieces = (len <= max_piece)
        ? 1
        : std::max(2, static_cast<int>(std::ceil(static_cast<double>(len / max_piece))));

    std::vector<geom::Bvh::Ref> hits;
    for (int i = 0; i < pieces; ++i) {
        const float t0 = static_cast<float>(i) / static_cast<float>(pieces);
        const float t1 = static_cast<float>(i + 1) / static_cast<float>(pieces);
        const geom::Vec3 a = from + delta * t0;
        const geom::Vec3 b = from + delta * t1;

        hits.clear();
        bvh_.query(geom::aabb_of_segment(a, b, pipe_radius), hits);

        for (const geom::Bvh::Ref& ref : hits) {
            if (ref.kind == geom::ObstacleKind::Sphere) {
                if (geom::signed_clearance(a, b, spheres_[static_cast<std::size_t>(ref.index)]) <
                    pipe_radius) {
                    return false;
                }
            } else if (ref.kind == geom::ObstacleKind::Capsule) {
                if (geom::signed_clearance(a, b, capsules_[static_cast<std::size_t>(ref.index)]) <
                    pipe_radius) {
                    return false;
                }
            } else if (
                geom::signed_clearance(a, b, aabbs_[static_cast<std::size_t>(ref.index)]) <
                pipe_radius) {
                return false;
            }
        }
    }
    return true;
}

void StaticClearanceGrid::clear() {
    std::fill(field_.begin(), field_.end(), clearance_cap_);
    spheres_.clear();
    capsules_.clear();
    aabbs_.clear();
    bvh_.clear();
}

void StaticClearanceGrid::bake(
    const std::vector<geom::SphereObstacle>& spheres,
    const std::vector<geom::CapsuleObstacle>& capsules,
    const std::vector<geom::AabbObstacle>& aabbs) {
    clear();
    spheres_ = spheres;
    capsules_ = capsules;
    aabbs_ = aabbs;
    for (const auto& sphere : spheres_) {
        stamp_sphere(sphere);
    }
    for (const auto& capsule : capsules_) {
        stamp_capsule(capsule);
    }
    for (const auto& aabb : aabbs_) {
        stamp_aabb(aabb);
    }
    bvh_.build(spheres_, capsules_, aabbs_);
}

std::size_t StaticClearanceGrid::flat_index(const CellCoord& cell) const {
    return static_cast<std::size_t>(
        cell.z * slice_size_ + cell.y * size_x_ + cell.x);
}

void StaticClearanceGrid::lower_clearance(const CellCoord& cell, float value) {
    if (!in_bounds(cell)) {
        return;
    }
    const std::size_t idx = flat_index(cell);
    if (value < field_[idx]) {
        field_[idx] = value;
    }
}

void StaticClearanceGrid::stamp_sphere(const geom::SphereObstacle& sphere) {
    // Only cells that can drop below clearance_cap need updates:
    // ||p - c|| - r < cap  <=>  ||p - c|| < r + cap
    const float influence = sphere.radius + clearance_cap_;

    const int min_x = static_cast<int>(std::floor((sphere.center.x - influence) / resolution_));
    const int max_x = static_cast<int>(std::floor((sphere.center.x + influence) / resolution_));
    const int min_y = static_cast<int>(std::floor((sphere.center.y - influence) / resolution_));
    const int max_y = static_cast<int>(std::floor((sphere.center.y + influence) / resolution_));
    const int min_z = static_cast<int>(std::floor((sphere.center.z - influence) / resolution_));
    const int max_z = static_cast<int>(std::floor((sphere.center.z + influence) / resolution_));

    for (int z = min_z; z <= max_z; ++z) {
        for (int y = min_y; y <= max_y; ++y) {
            for (int x = min_x; x <= max_x; ++x) {
                const CellCoord cell{x, y, z};
                if (!in_bounds(cell)) {
                    continue;
                }
                const float clr = geom::signed_clearance(cell_center(cell), sphere);
                if (clr < clearance_cap_) {
                    lower_clearance(cell, std::min(clearance_cap_, std::max(0.f, clr)));
                }
            }
        }
    }
}

void StaticClearanceGrid::stamp_capsule(const geom::CapsuleObstacle& capsule) {
    const float influence = capsule.radius + clearance_cap_;

    const float min_wx = std::min(capsule.a.x, capsule.b.x) - influence;
    const float max_wx = std::max(capsule.a.x, capsule.b.x) + influence;
    const float min_wy = std::min(capsule.a.y, capsule.b.y) - influence;
    const float max_wy = std::max(capsule.a.y, capsule.b.y) + influence;
    const float min_wz = std::min(capsule.a.z, capsule.b.z) - influence;
    const float max_wz = std::max(capsule.a.z, capsule.b.z) + influence;

    const int min_x = static_cast<int>(std::floor(min_wx / resolution_));
    const int max_x = static_cast<int>(std::floor(max_wx / resolution_));
    const int min_y = static_cast<int>(std::floor(min_wy / resolution_));
    const int max_y = static_cast<int>(std::floor(max_wy / resolution_));
    const int min_z = static_cast<int>(std::floor(min_wz / resolution_));
    const int max_z = static_cast<int>(std::floor(max_wz / resolution_));

    for (int z = min_z; z <= max_z; ++z) {
        for (int y = min_y; y <= max_y; ++y) {
            for (int x = min_x; x <= max_x; ++x) {
                const CellCoord cell{x, y, z};
                if (!in_bounds(cell)) {
                    continue;
                }
                const float clr = geom::signed_clearance(cell_center(cell), capsule);
                if (clr < clearance_cap_) {
                    lower_clearance(cell, std::min(clearance_cap_, std::max(0.f, clr)));
                }
            }
        }
    }
}

void StaticClearanceGrid::stamp_aabb(const geom::AabbObstacle& aabb) {
    const float influence = clearance_cap_;

    const int min_x =
        static_cast<int>(std::floor((aabb.mn.x - influence) / resolution_));
    const int max_x =
        static_cast<int>(std::floor((aabb.mx.x + influence) / resolution_));
    const int min_y =
        static_cast<int>(std::floor((aabb.mn.y - influence) / resolution_));
    const int max_y =
        static_cast<int>(std::floor((aabb.mx.y + influence) / resolution_));
    const int min_z =
        static_cast<int>(std::floor((aabb.mn.z - influence) / resolution_));
    const int max_z =
        static_cast<int>(std::floor((aabb.mx.z + influence) / resolution_));

    for (int z = min_z; z <= max_z; ++z) {
        for (int y = min_y; y <= max_y; ++y) {
            for (int x = min_x; x <= max_x; ++x) {
                const CellCoord cell{x, y, z};
                if (!in_bounds(cell)) {
                    continue;
                }
                const float clr = geom::signed_clearance(cell_center(cell), aabb);
                if (clr < clearance_cap_) {
                    lower_clearance(cell, std::min(clearance_cap_, std::max(0.f, clr)));
                }
            }
        }
    }
}

}  // namespace pipe_design::grid


==> anc/pipe_design/src/heuristic/Dijkstra.cpp <==
#include "heuristic/Dijkstra.h"

#include <queue>
#include <utility>

namespace pipe_design::heuristic {

Dijkstra::Dijkstra(
    const grid::StaticClearanceGrid& grid,
    double step_cost,
    float bake_radius)
    : grid_(&grid),
      step_cost_(step_cost > 0.0 ? step_cost : static_cast<double>(grid.resolution())),
      bake_radius_(bake_radius) {}

void Dijkstra::clear() {
    prepared_ = false;
    goals_.clear();
    dist_.clear();
}

void Dijkstra::prepare(grid::CellCoord goal) {
    prepare(std::vector<grid::CellCoord>{goal});
}

void Dijkstra::prepare(std::initializer_list<grid::CellCoord> goals) {
    prepare(std::vector<grid::CellCoord>(goals));
}

void Dijkstra::prepare(const std::vector<grid::CellCoord>& goals) {
    clear();
    goals_ = goals;
    run_dijkstra();
}

bool Dijkstra::traversable(const grid::CellCoord& cell) const {
    if (!grid_->in_bounds(cell)) {
        return false;
    }
    if (bake_radius_ > 0.f) {
        return grid_->is_free(cell, bake_radius_);
    }
    // Relaxed: not tied to query pipe radius; exclude non-positive clearance
    // (stamped solid / surface after clamp to 0).
    return grid_->clearance(cell) > 0.f;
}

void Dijkstra::run_dijkstra() {
    dist_.assign(grid_->cell_count(), kUnreachable);

    using Node = std::pair<double, grid::CellCoord>;  // (g, cell)
    auto cmp = [](const Node& a, const Node& b) { return a.first > b.first; };
    std::priority_queue<Node, std::vector<Node>, decltype(cmp)> open(cmp);

    for (const grid::CellCoord& gcell : goals_) {
        if (!traversable(gcell)) {
            continue;
        }
        const std::size_t idx = grid_->flat_index(gcell);
        if (dist_[idx] > 0.0) {
            dist_[idx] = 0.0;
            open.push({0.0, gcell});
        }
    }

    if (open.empty()) {
        prepared_ = false;
        return;
    }

    while (!open.empty()) {
        const auto [g, cell] = open.top();
        open.pop();

        if (g > dist_[grid_->flat_index(cell)]) {
            continue;  // stale
        }

        for (int i = 0; i < kNumNeighbors; ++i) {
            grid::CellCoord nb{
                cell.x + kOffsets[i][0],
                cell.y + kOffsets[i][1],
                cell.z + kOffsets[i][2],
            };
            if (!traversable(nb)) {
                continue;
            }
            const double ng = g + step_cost_;
            const std::size_t idx = grid_->flat_index(nb);
            if (ng < dist_[idx]) {
                dist_[idx] = ng;
                open.push({ng, nb});
            }
        }
    }

    prepared_ = true;
}

double Dijkstra::estimate(const grid::CellCoord& from, const grid::CellCoord& to) const {
    (void)to;  // multi-source: distance-to-set; `to` unused when prepared
    if (!prepared_) {
        return 0.0;
    }
    return distance(from);
}

double Dijkstra::distance(const grid::CellCoord& cell) const {
    if (!prepared_ || !grid_->in_bounds(cell)) {
        return kUnreachable;
    }
    return dist_[grid_->flat_index(cell)];
}

}  // namespace pipe_design::heuristic


==> anc/pipe_design/src/planner/high/CBS.cpp <==
#include "planner/high/CBS.h"

#include "geom/Types.h"

#include <stdexcept>
#include <utility>

namespace pipe_design::planner {

void CBS::reset(
    const topology::GlobalTopologyPlan& plans,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    GroupSession& session,
    conflict::ConflictAnalyzer& analyzer) {
    plans_ = &plans;
    grid_ = &grid;
    low_ = &low;
    heuristic_ = &heuristic;
    open_set_ = &open;
    actions_ = &actions;
    session_ = &session;
    analyzer_ = &analyzer;

    solution_.clear();
    while (!open_.empty()) {
        open_.pop();
    }
    expansions_ = 0;

    if (plans_ == nullptr || grid_ == nullptr || low_ == nullptr || heuristic_ == nullptr ||
        open_set_ == nullptr || actions_ == nullptr || session_ == nullptr ||
        analyzer_ == nullptr) {
        status_ = SearchStatus::Failure;
        return;
    }

    CTNode root;
    for (const topology::GroupTopologyPlan& gp : plans_->groups) {
        if (!route_group(root, gp.group_id)) {
            status_ = SearchStatus::Failure;
            return;
        }
    }
    evaluate(root);
    open_.push(std::move(root));
    status_ = SearchStatus::Running;
}

SearchStatus CBS::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_.empty()) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    CTNode node = open_.top();
    open_.pop();
    ++expansions_;

    if (!node.conflict.has_value()) {
        solution_.clear();
        solution_.reserve(node.tasks.size());
        for (const std::shared_ptr<const topology::Task>& t : node.tasks) {
            solution_.push_back(*t);
        }
        status_ = SearchStatus::Success;
        return status_;
    }

    const conflict::Conflict& conflict = *node.conflict;

    // Child: constrain group_a (avoid sample_b). Shares parent's Task ptrs until route_group.
    {
        CTNode child = node;
        child.depth = node.depth + 1;
        child.conflict.reset();
        child.chains[conflict.group_a] =
            constrain(chain_for(child, conflict.group_a), conflict, conflict.group_a);
        if (route_group(child, conflict.group_a)) {
            evaluate(child);
            open_.push(std::move(child));
        }
    }

    // Child: constrain group_b (avoid sample_a).
    {
        CTNode child = node;
        child.depth = node.depth + 1;
        child.conflict.reset();
        child.chains[conflict.group_b] =
            constrain(chain_for(child, conflict.group_b), conflict, conflict.group_b);
        if (route_group(child, conflict.group_b)) {
            evaluate(child);
            open_.push(std::move(child));
        }
    }

    return status_;
}

void CBS::evaluate(CTNode& node) {
    node.cost = path_cost(node);
    node.h = 0.0;
    node.conflict.reset();

    std::vector<const topology::Task*> refs;
    refs.reserve(node.tasks.size());
    for (const std::shared_ptr<const topology::Task>& t : node.tasks) {
        refs.push_back(t.get());
    }

    analyzer_->set_grid(&grid_->static_grid());
    analyzer_->set_plans(plans_);
    analyzer_->analyze(refs);

    node.h = analyzer_->heuristic();
    if (analyzer_->conflicts().empty()) {
        return;
    }

    const conflict::Conflict* selected = analyzer_->select_conflict();
    if (selected == nullptr) {
        throw std::runtime_error(
            "CBS: ConflictAnalyzer::select_conflict returned null with non-empty conflicts");
    }
    node.conflict = *selected;
}

std::shared_ptr<const grid::ObstacleChain> CBS::constrain(
    std::shared_ptr<const grid::ObstacleChain> chain,
    const conflict::Conflict& c,
    const topology::GroupId& group) const {
    if (group == c.group_a) {
        return chain->extend(geom::SphereObstacle{c.sample_b.center, c.sample_b.radius});
    }
    if (group == c.group_b) {
        return chain->extend(geom::SphereObstacle{c.sample_a.center, c.sample_a.radius});
    }
    throw std::runtime_error(
        "CBS::constrain: group '" + group + "' is not involved in the conflict");
}

std::shared_ptr<const grid::ObstacleChain> CBS::chain_for(
    const CTNode& node,
    const topology::GroupId& group) const {
    const auto it = node.chains.find(group);
    if (it != node.chains.end() && it->second) {
        return it->second;
    }
    if (grid_->chain()) {
        return grid_->chain();
    }
    return grid::ObstacleChain::make_root();
}

bool CBS::route_group(CTNode& node, const topology::GroupId& group) {
    const topology::GroupTopologyPlan* plan = plans_->find_group(group);
    if (plan == nullptr) {
        throw std::runtime_error("CBS: unknown group_id '" + group + "'");
    }

    grid::CompositeGrid view(grid_->static_grid(), chain_for(node, group));
    session_->reset(*plan, view, *low_, *heuristic_, *open_set_, *actions_);
    if (session_->search() != SearchStatus::Success) {
        return false;
    }

    std::vector<std::shared_ptr<const topology::Task>> kept;
    kept.reserve(node.tasks.size());
    for (const std::shared_ptr<const topology::Task>& t : node.tasks) {
        if (t->group_id != group) {
            kept.push_back(t);
        }
    }
    std::vector<topology::Task> neu = session_->tasks();
    for (topology::Task& t : neu) {
        kept.push_back(std::make_shared<const topology::Task>(std::move(t)));
    }
    node.tasks = std::move(kept);
    return true;
}

double CBS::path_cost(const CTNode& node) {
    double sum = 0.0;
    for (const std::shared_ptr<const topology::Task>& t : node.tasks) {
        sum += t->path.cost;
    }
    return sum;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/high/PBS.cpp <==
#include "planner/high/PBS.h"

#include <utility>

namespace pipe_design::planner {

bool PBS::has_constraint(
    const std::vector<PriorityConstraint>& cons,
    const std::string& higher_id,
    const std::string& lower_id) {
    for (const PriorityConstraint& c : cons) {
        if (c.higher_id == higher_id && c.lower_id == lower_id) {
            return true;
        }
    }
    return false;
}

bool PBS::route(PTNode& node) {
    sequencer_->reset(
        *plans_,
        node.constraints,
        *grid_,
        *low_,
        *heuristic_,
        *open_set_,
        *actions_,
        node.past);
    if (sequencer_->search() != SearchStatus::Success || sequencer_->any_failure()) {
        return false;
    }
    node.tasks = sequencer_->tasks();
    node.past = sequencer_->snapshot();
    node.cost = 0.0;
    for (const topology::Task& t : node.tasks) {
        node.cost += t.path.cost;
    }
    return true;
}

void PBS::reset(
    const topology::GlobalTopologyPlan& plans,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    PartialOrderSequencer& sequencer,
    conflict::ConflictAnalyzer& analyzer) {
    plans_ = &plans;
    grid_ = &grid;
    low_ = &low;
    heuristic_ = &heuristic;
    open_set_ = &open;
    actions_ = &actions;
    sequencer_ = &sequencer;
    analyzer_ = &analyzer;

    solution_.clear();
    open_ = std::priority_queue<PTNode, std::vector<PTNode>, PTNodeGreater>(
        PTNodeGreater{search_mode_});
    expansions_ = 0;

    if (plans_ == nullptr || grid_ == nullptr || low_ == nullptr || heuristic_ == nullptr ||
        open_set_ == nullptr || actions_ == nullptr || sequencer_ == nullptr ||
        analyzer_ == nullptr) {
        status_ = SearchStatus::Failure;
        return;
    }

    PTNode root;
    // Intra-group grow_order as priority edges (higher = earlier).
    for (const topology::GroupTopologyPlan& g : plans_->groups) {
        const std::vector<topology::Task> ordered = g.ordered_tasks();
        for (std::size_t i = 1; i < ordered.size(); ++i) {
            root.constraints.emplace_back(ordered[i - 1].task_id, ordered[i].task_id);
        }
    }

    if (!route(root)) {
        status_ = SearchStatus::Failure;
        return;
    }
    open_.push(std::move(root));
    status_ = SearchStatus::Running;
}

SearchStatus PBS::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_.empty()) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    PTNode node = open_.top();
    open_.pop();
    ++expansions_;

    std::vector<const topology::Task*> refs;
    refs.reserve(node.tasks.size());
    for (const topology::Task& t : node.tasks) {
        refs.push_back(&t);
    }

    analyzer_->set_grid(&grid_->static_grid());
    analyzer_->set_plans(plans_);
    analyzer_->analyze(refs);

    if (analyzer_->conflicts().empty()) {
        solution_ = node.tasks;
        status_ = SearchStatus::Success;
        return status_;
    }

    const conflict::Conflict* conflict = analyzer_->select_conflict();
    if (conflict == nullptr || conflict->task_a.empty() || conflict->task_b.empty()) {
        throw std::runtime_error("PBS: ConflictAnalyzer::select_conflict returned null or empty task ids");
    }

    // Child: task_a ≺ task_b (a plans first).
    if (!has_constraint(node.constraints, conflict->task_a, conflict->task_b)) {
        PTNode child = node;
        child.depth = node.depth + 1;
        child.constraints.emplace_back(conflict->task_a, conflict->task_b);
        if (route(child)) {
            open_.push(std::move(child));
        }
    }

    // Child: task_b ≺ task_a.
    if (!has_constraint(node.constraints, conflict->task_b, conflict->task_a)) {
        PTNode child = node;
        child.depth = node.depth + 1;
        child.constraints.emplace_back(conflict->task_b, conflict->task_a);
        if (route(child)) {
            open_.push(std::move(child));
        }
    }

    return status_;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/high/PP.cpp <==
#include "planner/high/PP.h"

#include <limits>
#include <utility>

namespace pipe_design::planner {

void PP::reset(
    const topology::GlobalTopologyPlan& plans,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    PrioritySequencer& sequencer,
    SequenceReplanner& replanner) {
    plans_ = &plans;
    grid_ = &grid;
    low_ = &low;
    heuristic_ = &heuristic;
    open_set_ = &open;
    actions_ = &actions;
    sequencer_ = &sequencer;
    replanner_ = &replanner;

    order_.clear();
    tasks_.clear();
    solution_.clear();
    expansions_ = 0;
    depth_ = 0;
    cost_ = 0.0;

    if (plans_ == nullptr || grid_ == nullptr || low_ == nullptr || heuristic_ == nullptr ||
        open_set_ == nullptr || actions_ == nullptr || sequencer_ == nullptr ||
        replanner_ == nullptr) {
        status_ = SearchStatus::Failure;
        return;
    }

    for (const topology::Task& t : plans_->ordered_tasks()) {
        order_.push_back(t.task_id);
    }
    route();
    status_ = SearchStatus::Running;
}

SearchStatus PP::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }

    ++expansions_;

    if (!sequencer_->any_failure()) {
        solution_ = tasks_;
        status_ = SearchStatus::Success;
        return status_;
    }

    std::vector<std::string> next = replanner_->replan(order_, tasks_);
    if (next.empty() || replanner_->status() == ReplanStatus::Failure) {
        status_ = SearchStatus::Failure;
        return status_;
    }
    order_ = std::move(next);

    route();
    ++depth_;
    return status_;
}

void PP::route() {
    sequencer_->reset(
        *plans_,
        order_,
        *grid_,
        *low_,
        *heuristic_,
        *open_set_,
        *actions_,
        tasks_,
        replanner_->stop_on_failure());
    sequencer_->search();
    tasks_ = sequencer_->tasks();
    cost_ = 0.0;
    for (const topology::Task& t : tasks_) {
        if (!t.succeeded()) {
            cost_ = std::numeric_limits<double>::infinity();
            return;
        }
        cost_ += t.path.cost;
    }
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/high/sequence/GroupLayerSwapReplanner.cpp <==
#include "planner/high/sequence/GroupLayerSwapReplanner.h"

#include <cstddef>
#include <unordered_map>
#include <utility>
#include <vector>

namespace pipe_design::planner {

namespace {

/// One maximal run of consecutive Tasks from the same group.
struct GroupLayer {
    topology::GroupId group_id;
    std::size_t begin = 0;  // inclusive index in order
    std::size_t end = 0;    // exclusive
};

std::vector<GroupLayer> build_layers(
    const std::vector<std::string>& order,
    const std::unordered_map<std::string, topology::GroupId>& group_of) {
    std::vector<GroupLayer> layers;
    for (std::size_t i = 0; i < order.size();) {
        const auto git = group_of.find(order[i]);
        if (git == group_of.end()) {
            return {};
        }
        GroupLayer layer;
        layer.group_id = git->second;
        layer.begin = i;
        ++i;
        while (i < order.size()) {
            const auto jt = group_of.find(order[i]);
            if (jt == group_of.end() || jt->second != layer.group_id) {
                break;
            }
            ++i;
        }
        layer.end = i;
        layers.push_back(std::move(layer));
    }
    return layers;
}

/// Swap adjacent segments [suf_begin, suf_end) and [fail_begin, fail_end).
std::vector<std::string> swap_adjacent(
    const std::vector<std::string>& order,
    std::size_t suf_begin,
    std::size_t suf_end,
    std::size_t fail_begin,
    std::size_t fail_end) {
    std::vector<std::string> out;
    out.reserve(order.size());
    out.insert(out.end(), order.begin(), order.begin() + static_cast<std::ptrdiff_t>(suf_begin));
    out.insert(out.end(),
               order.begin() + static_cast<std::ptrdiff_t>(fail_begin),
               order.begin() + static_cast<std::ptrdiff_t>(fail_end));
    out.insert(out.end(),
               order.begin() + static_cast<std::ptrdiff_t>(suf_begin),
               order.begin() + static_cast<std::ptrdiff_t>(suf_end));
    out.insert(out.end(),
               order.begin() + static_cast<std::ptrdiff_t>(fail_end),
               order.end());
    return out;
}

}  // namespace

std::vector<std::string> GroupLayerSwapReplanner::replan(
    const std::vector<std::string>& order,
    const std::vector<topology::Task>& tasks) {
    order_ = order;
    status_ = ReplanStatus::Running;
    history_.push_back(make_plan_record(order, tasks));

    // Map task_id → group / status for layering and first-failure lookup.
    std::unordered_map<std::string, topology::GroupId> group_of;
    std::unordered_map<std::string, SearchStatus> status_of;
    group_of.reserve(tasks.size());
    status_of.reserve(tasks.size());
    for (const topology::Task& t : tasks) {
        group_of[t.task_id] = t.group_id;
        status_of[t.task_id] = t.status;
    }

    const std::vector<GroupLayer> layers = build_layers(order, group_of);
    if (layers.empty()) {
        status_ = ReplanStatus::Failure;
        return {};
    }

    // First failed Task in schedule order (expects stop_on_failure for a clean cut).
    std::size_t fail_index = order.size();
    for (std::size_t i = 0; i < order.size(); ++i) {
        const auto it = status_of.find(order[i]);
        if (it != status_of.end() && it->second == SearchStatus::Failure) {
            fail_index = i;
            break;
        }
    }
    if (fail_index >= order.size()) {
        status_ = ReplanStatus::Failure;
        return {};
    }

    std::size_t layer_i = layers.size();
    for (std::size_t li = 0; li < layers.size(); ++li) {
        if (fail_index >= layers[li].begin && fail_index < layers[li].end) {
            layer_i = li;
            break;
        }
    }
    // Need a previous foreign layer to swap with.
    if (layer_i == 0 || layer_i >= layers.size()) {
        status_ = ReplanStatus::Failure;
        return {};
    }

    const GroupLayer& failed = layers[layer_i];
    const GroupLayer& prev = layers[layer_i - 1];
    if (failed.group_id == prev.group_id) {
        status_ = ReplanStatus::Failure;
        return {};
    }

    // Failed block = [layer start .. failed Task] (inclusive). Leave later Tasks in the
    // layer (e.g. A5) where they are.
    const std::size_t fail_begin = failed.begin;
    const std::size_t fail_end = fail_index + 1;

    // Escalate: swap with prev-layer suffix of length 1, then 2, … whole prev layer.
    const std::size_t prev_len = prev.end - prev.begin;
    for (std::size_t k = 1; k <= prev_len; ++k) {
        const std::size_t suf_begin = prev.end - k;
        const std::size_t suf_end = prev.end;
        std::vector<std::string> next =
            swap_adjacent(order, suf_begin, suf_end, fail_begin, fail_end);
        if (next == order || order_used(next)) {
            continue;
        }
        order_ = next;
        status_ = ReplanStatus::Success;
        return next;
    }

    status_ = ReplanStatus::Failure;
    return {};
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/high/sequence/SequenceReplanner.cpp <==
#include "planner/high/sequence/SequenceReplanner.h"

#include <unordered_map>

namespace pipe_design::planner {

void SequenceReplanner::clear() {
    order_.clear();
    history_.clear();
    status_ = ReplanStatus::Ready;
    // keep stop_on_failure_ (policy preference)
}

bool SequenceReplanner::order_used(const std::vector<std::string>& order) const {
    for (const PlanRecord& record : history_) {
        if (record.order == order) {
            return true;
        }
    }
    return false;
}

PlanRecord SequenceReplanner::make_plan_record(
    const std::vector<std::string>& order,
    const std::vector<topology::Task>& tasks) {
    std::unordered_map<std::string, SearchStatus> status_of;
    status_of.reserve(tasks.size());
    for (const topology::Task& t : tasks) {
        status_of[t.task_id] = t.status;
    }

    PlanRecord record;
    record.order = order;
    record.statuses.reserve(order.size());
    for (const std::string& id : order) {
        const auto it = status_of.find(id);
        record.statuses.push_back(
            it != status_of.end() ? it->second : SearchStatus::Ready);
    }
    return record;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/ANAStar.cpp <==
#include "planner/low/ANAStar.h"

#include <cmath>
#include <limits>

namespace pipe_design::planner {

double ANAStar::incumbent_cost() const {
    return goal_node_ == nullptr ? std::numeric_limits<double>::infinity()
                                 : goal_node_->g;
}

double ANAStar::combine_key(double g, double h) const {
    const double G = incumbent_cost();
    if (!std::isfinite(G)) {
        // Before first solution: greedy on h (same as maximizing e with G=∞).
        return h;
    }
    if (h <= 1e-15) {
        return -std::numeric_limits<double>::infinity();
    }
    // Max e = (G − g) / h  →  min-heap key −e.
    return -(G - g) / h;
}

Path ANAStar::path() const {
    if (goal_node_ == nullptr) {
        return {};
    }
    return reconstruct(goal_node_);
}

void ANAStar::expand(SearchNode* current) {
    successor_buf_.clear();
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);

    const double G = incumbent_cost();

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        SearchNode* neighbor = ensure_node(SearchNode::make_key(succ.cell));
        const double tentative_g = current->g + succ.cost;
        const double h = heuristic_at(succ.cell);

        // Prune dominated by incumbent.
        if (std::isfinite(G) && tentative_g + h >= G) {
            continue;
        }

        if (neighbor->status == NodeStatus::Closed) {
            if (tentative_g >= neighbor->g) {
                continue;
            }
            // Reopen with better g.
        } else {
            /// TODO: need to check whether this part is correct.
            const bool unvisited = neighbor->status == NodeStatus::New &&
                neighbor->parent == nullptr && neighbor->h == 0.0 && neighbor->f == 0.0;
            if (!unvisited && tentative_g >= neighbor->g) {
                continue;
            }
        }

        const bool in_open = neighbor->status == NodeStatus::Open;
        neighbor->parent = current;
        set_node_costs(neighbor, tentative_g, h);
        neighbor->status = NodeStatus::Open;
        if (!in_open) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
    }
}

SearchStatus ANAStar::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_ == nullptr || open_->empty()) {
        status_ = goal_node_ != nullptr ? SearchStatus::Success : SearchStatus::Failure;
        return status_;
    }

    auto* current = static_cast<SearchNode*>(open_->pop());

    current->status = NodeStatus::Closed;
    last_expanded_ = current;
    ++expansions_;
    before_expand(current);

    if (is_goal(current->coord)) {
        if (goal_node_ == nullptr || current->g < goal_node_->g) {
            goal_node_ = current;
        }
        open_->clear();
        for (auto& kv : nodes_) {
            SearchNode* n = kv.second.get();
            if (n->status != NodeStatus::Open) {
                continue;
            }
            if (n->g + n->h >= goal_node_->g) {
                n->status = NodeStatus::New;
                continue;
            }
            set_node_costs(n, n->g, n->h);
            open_->push(n);
        }
        return status_;
    }

    expand(current);
    return status_;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/ARAStar.cpp <==
#include "planner/low/ARAStar.h"

#include <algorithm>
#include <cmath>
#include <limits>

namespace pipe_design::planner {

void ARAStar::set_eps_schedule(double start, double target, double step) {
    eps_ = std::max(start, target);
    eps_target_ = target;
    eps_step_ = std::max(step, 1e-9);
}

double ARAStar::combine_key(double g, double h) const {
    return g + eps_ * h;
}

double ARAStar::suboptimality_bound() const {
    if (goal_node_ == nullptr) {
        return std::numeric_limits<double>::infinity();
    }
    double min_admissible = std::numeric_limits<double>::infinity();
    for (const auto& kv : nodes_) {
        const SearchNode* n = kv.second.get();
        if (n->status == NodeStatus::Open) {
            min_admissible = std::min(min_admissible, n->g + n->h);
        }
    }
    for (const SearchNode* n : incons_) {
        min_admissible = std::min(min_admissible, n->g + n->h);
    }
    if (!std::isfinite(min_admissible) || min_admissible <= 0.0) {
        return eps_;
    }
    return std::min(eps_, goal_node_->g / min_admissible);
}

Path ARAStar::path() const {
    if (goal_node_ == nullptr) {
        return {};
    }
    return reconstruct(goal_node_);
}

void ARAStar::expand(SearchNode* current) {
    successor_buf_.clear();
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        SearchNode* neighbor = ensure_node(SearchNode::make_key(succ.cell));
        const double tentative_g = current->g + succ.cost;

        if (neighbor->status == NodeStatus::Closed) {
            if (tentative_g < neighbor->g) {
                neighbor->parent = current;
                set_node_costs(neighbor, tentative_g, heuristic_at(succ.cell));
                incons_.insert(neighbor);
                if (is_goal(succ.cell) &&
                    (goal_node_ == nullptr || tentative_g < goal_node_->g)) {
                    goal_node_ = neighbor;
                }
            }
            continue;
        }
        
        /// TODO: need to check whether this part is correct.
        // New + never costed (parent unset, f/h still 0) ⇒ unvisited.
        const bool unvisited = neighbor->status == NodeStatus::New &&
            neighbor->parent == nullptr && neighbor->h == 0.0 && neighbor->f == 0.0;
        if (!unvisited && tentative_g >= neighbor->g) {
            continue;
        }

        const bool in_open = neighbor->status == NodeStatus::Open;
        neighbor->parent = current;
        set_node_costs(neighbor, tentative_g, heuristic_at(succ.cell));
        neighbor->status = NodeStatus::Open;
        if (is_goal(succ.cell) &&
            (goal_node_ == nullptr || tentative_g < goal_node_->g)) {
            goal_node_ = neighbor;
        }
        if (!in_open) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
    }
}

SearchStatus ARAStar::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_ == nullptr) {
        status_ = SearchStatus::Failure;
        return status_;
    }
    // reset() is non-virtual; clear stale INCONS pointers after a fresh reset.
    if (expansions_ == 0) {
        incons_.clear();
    }

    // ImprovePath done when open empty or min f_ε ≥ g(goal).
    const bool improve_done =
        open_->empty() ||
        (goal_node_ != nullptr && open_->top()->f >= goal_node_->g);

    if (improve_done) {
        if (goal_node_ == nullptr) {
            status_ = SearchStatus::Failure;
            return status_;
        }
        // Repair under a smaller ε, or finish when target reached.
        if (eps_ <= eps_target_ + 1e-12) {
            status_ = SearchStatus::Success;
            return status_;
        }
        eps_ = std::max(eps_target_, eps_ - eps_step_);
        /// NOTE: Why we don't need to update goal_node_? because goal_node's heuristic is 0.
        open_->clear();
        for (auto& kv : nodes_) {
            if (kv.second->status == NodeStatus::Closed) {
                kv.second->status = NodeStatus::New;
            }
        }
        for (SearchNode* n : incons_) {
            n->status = NodeStatus::Open;
        }
        incons_.clear();
        for (auto& kv : nodes_) {
            SearchNode* n = kv.second.get();
            if (n->status != NodeStatus::Open) {
                continue;
            }
            set_node_costs(n, n->g, heuristic_at(n->coord));
            open_->push(n);
        }
        return status_;
    }

    auto* current = static_cast<SearchNode*>(open_->pop());
    current->status = NodeStatus::Closed;
    last_expanded_ = current;
    ++expansions_;
    before_expand(current);
    expand(current);
    return status_;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/AStar.cpp <==
#include "planner/low/AStar.h"

#include "geom/Heading.h"

#include <algorithm>
#include <limits>
#include <vector>

namespace pipe_design::planner {

template <typename Node>
void AStar<Node>::reset(
    const grid::CompositeGrid& grid,
    grid::CellCoord start,
    grid::CellCoord goal,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions) {
    reset(
        grid,
        std::vector<grid::CellCoord>{start},
        std::vector<grid::CellCoord>{goal},
        pipe_radius,
        heuristic,
        open,
        actions);
}

template <typename Node>
void AStar<Node>::reset(
    const grid::CompositeGrid& grid,
    const std::vector<grid::CellCoord>& starts,
    const std::vector<grid::CellCoord>& goals,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions) {
    grid_ = &grid;
    pipe_radius_ = pipe_radius;
    heuristic_ = &heuristic;
    open_ = &open;
    actions_ = &actions;
    expansions_ = 0;
    last_expanded_ = nullptr;
    goal_node_ = nullptr;
    nodes_.clear();
    goals_.clear();
    open_->clear();

    for (const grid::CellCoord& g : goals) {
        if (grid_->in_bounds(g) && grid_->is_free(g, pipe_radius_)) {
            goals_.insert(g);
        }
    }

    std::vector<grid::CellCoord> valid_starts;
    valid_starts.reserve(starts.size());
    for (const grid::CellCoord& s : starts) {
        if (grid_->in_bounds(s) && grid_->is_free(s, pipe_radius_)) {
            valid_starts.push_back(s);
        }
    }

    if (valid_starts.empty() || goals_.empty()) {
        status_ = SearchStatus::Failure;
        return;
    }

    for (const grid::CellCoord& s : valid_starts) {
        if (is_goal(s)) {
            Node* node = ensure_node(Node::make_key(s));
            set_node_costs(node, 0.0, 0.0);
            node->parent = nullptr;
            node->status = NodeStatus::Closed;
            goal_node_ = node;
            last_expanded_ = node;
            status_ = SearchStatus::Success;
            return;
        }
    }

    for (const grid::CellCoord& s : valid_starts) {
        Node* node = ensure_node(Node::make_key(s));
        set_node_costs(node, 0.0, heuristic_at(s));
        node->parent = nullptr;
        node->status = NodeStatus::Open;
        open_->push(node);
    }
    status_ = SearchStatus::Running;
}

template <typename Node>
SearchStatus AStar<Node>::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_ == nullptr || open_->empty()) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    auto* current = static_cast<Node*>(open_->pop());
    current->status = NodeStatus::Closed;
    last_expanded_ = current;
    ++expansions_;

    before_expand(current);

    if (is_goal(current->coord)) {
        goal_node_ = current;
        status_ = SearchStatus::Success;
        return status_;
    }

    expand(current);

    if (open_->empty()) {
        status_ = SearchStatus::Failure;
    }
    return status_;
}

template <typename Node>
Path AStar<Node>::path() const {
    if (status_ != SearchStatus::Success || goal_node_ == nullptr) {
        return {};
    }
    return reconstruct(goal_node_);
}

template <typename Node>
bool AStar<Node>::is_goal(const grid::CellCoord& cell) const {
    return goals_.find(cell) != goals_.end();
}

template <typename Node>
Node* AStar<Node>::find_node(const Key& key) {
    const auto it = nodes_.find(key);
    return it == nodes_.end() ? nullptr : it->second.get();
}

template <typename Node>
const Node* AStar<Node>::find_node(const Key& key) const {
    const auto it = nodes_.find(key);
    return it == nodes_.end() ? nullptr : it->second.get();
}

template <typename Node>
void AStar<Node>::set_heuristic_weight(double weight) {
    heuristic_weight_ = weight;
}

template <typename Node>
double AStar<Node>::combine_key(double g, double h) const {
    return g + heuristic_weight_ * h;
}

template <typename Node>
Node* AStar<Node>::ensure_node(const Key& key) {
    const auto it = nodes_.find(key);
    if (it != nodes_.end()) {
        return it->second.get();
    }
    auto node = std::make_unique<Node>(Node::from_key(key));
    Node* raw = node.get();
    nodes_.emplace(key, std::move(node));
    return raw;
}

template <typename Node>
double AStar<Node>::heuristic_at(const grid::CellCoord& from) const {
    double best = std::numeric_limits<double>::infinity();
    for (const grid::CellCoord& g : goals_) {
        best = std::min(best, heuristic_->estimate(from, g));
    }
    return best;
}

template <typename Node>
void AStar<Node>::set_node_costs(Node* node, double g, double h) const {
    node->g = g;
    node->h = h;
    node->f = combine_key(g, h);
}

template <typename Node>
Path AStar<Node>::reconstruct(const Node* goal) const {
    Path out;
    for (const SearchNode* n = goal; n != nullptr; n = n->parent) {
        out.cells.push_back(n->coord);
    }
    std::reverse(out.cells.begin(), out.cells.end());
    out.cost = goal->g;
    return out;
}

template <typename Node>
void AStar<Node>::expand(Node* current) {
    successor_buf_.clear();
    // Cell A*: no incoming heading → ActionModel skips turn penalty.
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        Node* neighbor = ensure_node(Node::make_key(succ.cell));
        if (neighbor->status == NodeStatus::Closed) {
            continue;
        }

        const double tentative_g = current->g + succ.cost;
        const bool discovered = neighbor->status == NodeStatus::New;
        if (!discovered && tentative_g >= neighbor->g) {
            continue;
        }

        neighbor->parent = current;
        set_node_costs(neighbor, tentative_g, heuristic_at(succ.cell));
        neighbor->status = NodeStatus::Open;
        if (discovered) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
    }
}

template class AStar<SearchNode>;
template class AStar<DirectedSearchNode>;

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/AdaptiveStepAStar.cpp <==
#include "planner/low/AdaptiveStepAStar.h"

#include "geom/Heading.h"

#include <algorithm>
#include <cmath>
#include <vector>

namespace pipe_design::planner {

int AdaptiveStepAStar::step_size_for(float clearance, float pipe_radius) const {
    if (shell_ == nullptr || grid_ == nullptr) {
        return 1;
    }
    const float res = grid_->static_grid().resolution();
    const float slack = clearance - pipe_radius;
    const int s = static_cast<int>(std::floor(static_cast<double>(slack) / static_cast<double>(res)));
    return std::clamp(s, 1, shell_->max_step());
}

void AdaptiveStepAStar::reset(
    const grid::CompositeGrid& grid,
    grid::CellCoord start,
    grid::CellCoord goal,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    motion::AdaptiveShell& shell) {
    reset(
        grid,
        std::vector<grid::CellCoord>{start},
        std::vector<grid::CellCoord>{goal},
        pipe_radius,
        heuristic,
        open,
        shell);
}

void AdaptiveStepAStar::reset(
    const grid::CompositeGrid& grid,
    const std::vector<grid::CellCoord>& starts,
    const std::vector<grid::CellCoord>& goals,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    motion::AdaptiveShell& shell) {
    shell_ = &shell;
    covered_.clear();
    AStar<SearchNode>::reset(grid, starts, goals, pipe_radius, heuristic, open, shell);
}

void AdaptiveStepAStar::expand(SearchNode* current) {
    const int s = step_size_for(grid_->clearance(current->coord), pipe_radius_);
    shell_->set_step_size(s);

    successor_buf_.clear();
    shell_->successors(current->coord, geom::Heading{}, successor_buf_);
    for (const grid::CellCoord& g : goals_) {
        shell_->append_interior_goal(current->coord, g, geom::Heading{}, successor_buf_);
    }

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }
        if (covered_.find(succ.cell) != covered_.end()) {
            continue;
        }

        SearchNode* neighbor = ensure_node(SearchNode::make_key(succ.cell));
        if (neighbor->status == NodeStatus::Closed) {
            continue;
        }

        const double tentative_g = current->g + succ.cost;
        const bool discovered = neighbor->status == NodeStatus::New;
        if (!discovered && tentative_g >= neighbor->g) {
            continue;
        }

        neighbor->parent = current;
        set_node_costs(neighbor, tentative_g, heuristic_at(succ.cell));
        neighbor->status = NodeStatus::Open;
        if (discovered) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
    }

    // Cover Chebyshev ball interior so later shells cannot jump back in.
    const std::vector<motion::AdaptiveShell::Offset>& interior = shell_->interior_offsets_for(s);
    covered_.reserve(covered_.size() + interior.size());
    for (const motion::AdaptiveShell::Offset& o : interior) {
        covered_.insert(grid::CellCoord{
            current->coord.x + o.dx,
            current->coord.y + o.dy,
            current->coord.z + o.dz,
        });
    }
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/BidirectionalAStar.cpp <==
#include "planner/low/BidirectionalAStar.h"

#include <algorithm>
#include <vector>

namespace pipe_design::planner {

void BidirectionalAStar::reset(
    const grid::CompositeGrid& grid,
    grid::CellCoord start,
    grid::CellCoord goal,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open_forward,
    OpenSet& open_backward,
    const motion::ActionModel& actions) {
    reset(
        grid,
        std::vector<grid::CellCoord>{start},
        std::vector<grid::CellCoord>{goal},
        pipe_radius,
        heuristic,
        open_forward,
        open_backward,
        actions);
}

void BidirectionalAStar::reset(
    const grid::CompositeGrid& grid,
    const std::vector<grid::CellCoord>& starts,
    const std::vector<grid::CellCoord>& goals,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open_forward,
    OpenSet& open_backward,
    const motion::ActionModel& actions) {
    expansions_ = 0;
    prefer_forward_ = true;
    path_mode_ = PathMode::None;
    meet_fwd_ = nullptr;
    meet_bwd_ = nullptr;
    meet_cost_ = 0.0;

    fwd_.reset(grid, starts, goals, pipe_radius, heuristic, open_forward, actions);
    bwd_.reset(grid, goals, starts, pipe_radius, heuristic, open_backward, actions);

    if (fwd_.status() == SearchStatus::Success) {
        path_mode_ = PathMode::ForwardOnly;
        status_ = SearchStatus::Success;
        return;
    }
    if (bwd_.status() == SearchStatus::Success) {
        path_mode_ = PathMode::BackwardOnly;
        status_ = SearchStatus::Success;
        return;
    }
    if (fwd_.status() != SearchStatus::Running ||
        bwd_.status() != SearchStatus::Running) {
        status_ = SearchStatus::Failure;
        return;
    }
    status_ = SearchStatus::Running;
}

void BidirectionalAStar::set_heuristic_weight(double weight) {
    fwd_.set_heuristic_weight(weight);
    bwd_.set_heuristic_weight(weight);
}

SearchStatus BidirectionalAStar::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }

    const bool fwd_ok = fwd_.status() == SearchStatus::Running;
    const bool bwd_ok = bwd_.status() == SearchStatus::Running;
    if (!fwd_ok && !bwd_ok) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    AStar<SearchNode>* side = nullptr;
    if (fwd_ok && bwd_ok) {
        side = prefer_forward_ ? &fwd_ : &bwd_;
        prefer_forward_ = !prefer_forward_;
    } else {
        side = fwd_ok ? &fwd_ : &bwd_;
    }

    const bool from_fwd = side == &fwd_;
    side->step();
    expansions_ = fwd_.expansions() + bwd_.expansions();

    if (side->status() == SearchStatus::Success) {
        path_mode_ = from_fwd ? PathMode::ForwardOnly : PathMode::BackwardOnly;
        status_ = SearchStatus::Success;
        return status_;
    }

    const SearchNode* cur = side->last_expanded();
    if (cur != nullptr) {
        const AStar<SearchNode>& other = from_fwd ? bwd_ : fwd_;
        const SearchNode* o = other.find_node(SearchNode::make_key(cur->coord));
        if (o != nullptr && o->status == NodeStatus::Closed) {
            meet_fwd_ = from_fwd ? cur : o;
            meet_bwd_ = from_fwd ? o : cur;
            meet_cost_ = meet_fwd_->g + meet_bwd_->g;
            path_mode_ = PathMode::Meet;
            status_ = SearchStatus::Success;
            return status_;
        }
    }

    if (fwd_.status() != SearchStatus::Running &&
        bwd_.status() != SearchStatus::Running) {
        status_ = SearchStatus::Failure;
    }
    return status_;
}

Path BidirectionalAStar::path() const {
    if (status_ != SearchStatus::Success) {
        return {};
    }

    if (path_mode_ == PathMode::ForwardOnly) {
        return fwd_.path();
    }

    if (path_mode_ == PathMode::BackwardOnly) {
        Path p = bwd_.path();
        std::reverse(p.cells.begin(), p.cells.end());
        return p;
    }

    if (path_mode_ != PathMode::Meet || meet_fwd_ == nullptr || meet_bwd_ == nullptr) {
        return {};
    }

    Path out;
    for (const SearchNode* n = meet_fwd_; n != nullptr; n = n->parent) {
        out.cells.push_back(n->coord);
    }
    std::reverse(out.cells.begin(), out.cells.end());

    for (const SearchNode* n = meet_bwd_->parent; n != nullptr; n = n->parent) {
        out.cells.push_back(n->coord);
    }
    out.cost = meet_cost_;
    return out;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/DirectedAStar.cpp <==
#include "planner/low/DirectedAStar.h"

namespace pipe_design::planner {

void DirectedAStar::set_heading_bins(int num_yaw_bins, int num_pitch_bins) {
    num_yaw_bins_ = num_yaw_bins;
    num_pitch_bins_ = num_pitch_bins;
}

void DirectedAStar::expand(DirectedSearchNode* current) {
    successor_buf_.clear();
    actions_->successors(current->coord, current->in_dir, successor_buf_);

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        const Key key = DirectedSearchNode::make_key(succ.cell, succ.heading, num_yaw_bins_, num_pitch_bins_);
        DirectedSearchNode* neighbor = ensure_node(key);
        if (neighbor->status == NodeStatus::Closed) {
            continue;
        }

        const double tentative_g = current->g + succ.cost;
        const bool discovered = neighbor->status == NodeStatus::New;
        if (!discovered && tentative_g >= neighbor->g) {
            continue;
        }

        neighbor->parent = current;
        neighbor->set_arrival(succ.heading, num_yaw_bins_, num_pitch_bins_);
        neighbor->turns_streak = current->next_turns_streak(succ.heading);
        set_node_costs(neighbor, tentative_g, heuristic_at(succ.cell));
        neighbor->status = NodeStatus::Open;
        if (discovered) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
    }
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/FocalAStar.cpp <==
#include "planner/low/FocalAStar.h"

#include "geom/Heading.h"

#include <vector>

namespace pipe_design::planner {

void FocalAStar::set_focal_weight(double weight) {
    focal_weight_ = weight < 1.0 ? 1.0 : weight;
}

double FocalAStar::combine_key(double g, double h) const {
    return g + h;
}

void FocalAStar::reset(
    const grid::CompositeGrid& grid,
    grid::CellCoord start,
    grid::CellCoord goal,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions) {
    reset(
        grid,
        std::vector<grid::CellCoord>{start},
        std::vector<grid::CellCoord>{goal},
        pipe_radius,
        heuristic,
        open,
        actions);
}

void FocalAStar::reset(
    const grid::CompositeGrid& grid,
    const std::vector<grid::CellCoord>& starts,
    const std::vector<grid::CellCoord>& goals,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions) {
    focal_.clear();
    open_nodes_.clear();
    focal_bound_ = 0.0;

    AStar<SearchNode>::reset(grid, starts, goals, pipe_radius, heuristic, open, actions);

    if (status_ != SearchStatus::Running || focal_weight_ <= 1.0) {
        return;
    }
    // Seed open_nodes_ from starts (only Open nodes exist right after reset).
    for (const auto& kv : nodes_) {
        SearchNode* n = kv.second.get();
        if (n->status == NodeStatus::Open) {
            open_nodes_.insert(n);
        }
    }
    focal_bound_ = focal_weight_ * open_->top()->f;
    for (SearchNode* n : open_nodes_) {
        if (n->f <= focal_bound_) {
            focal_.push(n);
        }
    }
}

void FocalAStar::sync_focal_bound() {
    const double bound = focal_weight_ * open_->top()->f;
    if (bound <= focal_bound_) {  // in most situations, the bound will not change, so we can return early
        focal_bound_ = bound;
        return;
    }
    for (SearchNode* n : open_nodes_) {
        if (n->f <= bound && n->f > focal_bound_) {
            push_focal(n);
        }
    }
    focal_bound_ = bound;
}

void FocalAStar::push_focal(SearchNode* node) {
    if (node->f > focal_bound_) {
        return;
    }
    if (focal_.contains(node)) {
        focal_.decrease_key(node);
    } else {
        focal_.push(node);
    }
}

SearchStatus FocalAStar::step() {
    if (focal_weight_ <= 1.0) {
        return AStar<SearchNode>::step();
    }
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_ == nullptr || open_->empty()) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    sync_focal_bound();

    while (!focal_.empty() &&
           (focal_.top()->status != NodeStatus::Open || focal_.top()->f > focal_bound_)) {
        focal_.pop();
    }
    if (focal_.empty()) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    SearchNode* best = focal_.pop();
    open_->remove(best);
    open_nodes_.erase(best);
    best->status = NodeStatus::Closed;
    last_expanded_ = best;
    ++expansions_;

    before_expand(best);

    if (is_goal(best->coord)) {
        goal_node_ = best;
        status_ = SearchStatus::Success;
        return status_;
    }

    expand(best);

    if (open_->empty()) {
        status_ = SearchStatus::Failure;
    }
    return status_;
}

void FocalAStar::expand(SearchNode* current) {
    successor_buf_.clear();
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        SearchNode* neighbor = ensure_node(SearchNode::make_key(succ.cell));
        if (neighbor->status == NodeStatus::Closed) {
            continue;
        }

        const double tentative_g = current->g + succ.cost;
        const bool discovered = neighbor->status == NodeStatus::New;
        if (!discovered && tentative_g >= neighbor->g) {
            continue;
        }

        neighbor->parent = current;
        set_node_costs(neighbor, tentative_g, heuristic_at(succ.cell));
        neighbor->status = NodeStatus::Open;
        if (discovered) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
        open_nodes_.insert(neighbor);
        push_focal(neighbor);
    }
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/LPAStar.cpp <==
#include "planner/low/LPAStar.h"

#include "geom/Heading.h"

#include <algorithm>
#include <cmath>

namespace pipe_design::planner {

void LPAStar::reset(
    const grid::CompositeGrid& grid,
    grid::CellCoord start,
    grid::CellCoord goal,
    float pipe_radius,
    const heuristic::Heuristic& heuristic,
    Open& open,
    const motion::ActionModel& actions) {
    grid_ = &grid;
    pipe_radius_ = pipe_radius;
    heuristic_ = &heuristic;
    open_ = &open;
    actions_ = &actions;
    expansions_ = 0;
    nodes_.clear();
    open_->clear();
    start_node_ = nullptr;
    goal_node_ = nullptr;
    start_coord_ = start;
    goal_coord_ = goal;

    if (!grid_->in_bounds(start) || !grid_->is_free(start, pipe_radius_) ||
        !grid_->in_bounds(goal) || !grid_->is_free(goal, pipe_radius_)) {
        status_ = SearchStatus::Failure;
        return;
    }

    start_node_ = ensure_node(LpaSearchNode::make_key(start));
    goal_node_ = ensure_node(LpaSearchNode::make_key(goal));
    start_node_->rhs = 0.0;
    start_node_->g = LpaSearchNode::kInf;
    start_node_->parent = nullptr;
    update_vertex(start_node_);
    status_ = SearchStatus::Running;
}

void LPAStar::update_vertex(LpaSearchNode* u) {
    const bool in_open = open_->contains(u);
    if (u->g != u->rhs) {
        if (in_open) {
            open_->remove(u);
        }
        open_->push(u);
    } else if (in_open) {
        open_->remove(u);
    }
}

double LPAStar::edge_cost(const grid::CellCoord& from, const grid::CellCoord& to) const {
    if (!grid_->in_bounds(to) ||
        !grid_->is_move_free(from, to, pipe_radius_)) {
        return LpaSearchNode::kInf;
    }
    std::vector<motion::Successor> local;
    actions_->successors(from, geom::Heading{}, local);
    for (const motion::Successor& s : local) {
        if (s.cell == to) {
            return s.cost;
        }
    }
    return LpaSearchNode::kInf;
}

LpaSearchNode* LPAStar::ensure_node(const Key& key) {
    const auto it = nodes_.find(key);
    if (it != nodes_.end()) {
        return it->second.get();
    }
    auto node = std::make_unique<LpaSearchNode>(LpaSearchNode::from_key(key));
    node->h = heuristic_->estimate(key.coord, goal_coord_);
    LpaSearchNode* raw = node.get();
    nodes_.emplace(key, std::move(node));
    return raw;
}

LpaSearchNode* LPAStar::find_node(const Key& key) {
    const auto it = nodes_.find(key);
    return it == nodes_.end() ? nullptr : it->second.get();
}

const LpaSearchNode* LPAStar::find_node(const Key& key) const {
    const auto it = nodes_.find(key);
    return it == nodes_.end() ? nullptr : it->second.get();
}

SearchStatus LPAStar::step() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (open_ == nullptr || goal_node_ == nullptr) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    // Also keep going while g > rhs at goal (overconsistent); use != for stop.
    const LPAKey goal_key = lpa_key_of(goal_node_);
    if (!(open_->top_key() < goal_key) && goal_node_->g == goal_node_->rhs) {
        status_ = std::isfinite(goal_node_->g) ? SearchStatus::Success : SearchStatus::Failure;
        return status_;
    }
    if (open_->empty()) {
        status_ = SearchStatus::Failure;
        return status_;
    }

    LpaSearchNode* u = open_->pop();
    ++expansions_;

    if (u->g > u->rhs) {
        // Overconsistent: g ← rhs; improve successors via edge_cost
        u->g = u->rhs;
        neighbor_buf_.clear();
        actions_->successors(u->coord, geom::Heading{}, neighbor_buf_);
        for (const motion::Successor& s : neighbor_buf_) {
            if (!grid_->in_bounds(s.cell)) {
                continue;
            }
            LpaSearchNode* v = ensure_node(LpaSearchNode::make_key(s.cell));
            const double cand = u->g + edge_cost(u->coord, s.cell);
            if (v->rhs > cand) {
                v->parent = u;
                v->rhs = cand;
                update_vertex(v);
            }
        }
    } else if (u->g < u->rhs) {  // in original paper, assume node whose g == rhs will never happen in open set, so use else
        // Underconsistent: g ← ∞; raw-update states that had parent u
        u->g = LpaSearchNode::kInf;
        neighbor_buf_.clear();
        actions_->successors(u->coord, geom::Heading{}, neighbor_buf_);
        const std::vector<motion::Successor> succs = neighbor_buf_;

        for (const motion::Successor& s : succs) {
            if (!grid_->in_bounds(s.cell)) {
                continue;
            }
            LpaSearchNode* v = ensure_node(LpaSearchNode::make_key(s.cell));
            if (v != start_node_ && v->lpa_parent() == u) {
                v->rhs = LpaSearchNode::kInf;
                v->parent = nullptr;
                neighbor_buf_.clear();
                actions_->successors(v->coord, geom::Heading{}, neighbor_buf_);
                for (const motion::Successor& nb : neighbor_buf_) {
                    if (!grid_->in_bounds(nb.cell)) {
                        continue;
                    }
                    LpaSearchNode* pred = find_node(LpaSearchNode::make_key(nb.cell));
                    if (pred == nullptr) {
                        continue;
                    }
                    const double cand = pred->g + edge_cost(pred->coord, v->coord);
                    if (cand < v->rhs) {
                        v->rhs = cand;
                        v->parent = pred;
                    }
                }
            }
            update_vertex(v);
        }
        update_vertex(u);
    }
    return status_;
}

void LPAStar::update_obstacles(const std::vector<grid::CellCoord>& changed) {
    if (grid_ == nullptr || open_ == nullptr || start_node_ == nullptr) {
        return;
    }

    for (const grid::CellCoord& cell : changed) {
        if (!grid_->in_bounds(cell)) {
            continue;
        }
        LpaSearchNode* a = ensure_node(LpaSearchNode::make_key(cell));
        neighbor_buf_.clear();
        actions_->successors(cell, geom::Heading{}, neighbor_buf_);
        const std::vector<motion::Successor> succs = neighbor_buf_;

        for (const motion::Successor& s : succs) {
            if (!grid_->in_bounds(s.cell)) {
                continue;
            }
            LpaSearchNode* b = ensure_node(LpaSearchNode::make_key(s.cell));

            // Directed edges (a→b) and (b→a); Fig.7 Main edge-cost update.
            for (int dir = 0; dir < 2; ++dir) {
                LpaSearchNode* u = (dir == 0) ? a : b;
                LpaSearchNode* v = (dir == 0) ? b : a;
                const double c_new =
                    (dir == 0) ? edge_cost(cell, s.cell) : edge_cost(s.cell, cell);

                if (v->rhs > u->g + c_new) {
                    v->parent = u;
                    v->rhs = u->g + c_new;
                    update_vertex(v);
                } else if (v != start_node_ && v->lpa_parent() == u) {
                    v->rhs = LpaSearchNode::kInf;
                    v->parent = nullptr;
                    neighbor_buf_.clear();
                    actions_->successors(v->coord, geom::Heading{}, neighbor_buf_);
                    for (const motion::Successor& nb : neighbor_buf_) {
                        if (!grid_->in_bounds(nb.cell)) {
                            continue;
                        }
                        LpaSearchNode* pred = find_node(LpaSearchNode::make_key(nb.cell));
                        if (pred == nullptr) {
                            continue;
                        }
                        const double c = edge_cost(pred->coord, v->coord);
                        const double cand = pred->g + c;
                        if (cand < v->rhs) {
                            v->rhs = cand;
                            v->parent = pred;
                        }
                    }
                    update_vertex(v);
                }
            }
        }
    }
    status_ = SearchStatus::Running;
}

Path LPAStar::path() const {
    if (status_ != SearchStatus::Success || goal_node_ == nullptr ||
        !std::isfinite(goal_node_->g)) {
        return {};
    }
    Path out;
    for (const LpaSearchNode* n = goal_node_; n != nullptr; n = n->lpa_parent()) {
        out.cells.push_back(n->coord);
    }
    std::reverse(out.cells.begin(), out.cells.end());
    out.cost = goal_node_->g;
    return out;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/LazyThetaStar.cpp <==
#include "planner/low/LazyThetaStar.h"

#include "geom/Heading.h"

#include <limits>

namespace pipe_design::planner {

void LazyThetaStar::set_vertex(SearchNode* current) {
    auto* parent = static_cast<SearchNode*>(current->parent);
    if (parent == nullptr) {
        return;
    }
    if (line_of_sight(*grid_, parent->coord, current->coord, pipe_radius_)) {
        return;
    }

    double best_g = std::numeric_limits<double>::infinity();
    SearchNode* best_parent = nullptr;

    successor_buf_.clear();
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);
    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }
        SearchNode* nbr = find_node(SearchNode::make_key(succ.cell));
        if (nbr == nullptr || nbr->status != NodeStatus::Closed) {
            continue;
        }
        // Undirected grid edge: cost(nbr → current) == succ.cost (current → nbr).
        const double g = nbr->g + succ.cost;
        if (g < best_g) {
            best_g = g;
            best_parent = nbr;
        }
    }

    if (best_parent == nullptr) {
        return;
    }
    current->parent = best_parent;
    set_node_costs(current, best_g, heuristic_at(current->coord));
}

void LazyThetaStar::before_expand(SearchNode* current) {
    set_vertex(current);
}

void LazyThetaStar::expand(SearchNode* current) {
    successor_buf_.clear();
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        SearchNode* neighbor = ensure_node(SearchNode::make_key(succ.cell));
        if (neighbor->status == NodeStatus::Closed) {
            continue;
        }

        // Assume path-2 via parent(current) without LOS (validated in set_vertex).
        auto* parent = static_cast<SearchNode*>(current->parent);
        double tentative_g = current->g + succ.cost;
        SearchNode* tentative_parent = current;

        if (parent != nullptr) {
            const double via_parent =
                parent->g + euclidean_cell_cost(parent->coord, neighbor->coord, step_cost_);
            if (via_parent < tentative_g) {
                tentative_g = via_parent;
                tentative_parent = parent;
            }
        }

        const bool discovered = neighbor->status == NodeStatus::New;
        if (!discovered && tentative_g >= neighbor->g) {
            continue;
        }

        neighbor->parent = tentative_parent;
        set_node_costs(neighbor, tentative_g, heuristic_at(neighbor->coord));
        neighbor->status = NodeStatus::Open;
        if (discovered) {
            open_->push(neighbor);
        } else if (!open_->decrease_key(neighbor)) {
            open_->push(neighbor);
        }
    }
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/low/ThetaStar.cpp <==
#include "planner/low/ThetaStar.h"

#include "geom/Heading.h"

#include <cmath>

namespace pipe_design::planner {

void ThetaStar::set_step_cost(double step_cost) {
    step_cost_ = step_cost > 0.0 ? step_cost : 1.0;
}

bool ThetaStar::line_of_sight(
    const grid::CompositeGrid& grid,
    grid::CellCoord a,
    grid::CellCoord b,
    float pipe_radius) {
    if (!grid.in_bounds(a) || !grid.in_bounds(b)) {
        return false;
    }
    if (a == b) {
        return grid.is_free(a, pipe_radius);
    }
    return grid.is_move_free(grid.cell_center(a), grid.cell_center(b), pipe_radius);
}

double ThetaStar::euclidean_cell_cost(
    const grid::CellCoord& a,
    const grid::CellCoord& b,
    double step_cost) {
    const double dx = static_cast<double>(a.x - b.x);
    const double dy = static_cast<double>(a.y - b.y);
    const double dz = static_cast<double>(a.z - b.z);
    return step_cost * std::sqrt(dx * dx + dy * dy + dz * dz);
}

void ThetaStar::update_vertex(
    SearchNode* current,
    SearchNode* neighbor,
    double grid_edge_cost) {
    auto* parent = static_cast<SearchNode*>(current->parent);
    double tentative_g = current->g + grid_edge_cost;
    SearchNode* tentative_parent = current;

    if (parent != nullptr &&
        line_of_sight(*grid_, parent->coord, neighbor->coord, pipe_radius_)) {
        const double via_parent =
            parent->g + euclidean_cell_cost(parent->coord, neighbor->coord, step_cost_);
        if (via_parent < tentative_g) {
            tentative_g = via_parent;
            tentative_parent = parent;
        }
    }

    const bool discovered = neighbor->status == NodeStatus::New;
    if (!discovered && tentative_g >= neighbor->g) {
        return;
    }

    neighbor->parent = tentative_parent;
    set_node_costs(neighbor, tentative_g, heuristic_at(neighbor->coord));
    neighbor->status = NodeStatus::Open;
    if (discovered) {
        open_->push(neighbor);
    } else if (!open_->decrease_key(neighbor)) {
        open_->push(neighbor);
    }
}

void ThetaStar::expand(SearchNode* current) {
    successor_buf_.clear();
    actions_->successors(current->coord, geom::Heading{}, successor_buf_);

    for (const motion::Successor& succ : successor_buf_) {
        if (!grid_->in_bounds(succ.cell) ||
            !grid_->is_move_free(current->coord, succ.cell, pipe_radius_)) {
            continue;
        }

        SearchNode* neighbor = ensure_node(SearchNode::make_key(succ.cell));
        if (neighbor->status == NodeStatus::Closed) {
            continue;
        }

        update_vertex(current, neighbor, succ.cost);
    }
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/multi/GroupSession.cpp <==
#include "planner/multi/GroupSession.h"

#include <utility>

namespace pipe_design::planner {

const std::vector<grid::CellCoord>& GroupSession::set_of(const topology::TerminalId& id) const {
    return comps_[term_comp_.at(id)];
}

void GroupSession::merge_path(
    const topology::TerminalId& u, const topology::TerminalId& v, const Path& path) {
    const std::size_t iu = term_comp_.at(u);
    const std::size_t iv = term_comp_.at(v);
    std::vector<grid::CellCoord> merged;
    const auto& pref = comps_[iu];
    const auto& suff = comps_[iv];
    merged.reserve(pref.size() + path.cells.size() + suff.size());
    merged.insert(merged.end(), pref.begin(), pref.end());
    if (path.cells.size() > 2) {
        merged.insert(merged.end(), path.cells.begin() + 1, path.cells.end() - 1);
    }
    if (iu != iv) {
        merged.insert(merged.end(), suff.begin(), suff.end());
    }
    const std::size_t nid = comps_.size();
    comps_.push_back(std::move(merged));
    for (auto& kv : term_comp_) {
        if (kv.second == iu || kv.second == iv) {
            kv.second = nid;
        }
    }
}

void GroupSession::reset(
    const topology::GroupTopologyPlan& plan,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions) {
    plan_ = &plan;
    grid_ = &grid;
    low_ = &low;
    heuristic_ = &heuristic;
    open_ = &open;
    actions_ = &actions;
    expansions_ = 0;
    cursor_ = 0;
    last_finished_ = static_cast<std::size_t>(-1);
    tasks_ = plan.ordered_tasks();
    term_comp_.clear();
    comps_.clear();

    if (plan_ == nullptr) {
        status_ = SearchStatus::Failure;
        return;
    }

    comps_.reserve(plan.terminals.size());
    for (const topology::Terminal& t : plan.terminals) {
        const grid::CellCoord c = grid_->world_to_cell(t.pos);
        if (!grid_->in_bounds(c)) {
            status_ = SearchStatus::Failure;
            return;
        }
        term_comp_[t.id] = comps_.size();
        comps_.push_back({c});
    }

    if (tasks_.empty()) {
        status_ = SearchStatus::Success;
        return;
    }
    status_ = SearchStatus::Running;
}

SearchStatus GroupSession::step_task() {
    if (status_ != SearchStatus::Running) {
        return status_;
    }
    if (cursor_ >= tasks_.size()) {
        status_ = SearchStatus::Success;
        return status_;
    }

    topology::Task& task = tasks_[cursor_];
    const topology::TopologyEdge* edge = plan_->find_edge(task.edge_id);
    if (edge == nullptr || term_comp_.count(edge->u) == 0 || term_comp_.count(edge->v) == 0) {
        task.set_result(SearchStatus::Failure, {});
        status_ = SearchStatus::Failure;
        return status_;
    }

    low_->reset(
        *grid_,
        set_of(edge->u),
        set_of(edge->v),
        edge->radius,
        *heuristic_,
        *open_,
        *actions_);
    low_->search();
    expansions_ += low_->expansions();

    if (low_->status() != SearchStatus::Success) {
        task.set_result(SearchStatus::Failure, {});
        status_ = SearchStatus::Failure;
        return status_;
    }

    task.set_result(SearchStatus::Success, low_->path());
    merge_path(edge->u, edge->v, task.path);
    last_finished_ = cursor_;
    ++cursor_;

    status_ = (cursor_ >= tasks_.size()) ? SearchStatus::Success : SearchStatus::Running;
    return status_;
}

Path GroupSession::last_path() const {
    if (last_finished_ >= tasks_.size()) {
        return {};
    }
    return tasks_[last_finished_].path;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/multi/PartialOrderSequencer.cpp <==
#include "planner/multi/PartialOrderSequencer.h"
#include "planner/multi/PrioritySequencer.h"

#include "grid/CompositeGrid.h"

#include <algorithm>
#include <deque>
#include <memory>
#include <utility>

namespace pipe_design::planner {

std::vector<std::string> PartialOrderSequencer::topological_sort(
    const std::vector<std::string>& seed,
    const std::vector<PriorityConstraint>& constraints) {
    std::unordered_set<std::string> known(seed.begin(), seed.end());
    if (known.size() != seed.size()) {
        throw std::runtime_error("topological_sort: seed contains duplicates");
    }

    std::unordered_map<std::string, std::vector<std::string>> succ;
    std::unordered_map<std::string, int> indeg;
    for (const std::string& id : seed) {
        indeg[id] = 0;
    }
    for (const PriorityConstraint& c : constraints) {
        if (known.count(c.higher_id) == 0 || known.count(c.lower_id) == 0 ||
            c.higher_id == c.lower_id) {
            throw std::runtime_error("topological_sort: invalid constraint");
        }
        succ[c.higher_id].push_back(c.lower_id);
        indeg[c.lower_id] += 1;
    }

    // Kahn (same as classic queue form): seed order among initial indegree-0 nodes.
    std::deque<std::string> queue;
    for (const std::string& id : seed) {
        if (indeg[id] == 0) {
            queue.push_back(id);
        }
    }

    std::vector<std::string> out;
    out.reserve(seed.size());
    while (!queue.empty()) {
        const std::string u = queue.front();
        queue.pop_front();
        out.push_back(u);
        for (const std::string& v : succ[u]) {
            if (--indeg[v] == 0) {
                queue.push_back(v);
            }
        }
    }
    return out;
}

void PartialOrderSequencer::rebuild_higher_graph() {
    higher_adj_.clear();
    for (const PriorityConstraint& c : constraints_) {
        higher_adj_[c.lower_id].push_back(c.higher_id);
    }
}

std::unordered_set<std::string> PartialOrderSequencer::higher_of(
    const std::string& task_id) const {
    std::unordered_set<std::string> higher;
    std::vector<std::string> stack;
    stack.push_back(task_id);
    std::unordered_set<std::string> seen{task_id};
    while (!stack.empty()) {
        const std::string u = stack.back();
        stack.pop_back();
        const auto it = higher_adj_.find(u);
        if (it == higher_adj_.end()) {
            continue;
        }
        for (const std::string& h : it->second) {
            if (seen.insert(h).second) {
                higher.insert(h);
                stack.push_back(h);
            }
        }
    }
    return higher;
}

const topology::GroupTopologyPlan* PartialOrderSequencer::group_of(
    const topology::GroupId& id) const {
    return plans_->find_group(id);
}

const std::vector<grid::CellCoord>& PartialOrderSequencer::set_of(
    const topology::TerminalId& id) const {
    return comps_[term_comp_.at(id)];
}

void PartialOrderSequencer::merge_path(
    const topology::TerminalId& u, const topology::TerminalId& v, const Path& path) {
    const std::size_t iu = term_comp_.at(u);
    const std::size_t iv = term_comp_.at(v);
    std::vector<grid::CellCoord> merged;
    const auto& pref = comps_[iu];
    const auto& suff = comps_[iv];
    merged.reserve(pref.size() + path.cells.size() + suff.size());
    merged.insert(merged.end(), pref.begin(), pref.end());
    if (path.cells.size() > 2) {
        merged.insert(merged.end(), path.cells.begin() + 1, path.cells.end() - 1);
    }
    if (iu != iv) {
        merged.insert(merged.end(), suff.begin(), suff.end());
    }
    const std::size_t nid = comps_.size();
    comps_.push_back(std::move(merged));
    for (auto& kv : term_comp_) {
        if (kv.second == iu || kv.second == iv) {
            kv.second = nid;
        }
    }
}

void PartialOrderSequencer::reset(
    const topology::GlobalTopologyPlan& plans,
    const std::vector<PriorityConstraint>& constraints,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    const PartialOrderPast& past) {
    plans_ = &plans;
    constraints_ = constraints;
    static_grid_ = &grid.static_grid();
    base_chain_ = grid.chain();
    low_ = &low;
    heuristic_ = &heuristic;
    open_ = &open;
    actions_ = &actions;
    expansions_ = 0;
    cursor_ = 0;
    last_finished_ = static_cast<std::size_t>(-1);
    tasks_.clear();
    order_.clear();
    term_comp_.clear();
    comps_.clear();
    committed_.clear();
    higher_adj_.clear();
    replanned_ids_.clear();
    past_ = past;

    if (plans_ == nullptr || static_grid_ == nullptr) {
        status_ = SearchStatus::Failure;
        return;
    }

    std::vector<std::string> seed;
    std::unordered_map<std::string, topology::Task> by_id;
    for (topology::Task t : plans.enumerate_tasks()) {
        seed.push_back(t.task_id);
        by_id.emplace(t.task_id, std::move(t));
    }

    order_ = topological_sort(seed, constraints_);
    if (order_.size() != seed.size()) {
        status_ = SearchStatus::Failure;
        return;
    }
    rebuild_higher_graph();

    tasks_.reserve(order_.size());
    for (const std::string& id : order_) {
        tasks_.push_back(by_id.at(id));
    }

    for (const topology::GroupTopologyPlan& g : plans.groups) {
        for (const topology::Terminal& t : g.terminals) {
            if (term_comp_.count(t.id) != 0) {
                throw std::runtime_error("Terminal ID " + t.id + " already exists");
            }
            const grid::CellCoord c = static_grid_->world_to_cell(t.pos);
            if (!static_grid_->in_bounds(c)) {
                status_ = SearchStatus::Failure;
                return;
            }
            term_comp_[t.id] = comps_.size();
            comps_.push_back({c});
        }
    }

    if (tasks_.empty()) {
        status_ = SearchStatus::Success;
        return;
    }
    status_ = SearchStatus::Running;
}

void PartialOrderSequencer::reset(
    const topology::GlobalTopologyPlan& plans,
    const std::vector<PriorityConstraint>& constraints,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions) {
    reset(plans, constraints, grid, low, heuristic, open, actions, PartialOrderPast{});
}

SearchStatus PartialOrderSequencer::step_task() {
    if (cursor_ >= tasks_.size()) {
        status_ = SearchStatus::Success;
        return status_;
    }

    topology::Task& task = tasks_[cursor_];
    const topology::GroupTopologyPlan* gplan = group_of(task.group_id);
    if (gplan == nullptr) {
        task.set_result(SearchStatus::Failure, {});
        status_ = SearchStatus::Failure;
        return status_;
    }
    const topology::TopologyEdge* edge = gplan->find_edge(task.edge_id);
    if (edge == nullptr || term_comp_.count(edge->u) == 0 || term_comp_.count(edge->v) == 0) {
        task.set_result(SearchStatus::Failure, {});
        status_ = SearchStatus::Failure;
        return status_;
    }

    if (can_reuse(task.task_id, past_)) {
        task.set_result(SearchStatus::Success, past_.by_id.at(task.task_id).task.path);
        merge_path(edge->u, edge->v, task.path);
        committed_.push_back(Committed{task.group_id, cursor_, edge->radius});
        last_finished_ = cursor_;
        ++cursor_;
        status_ = (cursor_ >= tasks_.size()) ? SearchStatus::Success : SearchStatus::Running;
        return status_;
    }

    // Obstacles: succeeded Tasks in higher_of(current) that are foreign groups.
    const std::unordered_set<std::string> higher = higher_of(task.task_id);
    std::shared_ptr<const grid::ObstacleChain> chain = base_chain_;
    for (const Committed& c : committed_) {
        if (c.group_id == task.group_id) {
            continue;
        }
        if (higher.count(tasks_[c.task_index].task_id) == 0) {
            continue;
        }
        chain = chain_with_path(std::move(chain), *static_grid_, tasks_[c.task_index].path, c.radius);
    }
    const grid::CompositeGrid view(*static_grid_, std::move(chain));

    replanned_ids_.push_back(task.task_id);
    low_->reset(
        view,
        set_of(edge->u),
        set_of(edge->v),
        edge->radius,
        *heuristic_,
        *open_,
        *actions_);
    low_->search();
    expansions_ += low_->expansions();

    if (low_->status() != SearchStatus::Success) {
        task.set_result(SearchStatus::Failure, {});
        ++cursor_;
        status_ = SearchStatus::Failure;
        return status_;
    }

    task.set_result(SearchStatus::Success, low_->path());
    merge_path(edge->u, edge->v, task.path);
    committed_.push_back(Committed{task.group_id, cursor_, edge->radius});
    last_finished_ = cursor_;
    ++cursor_;

    status_ = (cursor_ >= tasks_.size()) ? SearchStatus::Success : SearchStatus::Running;
    return status_;
}

Path PartialOrderSequencer::last_path() const {
    if (last_finished_ >= tasks_.size()) {
        return {};
    }
    return tasks_[last_finished_].path;
}

PartialOrderPast PartialOrderSequencer::snapshot() const {
    std::unordered_map<std::string, topology::GroupId> group_of_task;
    group_of_task.reserve(tasks_.size());
    for (const topology::Task& t : tasks_) {
        group_of_task.emplace(t.task_id, t.group_id);
    }

    PartialOrderPast past;
    for (std::size_t i = 0; i < tasks_.size(); ++i) {
        const topology::Task& task = tasks_[i];
        PartialOrderPastEntry entry;
        entry.task = task;
        for (const std::string& h : higher_of(task.task_id)) {
            const auto it = group_of_task.find(h);
            if (it != group_of_task.end() && it->second != task.group_id) {
                entry.foreign_higher.insert(h);
            }
        }
        for (std::size_t j = 0; j < i; ++j) {
            if (tasks_[j].group_id == task.group_id) {
                entry.same_group_prev.insert(tasks_[j].task_id);
            }
        }
        past.by_id.emplace(task.task_id, std::move(entry));
    }
    return past;
}

bool PartialOrderSequencer::can_reuse(
    const std::string& task_id, const PartialOrderPast& past) const {
    const auto pit = past.by_id.find(task_id);
    if (pit == past.by_id.end() || !pit->second.task.succeeded()) {
        return false;
    }

    std::unordered_map<std::string, topology::GroupId> group_of_task;
    group_of_task.reserve(tasks_.size());
    for (const topology::Task& t : tasks_) {
        group_of_task.emplace(t.task_id, t.group_id);
    }
    const auto git = group_of_task.find(task_id);
    if (git == group_of_task.end()) {
        return false;
    }
    const topology::GroupId& group_id = git->second;

    std::unordered_set<std::string> foreign_higher;
    for (const std::string& h : higher_of(task_id)) {
        const auto it = group_of_task.find(h);
        if (it != group_of_task.end() && it->second != group_id) {
            foreign_higher.insert(h);
        }
    }

    std::unordered_set<std::string> same_group_prev;
    for (const topology::Task& t : tasks_) {
        if (t.task_id == task_id) {
            break;
        }
        if (t.group_id == group_id) {
            same_group_prev.insert(t.task_id);
        }
    }

    // 1–2: context sets unchanged
    if (foreign_higher != pit->second.foreign_higher ||
        same_group_prev != pit->second.same_group_prev) {
        return false;
    }

    // 3–4: no donor replanned this session (path treated as changed)
    auto any_replanned = [&](const std::unordered_set<std::string>& ids) {
        for (const std::string& id : ids) {
            if (std::find(replanned_ids_.begin(), replanned_ids_.end(), id) !=
                replanned_ids_.end()) {
                return true;
            }
        }
        return false;
    };
    if (any_replanned(foreign_higher) || any_replanned(same_group_prev)) {
        return false;
    }
    return true;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/multi/PrioritySequencer.cpp <==
#include "planner/multi/PrioritySequencer.h"

#include "grid/CompositeGrid.h"

#include <utility>

namespace pipe_design::planner {

const topology::GroupTopologyPlan* PrioritySequencer::group_of(const topology::GroupId& id) const {
    return plans_->find_group(id);
}

const std::vector<grid::CellCoord>& PrioritySequencer::set_of(const topology::TerminalId& id) const {
    return comps_[term_comp_.at(id)];
}

void PrioritySequencer::merge_path(
    const topology::TerminalId& u, const topology::TerminalId& v, const Path& path) {
    const std::size_t iu = term_comp_.at(u);
    const std::size_t iv = term_comp_.at(v);
    std::vector<grid::CellCoord> merged;
    const auto& pref = comps_[iu];
    const auto& suff = comps_[iv];
    merged.reserve(pref.size() + path.cells.size() + suff.size());
    merged.insert(merged.end(), pref.begin(), pref.end());
    if (path.cells.size() > 2) {
        merged.insert(merged.end(), path.cells.begin() + 1, path.cells.end() - 1);
    }
    if (iu != iv) {
        merged.insert(merged.end(), suff.begin(), suff.end());
    }
    const std::size_t nid = comps_.size();
    comps_.push_back(std::move(merged));
    for (auto& kv : term_comp_) {
        if (kv.second == iu || kv.second == iv) {
            kv.second = nid;
        }
    }
}

void PrioritySequencer::reset(
    const topology::GlobalTopologyPlan& plans,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    bool stop_on_failure) {
    std::vector<std::string> order;
    for (const topology::Task& t : plans.ordered_tasks()) {
        order.push_back(t.task_id);
    }
    reset(plans, order, grid, low, heuristic, open, actions, stop_on_failure);
}

void PrioritySequencer::reset(
    const topology::GlobalTopologyPlan& plans,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    const std::vector<topology::Task>& past,
    bool stop_on_failure) {
    std::vector<std::string> order;
    for (const topology::Task& t : plans.ordered_tasks()) {
        order.push_back(t.task_id);
    }
    reset(plans, order, grid, low, heuristic, open, actions, past, stop_on_failure);
}

void PrioritySequencer::reset(
    const topology::GlobalTopologyPlan& plans,
    const std::vector<std::string>& order,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    bool stop_on_failure) {
    plans_ = &plans;
    static_grid_ = &grid.static_grid();
    base_chain_ = grid.chain();
    low_ = &low;
    heuristic_ = &heuristic;
    open_ = &open;
    actions_ = &actions;
    expansions_ = 0;
    cursor_ = 0;
    last_finished_ = static_cast<std::size_t>(-1);
    stop_on_failure_ = stop_on_failure;
    tasks_.clear();
    term_comp_.clear();
    comps_.clear();
    committed_.clear();

    if (plans_ == nullptr || static_grid_ == nullptr) {
        status_ = SearchStatus::Failure;
        return;
    }

    std::unordered_map<std::string, topology::Task> by_id;
    for (topology::Task t : plans.enumerate_tasks()) {
        by_id.emplace(t.task_id, std::move(t));
    }

    tasks_.reserve(order.size());
    for (const std::string& id : order) {
        auto it = by_id.find(id);
        if (it == by_id.end()) {
            status_ = SearchStatus::Failure;
            return;
        }
        tasks_.push_back(it->second);
    }

    for (const topology::GroupTopologyPlan& g : plans.groups) {
        for (const topology::Terminal& t : g.terminals) {
            if (term_comp_.count(t.id) != 0) {
                throw std::runtime_error("Terminal ID " + t.id + " already exists");
            }
            const grid::CellCoord c = static_grid_->world_to_cell(t.pos);
            if (!static_grid_->in_bounds(c)) {
                status_ = SearchStatus::Failure;
                return;
            }
            term_comp_[t.id] = comps_.size();
            comps_.push_back({c});
        }
    }

    if (tasks_.empty()) {
        status_ = SearchStatus::Success;
        return;
    }
    status_ = SearchStatus::Running;
}

void PrioritySequencer::reset(
    const topology::GlobalTopologyPlan& plans,
    const std::vector<std::string>& order,
    const grid::CompositeGrid& grid,
    AStar<SearchNode>& low,
    const heuristic::Heuristic& heuristic,
    OpenSet& open,
    const motion::ActionModel& actions,
    const std::vector<topology::Task>& past,
    bool stop_on_failure) {
    reset(plans, order, grid, low, heuristic, open, actions, stop_on_failure);
    if (status_ != SearchStatus::Running) {
        return;
    }

    // Replay common successful prefix; cursor_ skips re-search.
    const std::size_t n = std::min(tasks_.size(), past.size());
    for (std::size_t i = 0; i < n; ++i) {
        if (tasks_[i].task_id != past[i].task_id || !past[i].succeeded()) {
            break;
        }
        const topology::GroupTopologyPlan* gplan = group_of(tasks_[i].group_id);
        if (gplan == nullptr) {
            break;
        }
        const topology::TopologyEdge* edge = gplan->find_edge(tasks_[i].edge_id);
        if (edge == nullptr || term_comp_.count(edge->u) == 0 || term_comp_.count(edge->v) == 0) {
            break;
        }
        tasks_[i].set_result(SearchStatus::Success, past[i].path);
        merge_path(edge->u, edge->v, tasks_[i].path);
        committed_.push_back(Committed{tasks_[i].group_id, i, edge->radius});
        last_finished_ = i;
        cursor_ = i + 1;
    }

    if (cursor_ >= tasks_.size()) {
        status_ = SearchStatus::Success;
    }
}

SearchStatus PrioritySequencer::step_task() {
    if (cursor_ >= tasks_.size()) {
        status_ = SearchStatus::Success;
        return status_;
    }

    topology::Task& task = tasks_[cursor_];
    const topology::GroupTopologyPlan* gplan = group_of(task.group_id);
    if (gplan == nullptr) {
        task.set_result(SearchStatus::Failure, {});
        status_ = SearchStatus::Failure;
        return status_;
    }
    const topology::TopologyEdge* edge = gplan->find_edge(task.edge_id);
    if (edge == nullptr || term_comp_.count(edge->u) == 0 || term_comp_.count(edge->v) == 0) {
        task.set_result(SearchStatus::Failure, {});
        status_ = SearchStatus::Failure;
        return status_;
    }

    // Foreign groups' committed paths as obstacles on a temporary view — entry grid untouched.
    std::shared_ptr<const grid::ObstacleChain> chain = base_chain_;
    for (const Committed& c : committed_) {
        if (c.group_id == task.group_id) {
            continue;
        }
        chain = chain_with_path(std::move(chain), *static_grid_, tasks_[c.task_index].path, c.radius);
    }
    const grid::CompositeGrid view(*static_grid_, std::move(chain));

    low_->reset(
        view,
        set_of(edge->u),
        set_of(edge->v),
        edge->radius,
        *heuristic_,
        *open_,
        *actions_);
    low_->search();
    expansions_ += low_->expansions();

    if (low_->status() != SearchStatus::Success) {
        task.set_result(SearchStatus::Failure, {});
        ++cursor_;
        if (stop_on_failure_) {
            status_ = SearchStatus::Failure;
            return status_;
        }
        status_ = (cursor_ >= tasks_.size()) ? SearchStatus::Success : SearchStatus::Running;
        return status_;
    }

    task.set_result(SearchStatus::Success, low_->path());
    merge_path(edge->u, edge->v, task.path);
    committed_.push_back(Committed{task.group_id, cursor_, edge->radius});
    last_finished_ = cursor_;
    ++cursor_;

    status_ = (cursor_ >= tasks_.size()) ? SearchStatus::Success : SearchStatus::Running;
    return status_;
}

Path PrioritySequencer::last_path() const {
    if (last_finished_ >= tasks_.size()) {
        return {};
    }
    return tasks_[last_finished_].path;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/open/BinaryHeap.cpp <==
#include "planner/open/BinaryHeap.h"

#include <stdexcept>
#include <utility>

namespace pipe_design::planner {

void BinaryHeap::clear() {
    heap_.clear();
    index_.clear();
}

bool BinaryHeap::contains(const SearchNode* node) const {
    return index_.find(node) != index_.end();
}

bool BinaryHeap::remove(SearchNode* node) {
    const auto it = index_.find(node);
    if (it == index_.end()) {
        return false;
    }
    const std::size_t i = it->second;
    index_.erase(it);
    if (i + 1 == heap_.size()) {
        heap_.pop_back();
        return true;
    }
    SearchNode* moved = heap_.back();
    heap_[i] = moved;
    heap_.pop_back();
    index_[moved] = i;
    sift_down(i);
    sift_up(i);
    return true;
}

void BinaryHeap::swap_indices(std::size_t i, std::size_t j) {
    std::swap(heap_[i], heap_[j]);
    index_[heap_[i]] = i;
    index_[heap_[j]] = j;
}

void BinaryHeap::sift_up(std::size_t index) {
    while (index > 0) {
        const std::size_t parent = (index - 1) / 2;
        if (!worse_than(heap_[parent], heap_[index])) {
            break;
        }
        swap_indices(parent, index);
        index = parent;
    }
}

void BinaryHeap::sift_down(std::size_t index) {
    const std::size_t n = heap_.size();
    while (true) {
        std::size_t best = index;
        const std::size_t left = 2 * index + 1;
        const std::size_t right = 2 * index + 2;
        if (left < n && worse_than(heap_[best], heap_[left])) {
            best = left;
        }
        if (right < n && worse_than(heap_[best], heap_[right])) {
            best = right;
        }
        if (best == index) {
            break;
        }
        swap_indices(index, best);
        index = best;
    }
}

void BinaryHeap::push(SearchNode* node) {
    if (node == nullptr) {
        throw std::invalid_argument("BinaryHeap::push: null node");
    }
    if (contains(node)) {
        throw std::logic_error("BinaryHeap::push: node already in heap (use decrease_key)");
    }
    index_[node] = heap_.size();
    heap_.push_back(node);
    sift_up(heap_.size() - 1);
}

SearchNode* BinaryHeap::pop() {
    if (heap_.empty()) {
        throw std::logic_error("BinaryHeap::pop: empty");
    }
    SearchNode* top = heap_.front();
    index_.erase(top);
    if (heap_.size() == 1) {
        heap_.pop_back();
        return top;
    }
    heap_.front() = heap_.back();
    heap_.pop_back();
    index_[heap_.front()] = 0;
    sift_down(0);
    return top;
}

SearchNode* BinaryHeap::top() const {
    if (heap_.empty()) {
        throw std::logic_error("BinaryHeap::top: empty");
    }
    return heap_.front();
}

bool BinaryHeap::decrease_key(SearchNode* node) {
    const auto it = index_.find(node);
    if (it == index_.end()) {
        return false;
    }
    sift_up(it->second);
    return true;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/open/BucketHeap.cpp <==
#include "planner/open/BucketHeap.h"

#include <algorithm>
#include <stdexcept>
#include <utility>

namespace pipe_design::planner {

BucketHeap::BucketHeap(double delta, double max_cost) : delta_(delta), max_cost_(max_cost) {
    if (!(delta_ > 0.0) || !std::isfinite(delta_)) {
        throw std::invalid_argument("BucketHeap: delta must be finite and > 0");
    }
    if (std::isnan(max_cost_) || max_cost_ < 0.0) {
        throw std::invalid_argument("BucketHeap: max_cost must be >= 0 (or +inf)");
    }
}

void BucketHeap::clear() {
    buckets_.clear();
    bin_of_.clear();
    size_ = 0;
}

bool BucketHeap::contains(const SearchNode* node) const {
    return bin_of_.find(node) != bin_of_.end();
}

bool BucketHeap::remove(SearchNode* node) {
    const auto it = bin_of_.find(node);
    if (it == bin_of_.end()) {
        return false;
    }
    erase_from_bin(node, it->second);
    bin_of_.erase(it);
    --size_;
    return true;
}

int BucketHeap::bin_index(double f) const {
    if (std::isnan(f) || f < 0.0) {
        throw std::out_of_range("BucketHeap: f must be finite and >= 0");
    }
    if (!std::isfinite(f)) {
        throw std::out_of_range("BucketHeap: f must be finite");
    }
    if (f > max_cost_) {
        throw std::out_of_range("BucketHeap: f exceeds max_cost");
    }
    return static_cast<int>(std::floor(f / delta_));
}

void BucketHeap::erase_from_bin(SearchNode* node, int bin) {
    auto it = buckets_.find(bin);
    if (it == buckets_.end()) {
        throw std::logic_error("BucketHeap: missing bin during erase");
    }
    auto& vec = it->second;
    auto pos = std::find(vec.begin(), vec.end(), node);
    if (pos == vec.end()) {
        throw std::logic_error("BucketHeap: node not found in bin");
    }
    *pos = vec.back();  // replace the node with the last node in the bin
    vec.pop_back();  // remove the last node in the bin
    if (vec.empty()) {
        buckets_.erase(it);
    }
}

void BucketHeap::insert_into_bin(SearchNode* node, int bin) {
    buckets_[bin].push_back(node);
    bin_of_[node] = bin;
}

void BucketHeap::push(SearchNode* node) {
    if (node == nullptr) {
        throw std::invalid_argument("BucketHeap::push: null node");
    }
    if (contains(node)) {
        throw std::logic_error("BucketHeap::push: node already in heap (use decrease_key)");
    }
    const int bin = bin_index(node->f);
    insert_into_bin(node, bin);
    ++size_;
}

SearchNode* BucketHeap::pop() {
    if (size_ == 0 || buckets_.empty()) {
        throw std::logic_error("BucketHeap::pop: empty");
    }

    auto bit = buckets_.begin();  // lowest bin key
    auto& vec = bit->second;
    std::size_t best_i = 0;
    for (std::size_t i = 1; i < vec.size(); ++i) {
        if (worse_than(vec[best_i], vec[i])) {
            best_i = i;
        }
    }

    SearchNode* best = vec[best_i];
    vec[best_i] = vec.back();
    vec.pop_back();
    bin_of_.erase(best);
    --size_;

    if (vec.empty()) {
        buckets_.erase(bit);
    }
    return best;
}

SearchNode* BucketHeap::top() const {
    if (size_ == 0 || buckets_.empty()) {
        throw std::logic_error("BucketHeap::top: empty");
    }
    const auto& vec = buckets_.begin()->second;
    std::size_t best_i = 0;
    for (std::size_t i = 1; i < vec.size(); ++i) {
        if (worse_than(vec[best_i], vec[i])) {
            best_i = i;
        }
    }
    return vec[best_i];
}

bool BucketHeap::decrease_key(SearchNode* node) {
    const auto it = bin_of_.find(node);
    if (it == bin_of_.end()) {
        return false;
    }
    const int old_bin = it->second;
    const int new_bin = bin_index(node->f);
    if (old_bin == new_bin) {
        // Still in same quantized bucket; exact order is fixed on pop scan.
        return true;
    }
    erase_from_bin(node, old_bin);
    insert_into_bin(node, new_bin);
    return true;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/open/LPAOpenSet.cpp <==
#include "planner/open/LPAOpenSet.h"

namespace pipe_design::planner {

template class LPAOpenSet<LpaSearchNode, LpaKeyCompare>;

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/open/LazyBinaryHeap.cpp <==
#include "planner/open/LazyBinaryHeap.h"

#include <stdexcept>

namespace pipe_design::planner {

void LazyBinaryHeap::clear() {
    heap_ = {};
}

void LazyBinaryHeap::discard_stale() const {
    while (!heap_.empty()) {
        const Entry& top = heap_.top();
        if (top.node != nullptr && top.node->status == NodeStatus::Open && top.f == top.node->f &&
            top.g == top.node->g) {
            break;
        }
        heap_.pop();
    }
}

bool LazyBinaryHeap::empty() const {
    discard_stale();
    return heap_.empty();
}

void LazyBinaryHeap::push(SearchNode* node) {
    heap_.push(Entry{node->f, node->g, node});
}

SearchNode* LazyBinaryHeap::pop() {
    discard_stale();
    if (heap_.empty()) {
        throw std::logic_error("LazyBinaryHeap::pop: empty");
    }
    SearchNode* node = heap_.top().node;
    heap_.pop();
    return node;
}

SearchNode* LazyBinaryHeap::top() const {
    discard_stale();
    if (heap_.empty()) {
        throw std::logic_error("LazyBinaryHeap::top: empty");
    }
    return heap_.top().node;
}

bool LazyBinaryHeap::contains(const SearchNode* node) const {
    return node != nullptr && node->status == NodeStatus::Open;
}

bool LazyBinaryHeap::remove(SearchNode* node) {
    // Cannot unlink from std::priority_queue; stale entries are skipped once
    // the planner marks the node Closed (same contract as expand-after-pop).
    return contains(node);
}

bool LazyBinaryHeap::decrease_key(SearchNode* node) {
    (void)node;
    // No in-place fix: caller must push(node) again with the new f/g.
    return false;
}

}  // namespace pipe_design::planner


==> anc/pipe_design/src/planner/open/PairingHeap.cpp <==
#include "planner/open/PairingHeap.h"

#include "planner/low/FocalAStar.h"
#include "planner/open/LPAOpenSet.h"

#include <stdexcept>
#include <utility>
#include <vector>

namespace pipe_design::planner {

template <typename Node, typename Compare>
void PairingHeapBase<Node, Compare>::clear() {
    std::vector<HeapNode*> stack;
    if (root_ != nullptr) {
        stack.push_back(root_);
    }
    while (!stack.empty()) {
        HeapNode* node = stack.back();
        stack.pop_back();
        for (HeapNode* c = node->child; c != nullptr; ) {
            HeapNode* next = c->next;
            stack.push_back(c);
            c = next;
        }
        delete node;
    }
    root_ = nullptr;
    size_ = 0;
    handle_.clear();
}

template <typename Node, typename Compare>
bool PairingHeapBase<Node, Compare>::contains(const Node* node) const {
    return handle_.find(node) != handle_.end();
}

template <typename Node, typename Compare>
typename PairingHeapBase<Node, Compare>::HeapNode* PairingHeapBase<Node, Compare>::meld(
    HeapNode* a,
    HeapNode* b) {
    if (a == nullptr) {
        return b;
    }
    if (b == nullptr) {
        return a;
    }
    if (this->worse_than(a->item, b->item)) {
        std::swap(a, b);
    }
    // b becomes leftmost child of a.
    b->next = a->child;
    b->prev = a;
    if (a->child != nullptr) {
        a->child->prev = b;
    }
    a->child = b;
    return a;
}

template <typename Node, typename Compare>
typename PairingHeapBase<Node, Compare>::HeapNode* PairingHeapBase<Node, Compare>::merge_pairs(
    HeapNode* first) {
    if (first == nullptr) {
        return nullptr;
    }
    if (first->next == nullptr) {
        first->prev = nullptr;
        return first;
    }
    HeapNode* a = first;
    HeapNode* b = first->next;
    HeapNode* rest = b->next;
    a->next = nullptr;
    a->prev = nullptr;
    b->next = nullptr;
    b->prev = nullptr;
    return meld(meld(a, b), merge_pairs(rest));
}

template <typename Node, typename Compare>
void PairingHeapBase<Node, Compare>::detach(HeapNode* node) {
    if (node == root_) {
        return;
    }
    HeapNode* p = node->prev;
    if (p->child == node) {
        p->child = node->next;
    } else {
        p->next = node->next;
    }
    if (node->next != nullptr) {
        node->next->prev = p;
    }
    node->next = nullptr;
    node->prev = nullptr;
}

template <typename Node, typename Compare>
void PairingHeapBase<Node, Compare>::push(Node* node) {
    if (node == nullptr) {
        throw std::invalid_argument("PairingHeap::push: null node");
    }
    if (contains(node)) {
        throw std::logic_error("PairingHeap::push: node already in heap (use decrease_key)");
    }
    auto* hn = new HeapNode{};
    hn->item = node;
    handle_[node] = hn;
    root_ = meld(root_, hn);
    ++size_;
}

template <typename Node, typename Compare>
Node* PairingHeapBase<Node, Compare>::pop() {
    if (root_ == nullptr) {
        throw std::logic_error("PairingHeap::pop: empty");
    }
    HeapNode* old = root_;
    Node* item = old->item;
    handle_.erase(item);

    HeapNode* children = old->child;
    delete old;
    --size_;

    for (HeapNode* c = children; c != nullptr; c = c->next) {
        c->prev = nullptr;
    }
    root_ = merge_pairs(children);
    if (root_ != nullptr) {
        root_->prev = nullptr;
        root_->next = nullptr;
    }
    return item;
}

template <typename Node, typename Compare>
Node* PairingHeapBase<Node, Compare>::top() const {
    if (root_ == nullptr) {
        throw std::logic_error("PairingHeap::top: empty");
    }
    return root_->item;
}

template <typename Node, typename Compare>
bool PairingHeapBase<Node, Compare>::decrease_key(Node* node) {
    const auto it = handle_.find(node);
    if (it == handle_.end()) {
        return false;
    }
    HeapNode* hn = it->second;
    if (hn == root_) {
        return true;
    }
    detach(hn);
    root_ = meld(root_, hn);
    return true;
}

template <typename Node, typename Compare>
bool PairingHeapBase<Node, Compare>::remove(Node* node) {
    const auto it = handle_.find(node);
    if (it == handle_.end()) {
        return false;
    }
    HeapNode* hn = it->second;
    handle_.erase(it);
    --size_;

    if (hn == root_) {
        HeapNode* children = hn->child;
        delete hn;
        for (HeapNode* c = children; c != nullptr; c = c->next) {
            c->prev = nullptr;
        }
        root_ = merge_pairs(children);
        if (root_ != nullptr) {
            root_->prev = nullptr;
            root_->next = nullptr;
        }
        return true;
    }

    detach(hn);
    HeapNode* children = hn->child;
    delete hn;
    for (HeapNode* c = children; c != nullptr; c = c->next) {
        c->prev = nullptr;
    }
    root_ = meld(root_, merge_pairs(children));
    return true;
}

template class PairingHeapBase<SearchNode, MinFgCompare>;
template class PairingHeapBase<LpaSearchNode, LpaKeyCompare>;
template class PairingHeapBase<SearchNode, MinHgCompare>;

}  // namespace pipe_design::planner


==> anc/pipe_design/src/problem/Problem.cpp <==
#include "problem/Problem.h"

#include <algorithm>
#include <stdexcept>
#include <yaml-cpp/yaml.h>

namespace pipe_design::problem {
namespace {

using pipe_design::geom::AabbObstacle;
using pipe_design::geom::CapsuleObstacle;
using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;

Vec3 read_vec3(const YAML::Node& n) {
    if (!n || !n.IsSequence() || n.size() < 3) {
        throw std::runtime_error("Problem::from_instance_file: expected [x,y,z]");
    }
    return Vec3{n[0].as<float>(), n[1].as<float>(), n[2].as<float>()};
}

}  // namespace

Problem Problem::from_instance_file(const std::string& path) {
    YAML::Node root = YAML::LoadFile(path);
    if (!root["grid"]) {
        throw std::runtime_error("Problem::from_instance_file: missing grid in " + path);
    }
    if (!root["groups"]) {
        throw std::runtime_error("Problem::from_instance_file: missing groups in " + path);
    }

    const YAML::Node& grid = root["grid"];
    if (!grid["resolution"]) {
        throw std::runtime_error("Problem::from_instance_file: missing grid.resolution in " + path);
    }

    std::vector<SphereObstacle> spheres;
    std::vector<CapsuleObstacle> capsules;
    std::vector<AabbObstacle> aabbs;
    if (root["obstacles"]) {
        const YAML::Node& obs = root["obstacles"];
        if (obs["spheres"]) {
            for (const YAML::Node& sn : obs["spheres"]) {
                spheres.emplace_back(read_vec3(sn["center"]), sn["radius"].as<float>());
            }
        }
        if (obs["capsules"]) {
            for (const YAML::Node& cn : obs["capsules"]) {
                capsules.emplace_back(
                    read_vec3(cn["a"]), read_vec3(cn["b"]), cn["radius"].as<float>());
            }
        }
        if (obs["aabbs"]) {
            for (const YAML::Node& bn : obs["aabbs"]) {
                aabbs.emplace_back(read_vec3(bn["mn"]), read_vec3(bn["mx"]));
            }
        }
    }

    std::vector<PipeGroup> groups;
    for (const YAML::Node& gn : root["groups"]) {
        PipeGroup g(gn["id"].as<std::string>());
        if (!gn["terminals"]) {
            throw std::runtime_error("Problem::from_instance_file: group missing terminals");
        }
        for (const YAML::Node& tn : gn["terminals"]) {
            g.terminals.emplace_back(
                tn["id"].as<std::string>(),
                read_vec3(tn["pos"]),
                tn["radius"].as<float>());
        }
        groups.push_back(std::move(g));
    }

    const float max_pipe_r = compute_max_pipe_radius(groups);
    if (max_pipe_r <= 0.f) {
        throw std::runtime_error(
            "Problem::from_instance_file: need at least one terminal with positive radius");
    }

    // clearance_cap >= max_obstacle_radius + max_pipe_radius (grid README).
    // AABB is plane-based (no radius) — only spheres / capsules count.
    float max_obs_r = 0.f;
    for (const SphereObstacle& s : spheres) {
        max_obs_r = std::max(max_obs_r, s.radius);
    }
    for (const CapsuleObstacle& c : capsules) {
        max_obs_r = std::max(max_obs_r, c.radius);
    }

    // Floor: (max_obs_r + max_pipe_r) / max_pipe_r; 1.2× pipe for cell / AdaptiveStep slack.
    float clearance_relax = (max_obs_r + 1.2f * max_pipe_r) / max_pipe_r;
    if (root["meta"] && root["meta"]["clearance_relax"]) {
        clearance_relax = root["meta"]["clearance_relax"].as<float>();
    }
    if (clearance_relax < 1.f) {
        throw std::runtime_error("Problem::from_instance_file: clearance_relax must be >= 1");
    }

    GridParams gp(
        grid["size_x"].as<int>(),
        grid["size_y"].as<int>(),
        grid["size_z"].as<int>(),
        grid["resolution"].as<float>(),
        clearance_relax);

    return Problem(std::move(gp), std::move(spheres), std::move(capsules),
                   std::move(groups), std::move(aabbs));
}

}  // namespace pipe_design::problem


==> anc/pipe_design/tests/bench_path_graph.cpp <==
// Bench: PathGraph vs Boost.Graph on a long chain (pipe-like), N >= 50000.
// Build: cmake --build . --target bench_path_graph && ./bench_path_graph [N]

#include "conflict/PathGraph.h"

#include <boost/graph/adjacency_list.hpp>
#include <boost/graph/dijkstra_shortest_paths.hpp>

#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdio>
#include <cstdlib>
#include <string>
#include <vector>

namespace {

using Clock = std::chrono::steady_clock;

double ms_since(Clock::time_point t0) {
    return std::chrono::duration<double, std::milli>(Clock::now() - t0).count();
}

using BoostGraph = boost::adjacency_list<
    boost::vecS,
    boost::vecS,
    boost::undirectedS,
    boost::no_property,
    boost::property<boost::edge_weight_t, float>>;

}  // namespace

int main(int argc, char** argv) {
    const std::size_t n = argc > 1 ? static_cast<std::size_t>(std::strtoull(argv[1], nullptr, 10))
                                   : 50000;
    if (n < 2) {
        std::fprintf(stderr, "N must be >= 2\n");
        return 1;
    }

    std::printf("=== PathGraph vs Boost (chain, N=%zu nodes, %zu edges) ===\n", n, n - 1);

    // --- PathGraph: build chain ---
    pipe_design::conflict::PathGraph pg(1e-4f);
    pg.set_dijkstra_cache_limit(0);  // no cache; fair single-query compare
    auto t0 = Clock::now();
    std::vector<pipe_design::conflict::NodeId> ids;
    ids.reserve(n);
    for (std::size_t i = 0; i < n; ++i) {
        ids.push_back(pg.add_node(
            pipe_design::conflict::SampledPoint{{static_cast<float>(i), 0.f, 0.f}, 1.f}));
    }
    for (std::size_t i = 0; i + 1 < n; ++i) {
        pg.add_edge(ids[i], ids[i + 1], 1.f);
    }
    const double pg_build_ms = ms_since(t0);

    t0 = Clock::now();
    const float pg_len = pg.shortest_path_length(ids.front(), ids.back());
    const double pg_dijkstra_ms = ms_since(t0);

    t0 = Clock::now();
    const auto pg_path = pg.shortest_path(ids.front(), ids.back());
    const double pg_path_ms = ms_since(t0);

    // --- Boost: build same chain ---
    BoostGraph bg;
    using V = boost::graph_traits<BoostGraph>::vertex_descriptor;
    std::vector<V> bv;
    bv.reserve(n);
    t0 = Clock::now();
    for (std::size_t i = 0; i < n; ++i) {
        bv.push_back(boost::add_vertex(bg));
    }
    auto weight_map = boost::get(boost::edge_weight, bg);
    for (std::size_t i = 0; i + 1 < n; ++i) {
        auto e = boost::add_edge(bv[i], bv[i + 1], bg);
        weight_map[e.first] = 1.f;
    }
    const double boost_build_ms = ms_since(t0);

    std::vector<V> pred(n);
    std::vector<float> dist(n);
    t0 = Clock::now();
    boost::dijkstra_shortest_paths(
        bg,
        bv.front(),
        boost::predecessor_map(pred.data()).distance_map(dist.data()).weight_map(weight_map));
    const double boost_dijkstra_ms = ms_since(t0);
    const float boost_len = dist[bv.back()];

    t0 = Clock::now();
    std::vector<V> boost_path;
    for (V cur = bv.back();; cur = pred[cur]) {
        boost_path.push_back(cur);
        if (cur == bv.front()) {
            break;
        }
    }
    std::reverse(boost_path.begin(), boost_path.end());
    const double boost_path_ms = ms_since(t0);

    std::printf("\nBuild graph\n");
    std::printf("  PathGraph:  %8.2f ms\n", pg_build_ms);
    std::printf("  Boost:      %8.2f ms\n", boost_build_ms);
    std::printf("  ratio PathGraph/Boost: %.2fx\n", pg_build_ms / std::max(1e-9, boost_build_ms));

    std::printf("\nDijkstra (source→sink length only)\n");
    std::printf("  PathGraph:  %8.2f ms  len=%.1f\n", pg_dijkstra_ms, pg_len);
    std::printf("  Boost:      %8.2f ms  len=%.1f\n", boost_dijkstra_ms, boost_len);
    std::printf("  ratio PathGraph/Boost: %.2fx\n",
                pg_dijkstra_ms / std::max(1e-9, boost_dijkstra_ms));

    std::printf("\nPath reconstruct (after / including Dijkstra as implemented)\n");
    std::printf("  PathGraph shortest_path(): %8.2f ms  hops=%zu\n",
                pg_path_ms,
                pg_path.size());
    std::printf("  Boost reconstruct only:    %8.2f ms  hops=%zu\n",
                boost_path_ms,
                boost_path.size());

    if (std::fabs(pg_len - boost_len) > 1e-2f || pg_path.size() != boost_path.size()) {
        std::fprintf(stderr, "ERROR: length/path mismatch\n");
        return 2;
    }
    std::printf("\nOK: lengths match (%.1f), path size %zu\n", pg_len, pg_path.size());
    return 0;
}


==> anc/pipe_design/tests/bench_sample_kdtree.cpp <==
// Bench: SampleKdTree vs FLANN KDTreeSingleIndex (exact), N >= 50000.
// Usage: ./bench_sample_kdtree [N] [n_queries]

#include "conflict/SampleKdTree.h"
#include "conflict/Types.h"

#include <flann/flann.hpp>

#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdio>
#include <cstdlib>
#include <random>
#include <vector>

namespace {

using Clock = std::chrono::steady_clock;
using pipe_design::conflict::SampledPoint;
using pipe_design::conflict::SampleKdTree;
using pipe_design::geom::Vec3;

double ms_since(Clock::time_point t0) {
    return std::chrono::duration<double, std::milli>(Clock::now() - t0).count();
}

std::vector<SampledPoint> make_points(std::size_t n, std::mt19937& rng) {
    // Pseudo-random cloud in a box (pipe-sample like density).
    std::uniform_real_distribution<float> u(0.f, 100.f);
    std::uniform_real_distribution<float> r(0.5f, 2.f);
    std::vector<SampledPoint> pts;
    pts.reserve(n);
    for (std::size_t i = 0; i < n; ++i) {
        pts.push_back(SampledPoint{Vec3{u(rng), u(rng), u(rng)}, r(rng)});
    }
    return pts;
}

std::vector<Vec3> make_queries(std::size_t m, std::mt19937& rng) {
    std::uniform_real_distribution<float> u(0.f, 100.f);
    std::vector<Vec3> q;
    q.reserve(m);
    for (std::size_t i = 0; i < m; ++i) {
        q.push_back(Vec3{u(rng), u(rng), u(rng)});
    }
    return q;
}

}  // namespace

int main(int argc, char** argv) {
    const std::size_t n = argc > 1 ? static_cast<std::size_t>(std::strtoull(argv[1], nullptr, 10))
                                   : 50000;
    const std::size_t nq = argc > 2 ? static_cast<std::size_t>(std::strtoull(argv[2], nullptr, 10))
                                    : 1000;
    if (n < 2 || nq < 1) {
        std::fprintf(stderr, "usage: %s [N>=2] [n_queries>=1]\n", argv[0]);
        return 1;
    }

    std::mt19937 rng(42);
    const auto points = make_points(n, rng);
    const auto queries = make_queries(nq, rng);
    const float radius = 3.f;
    const int k = 1;

    std::printf("=== SampleKdTree vs FLANN (N=%zu points, %zu queries, radius=%.1f, k=%d) ===\n",
                n,
                nq,
                radius,
                k);

    // ----- SampleKdTree build -----
    SampleKdTree ours;
    auto t0 = Clock::now();
    ours.build(points);
    const double ours_build_ms = ms_since(t0);

    // ----- FLANN build (exact single KD-tree, same as legacy) -----
    std::vector<float> flann_data(n * 3);
    for (std::size_t i = 0; i < n; ++i) {
        flann_data[i * 3 + 0] = points[i].center.x;
        flann_data[i * 3 + 1] = points[i].center.y;
        flann_data[i * 3 + 2] = points[i].center.z;
    }
    flann::Matrix<float> dataset(flann_data.data(), n, 3);

    t0 = Clock::now();
    flann::Index<flann::L2<float>> flann_index(dataset, flann::KDTreeSingleIndexParams());
    flann_index.buildIndex();
    const double flann_build_ms = ms_since(t0);

    std::printf("\nBuild\n");
    std::printf("  SampleKdTree: %8.2f ms\n", ours_build_ms);
    std::printf("  FLANN:        %8.2f ms\n", flann_build_ms);
    std::printf("  ratio ours/FLANN: %.2fx\n", ours_build_ms / std::max(1e-9, flann_build_ms));

    // ----- knn(k=1) correctness + speed -----
    std::vector<std::size_t> o_idx;
    std::vector<float> o_dist;
    std::vector<std::vector<int>> f_idx(1);
    std::vector<std::vector<float>> f_dist(1);
    // FLANN SearchParams: checks=-1 means exact for KDTreeSingle
    flann::SearchParams exact_params(-1);

    std::size_t knn_mismatch = 0;
    double ours_knn_ms = 0.0;
    double flann_knn_ms = 0.0;

    for (const Vec3& q : queries) {
        t0 = Clock::now();
        ours.knn_search(q, static_cast<std::size_t>(k), o_idx, o_dist);
        ours_knn_ms += ms_since(t0);

        float qdata[3] = {q.x, q.y, q.z};
        flann::Matrix<float> query(qdata, 1, 3);
        t0 = Clock::now();
        flann_index.knnSearch(query, f_idx, f_dist, k, exact_params);
        flann_knn_ms += ms_since(t0);

        if (o_idx.size() != f_idx[0].size()) {
            ++knn_mismatch;
            continue;
        }
        // FLANN L2 returns squared distance
        for (std::size_t i = 0; i < o_idx.size(); ++i) {
            if (static_cast<int>(o_idx[i]) != f_idx[0][i]) {
                // tie-breaking may differ if equal distance; check distance
                const float fd = std::sqrt(f_dist[0][i]);
                if (std::fabs(o_dist[i] - fd) > 1e-4f) {
                    ++knn_mismatch;
                    break;
                }
            } else if (std::fabs(o_dist[i] - std::sqrt(f_dist[0][i])) > 1e-3f) {
                ++knn_mismatch;
                break;
            }
        }
    }

    std::printf("\nknnSearch (k=%d, %zu queries)\n", k, nq);
    std::printf("  SampleKdTree: %8.2f ms  (%.3f us/query)\n",
                ours_knn_ms,
                1000.0 * ours_knn_ms / static_cast<double>(nq));
    std::printf("  FLANN:        %8.2f ms  (%.3f us/query)\n",
                flann_knn_ms,
                1000.0 * flann_knn_ms / static_cast<double>(nq));
    std::printf("  ratio ours/FLANN: %.2fx\n", ours_knn_ms / std::max(1e-9, flann_knn_ms));
    std::printf("  result mismatches: %zu / %zu\n", knn_mismatch, nq);

    // ----- radius_search correctness + speed -----
    std::size_t radius_count_mismatch = 0;
    std::size_t radius_set_mismatch = 0;
    std::size_t ours_hit_total = 0;
    std::size_t flann_hit_total = 0;
    double ours_radius_ms = 0.0;
    double flann_radius_ms = 0.0;
    const float radius_sq = radius * radius;

    for (const Vec3& q : queries) {
        t0 = Clock::now();
        ours.radius_search(q, radius, o_idx, o_dist);
        ours_radius_ms += ms_since(t0);
        ours_hit_total += o_idx.size();

        float qdata[3] = {q.x, q.y, q.z};
        flann::Matrix<float> query(qdata, 1, 3);
        t0 = Clock::now();
        // FLANN radiusSearch: radius is squared L2 distance
        flann_index.radiusSearch(query, f_idx, f_dist, radius_sq, exact_params);
        flann_radius_ms += ms_since(t0);
        flann_hit_total += f_idx[0].size();

        if (o_idx.size() != f_idx[0].size()) {
            ++radius_count_mismatch;
        }

        std::vector<int> a(o_idx.begin(), o_idx.end());
        std::vector<int> b = f_idx[0];
        std::sort(a.begin(), a.end());
        std::sort(b.begin(), b.end());
        if (a != b) {
            ++radius_set_mismatch;
        }
    }

    std::printf("\nradiusSearch (r=%.1f, %zu queries)\n", radius, nq);
    std::printf("  SampleKdTree: %8.2f ms  (%.3f us/query)  hits=%zu\n",
                ours_radius_ms,
                1000.0 * ours_radius_ms / static_cast<double>(nq),
                ours_hit_total);
    std::printf("  FLANN:        %8.2f ms  (%.3f us/query)  hits=%zu\n",
                flann_radius_ms,
                1000.0 * flann_radius_ms / static_cast<double>(nq),
                flann_hit_total);
    std::printf("  ratio ours/FLANN: %.2fx\n", ours_radius_ms / std::max(1e-9, flann_radius_ms));
    std::printf("  count mismatches: %zu / %zu\n", radius_count_mismatch, nq);
    std::printf("  index-set mismatches: %zu / %zu\n", radius_set_mismatch, nq);

    // Spot-check vs brute on first query
    {
        const Vec3& q = queries[0];
        ours.radius_search(q, radius, o_idx, o_dist);
        std::size_t brute = 0;
        for (const auto& p : points) {
            const float dx = p.center.x - q.x;
            const float dy = p.center.y - q.y;
            const float dz = p.center.z - q.z;
            if (dx * dx + dy * dy + dz * dz <= radius_sq) {
                ++brute;
            }
        }
        std::printf("\nBrute check (query[0]): ours=%zu brute=%zu %s\n",
                    o_idx.size(),
                    brute,
                    o_idx.size() == brute ? "OK" : "FAIL");
        if (o_idx.size() != brute || radius_set_mismatch > 0 || knn_mismatch > nq / 100) {
            std::fprintf(stderr, "ERROR: correctness failure\n");
            return 2;
        }
    }

    std::printf("\nOK\n");
    return 0;
}


==> anc/pipe_design/tests/test_adaptive_step.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"
#include "planner/low/AStar.h"
#include "planner/low/AdaptiveStepAStar.h"
#include "planner/low/SearchNode.h"
#include "planner/motion/AdaptiveShell.h"
#include "planner/motion/SixConnected.h"
#include "planner/open/LazyBinaryHeap.h"

#include <cmath>
#include <iostream>

using pipe_design::grid::CellCoord;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Euclidean;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::AStar;
using pipe_design::planner::AdaptiveStepAStar;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::Path;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::AdaptiveShell;
using pipe_design::planner::motion::SixConnected;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static void test_step_size_for() {
    AdaptiveShell shell(1.0, /*max_step=*/4);
    LazyBinaryHeap open;
    AdaptiveStepAStar planner;
    StaticClearanceGrid static_grid(10, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Euclidean h(1.0);
    planner.reset(grid, CellCoord{0, 0, 0}, CellCoord{1, 0, 0}, 0.1f, h, open, shell);

    EXPECT_TRUE(planner.step_size_for(0.5f, 0.1f) == 1);   // floor(0.4)=0 → clamp 1
    EXPECT_TRUE(planner.step_size_for(2.5f, 0.1f) == 2);   // floor(2.4)=2
    EXPECT_TRUE(planner.step_size_for(10.f, 0.1f) == 4);   // clamp to max_step
}

static void test_straight_line() {
    StaticClearanceGrid static_grid(30, 10, 1, 1.f, 8.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Euclidean h(1.0);
    AdaptiveShell shell(1.0, /*max_step=*/4);
    LazyBinaryHeap open;

    AdaptiveStepAStar planner;
    const CellCoord start{0, 0, 0};
    const CellCoord goal{12, 0, 0};
    planner.reset(grid, start, goal, 0.1f, h, open, shell);
    EXPECT_TRUE(planner.search() == SearchStatus::Success);
    const Path p = planner.path();
    EXPECT_TRUE(!p.empty());
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(p.cost + 1e-9 >= 12.0);
}

static void test_start_equals_goal() {
    StaticClearanceGrid static_grid(5, 5, 1, 1.f, 3.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Euclidean h(1.0);
    AdaptiveShell shell(1.0);
    LazyBinaryHeap open;

    AdaptiveStepAStar planner;
    const CellCoord s{2, 2, 0};
    planner.reset(grid, s, s, 0.1f, h, open, shell);
    EXPECT_TRUE(planner.status() == SearchStatus::Success);
    EXPECT_NEAR(planner.path().cost, 0.0, 1e-9);
}

static void test_path_nodes_fewer_than_astar() {
    // Empty map, diagonal goal → AdaptiveStepAStar ≈ any-angle (shorter cost + fewer nodes).
    StaticClearanceGrid static_grid(50, 40, 1, 1.f, 12.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    const CellCoord start{0, 0, 0};
    const CellCoord goal{24, 18, 0};
    const float r = 0.1f;
    const double eu_opt = std::sqrt(24.0 * 24.0 + 18.0 * 18.0);

    LazyBinaryHeap open_astar;
    Manhattan manh(1.0);
    SixConnected six(1.0);
    AStar<SearchNode> astar;
    astar.reset(grid, start, goal, r, manh, open_astar, six);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);
    const Path p_astar = astar.path();

    LazyBinaryHeap open_adapt;
    Euclidean eu(1.0);
    AdaptiveShell shell(1.0, /*max_step=*/4);
    AdaptiveStepAStar adapt;
    adapt.reset(grid, start, goal, r, eu, open_adapt, shell);
    EXPECT_TRUE(adapt.search() == SearchStatus::Success);
    const Path p_adapt = adapt.path();

    std::cout << "A* SixConnected:     path_nodes=" << p_astar.length()
              << " cost=" << p_astar.cost << " expansions=" << astar.expansions() << '\n';
    std::cout << "AdaptiveStepAStar:   path_nodes=" << p_adapt.length()
              << " cost=" << p_adapt.cost << " expansions=" << adapt.expansions()
              << " (Euclidean opt≈" << eu_opt << ")\n";

    EXPECT_TRUE(p_astar.cells.front() == start && p_astar.cells.back() == goal);
    EXPECT_TRUE(p_adapt.cells.front() == start && p_adapt.cells.back() == goal);
    EXPECT_TRUE(p_adapt.length() < p_astar.length());
    EXPECT_TRUE(p_adapt.cost + 1e-6 < p_astar.cost);
    EXPECT_NEAR(p_adapt.cost, eu_opt, 1e-6);
}

int main() {
    test_step_size_for();
    test_straight_line();
    test_start_equals_goal();
    test_path_nodes_fewer_than_astar();
    if (g_failures != 0) {
        std::cerr << g_failures << " failure(s)\n";
        return 1;
    }
    std::cout << "ok\n";
    return 0;
}


==> anc/pipe_design/tests/test_anytime.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"
#include "planner/low/ANAStar.h"
#include "planner/low/ARAStar.h"
#include "planner/low/AStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/open/LazyBinaryHeap.h"

#include <cmath>
#include <iostream>
#include <vector>

using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::ANAStar;
using pipe_design::planner::ARAStar;
using pipe_design::planner::AStar;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::Path;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static bool path_is_6_connected(const Path& path) {
    if (path.cells.empty()) {
        return false;
    }
    for (std::size_t i = 1; i < path.cells.size(); ++i) {
        const CellCoord d = path.cells[i] - path.cells[i - 1];
        const int manh = std::abs(d.x) + std::abs(d.y) + std::abs(d.z);
        if (manh != 1) {
            return false;
        }
    }
    return true;
}

static void test_ara_matches_astar_when_eps_one() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y <= 4; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_a;
    LazyBinaryHeap open_r;

    const CellCoord start{0, 2, 0};
    const CellCoord goal{10, 2, 0};

    AStar<SearchNode> astar;
    astar.reset(grid, start, goal, 0.2f, h, open_a, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    ARAStar ara;
    ara.set_eps_schedule(1.0, 1.0, 0.5);
    ara.reset(grid, start, goal, 0.2f, h, open_r, actions);
    EXPECT_TRUE(ara.search() == SearchStatus::Success);
    EXPECT_NEAR(ara.path().cost, astar.path().cost, 1e-9);
    EXPECT_TRUE(path_is_6_connected(ara.path()));
}

static void test_ara_anytime_improves() {
    StaticClearanceGrid static_grid(20, 12, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    ARAStar ara;
    ara.set_eps_schedule(5.0, 1.0, 1.0);
    const CellCoord start{0, 0, 0};
    const CellCoord goal{15, 8, 0};
    ara.reset(grid, start, goal, 0.1f, h, open, actions);

    // Budget: should get an incumbent before finishing all ε rounds.
    ara.search(/*max_expansions=*/80);
    EXPECT_TRUE(ara.goal_node() != nullptr);
    EXPECT_TRUE(!ara.path().empty());
    const double early_cost = ara.path().cost;

    ara.search();  // finish
    EXPECT_TRUE(ara.status() == SearchStatus::Success);
    EXPECT_TRUE(ara.path().cost <= early_cost + 1e-9);
    EXPECT_NEAR(ara.path().cost, 23.0, 1e-9);  // Manhattan optimal on empty grid
    EXPECT_TRUE(path_is_6_connected(ara.path()));
}

static void test_ana_finds_optimal() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y <= 4; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_a;
    LazyBinaryHeap open_n;

    const CellCoord start{0, 2, 0};
    const CellCoord goal{10, 2, 0};

    AStar<SearchNode> astar;
    astar.reset(grid, start, goal, 0.2f, h, open_a, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    ANAStar ana;
    ana.reset(grid, start, goal, 0.2f, h, open_n, actions);
    EXPECT_TRUE(ana.search() == SearchStatus::Success);
    EXPECT_NEAR(ana.path().cost, astar.path().cost, 1e-9);
    EXPECT_NEAR(ana.incumbent_cost(), astar.path().cost, 1e-9);
    EXPECT_TRUE(path_is_6_connected(ana.path()));
}

static void test_ana_incumbent_before_done() {
    StaticClearanceGrid static_grid(25, 15, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    ANAStar ana;
    ana.reset(grid, CellCoord{0, 0, 0}, CellCoord{20, 10, 0}, 0.1f, h, open, actions);
    ana.search(/*max_expansions=*/50);
    EXPECT_TRUE(ana.goal_node() != nullptr);
    EXPECT_TRUE((ana.path().cells.front() == CellCoord{0, 0, 0}));
    EXPECT_TRUE((ana.path().cells.back() == CellCoord{20, 10, 0}));

    ana.search();
    EXPECT_TRUE(ana.status() == SearchStatus::Success);
    EXPECT_NEAR(ana.path().cost, 30.0, 1e-9);
}

int main() {
    test_ara_matches_astar_when_eps_one();
    test_ara_anytime_improves();
    test_ana_finds_optimal();
    test_ana_incumbent_before_done();

    if (g_failures != 0) {
        std::cerr << g_failures << " assertion(s) failed.\n";
        return 1;
    }
    std::cout << "All anytime search tests passed.\n";
    return 0;
}


==> anc/pipe_design/tests/test_astar.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"
#include "planner/low/AStar.h"
#include "planner/low/Dijkstra.h"
#include "planner/low/DirectedAStar.h"
#include "planner/low/GreedyBestFirst.h"
#include "planner/low/LPAStar.h"
#include "planner/low/LazyThetaStar.h"
#include "planner/low/ThetaStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/open/LPAOpenSet.h"
#include "planner/open/LazyBinaryHeap.h"

#include <cmath>
#include <iostream>
#include <vector>

using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Euclidean;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::AStar;
using pipe_design::planner::Dijkstra;
using pipe_design::planner::DirectedAStar;
using pipe_design::planner::GreedyBestFirst;
using pipe_design::planner::LPAOpenSet;
using pipe_design::planner::LPAStar;
using pipe_design::planner::LazyThetaStar;
using pipe_design::planner::SearchNode;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::Path;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::ThetaStar;
using pipe_design::planner::motion::SixConnected;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static bool path_is_6_connected(const Path& path) {
    if (path.cells.empty()) {
        return false;
    }
    for (std::size_t i = 1; i < path.cells.size(); ++i) {
        const CellCoord d = path.cells[i] - path.cells[i - 1];
        const int manh = std::abs(d.x) + std::abs(d.y) + std::abs(d.z);
        if (manh != 1) {
            return false;
        }
    }
    return true;
}

static bool path_has_line_of_sight(const CompositeGrid& grid, const Path& path, float r) {
    if (path.cells.size() < 2) {
        return !path.cells.empty();
    }
    for (std::size_t i = 1; i < path.cells.size(); ++i) {
        if (!ThetaStar::line_of_sight(grid, path.cells[i - 1], path.cells[i], r)) {
            return false;
        }
    }
    return true;
}

static void test_start_equals_goal() {
    StaticClearanceGrid static_grid(5, 5, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    const CellCoord s{2, 2, 0};
    astar.reset(grid, s, s, 0.1f, h, open, actions);
    EXPECT_TRUE(astar.status() == SearchStatus::Success);
    EXPECT_TRUE(astar.expansions() == 0);
    EXPECT_TRUE(astar.is_goal(s));
    const Path p = astar.path();
    EXPECT_TRUE(p.length() == 1);
    EXPECT_TRUE(p.cells[0] == s);
    EXPECT_NEAR(p.cost, 0.0, 1e-9);
}

static void test_empty_straight_line() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    const CellCoord start{0, 0, 0};
    const CellCoord goal{5, 0, 0};
    astar.reset(grid, start, goal, 0.1f, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    const Path p = astar.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(p.length() == 6);
    EXPECT_NEAR(p.cost, 5.0, 1e-9);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_TRUE(astar.goal_node() != nullptr);
    EXPECT_NEAR(astar.goal_node()->h, 0.0, 1e-9);
}

static void test_blocked_detour() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y <= 4; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    const CellCoord start{0, 2, 0};
    const CellCoord goal{10, 2, 0};
    astar.reset(grid, start, goal, 0.2f, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    const Path p = astar.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_TRUE(p.cost > 10.0);
}

static void test_fully_blocked_fails() {
    StaticClearanceGrid static_grid(10, 5, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y < 5; ++y) {
        walls.push_back(SphereObstacle{Vec3{4.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.7f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    astar.reset(grid, CellCoord{0, 2, 0}, CellCoord{8, 2, 0}, 0.2f, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Failure);
    EXPECT_TRUE(astar.path().empty());
}

static void test_step_matches_search() {
    StaticClearanceGrid static_grid(12, 8, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_a;
    LazyBinaryHeap open_b;

    const CellCoord start{1, 1, 0};
    const CellCoord goal{8, 5, 0};

    AStar<SearchNode> via_search;
    via_search.reset(grid, start, goal, 0.1f, h, open_a, actions);
    EXPECT_TRUE(via_search.search() == SearchStatus::Success);
    const Path p_search = via_search.path();

    AStar<SearchNode> via_step;
    via_step.reset(grid, start, goal, 0.1f, h, open_b, actions);
    EXPECT_TRUE(via_step.status() == SearchStatus::Running);
    while (via_step.status() == SearchStatus::Running) {
        via_step.step();
    }
    EXPECT_TRUE(via_step.status() == SearchStatus::Success);
    const Path p_step = via_step.path();

    EXPECT_TRUE(p_step.cells == p_search.cells);
    EXPECT_NEAR(p_step.cost, p_search.cost, 1e-9);
    EXPECT_TRUE(via_step.expansions() == via_search.expansions());
    EXPECT_TRUE(via_step.last_expanded() != nullptr);
    EXPECT_TRUE(via_step.last_expanded()->coord == goal);
}

static void test_invalid_start_fails() {
    StaticClearanceGrid static_grid(8, 8, 1, 1.f, 3.f);
    static_grid.bake({SphereObstacle{Vec3{1.5f, 1.5f, 0.5f}, 1.f}});
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    astar.reset(grid, CellCoord{1, 1, 0}, CellCoord{6, 6, 0}, 0.5f, h, open, actions);
    EXPECT_TRUE(astar.status() == SearchStatus::Failure);
}

static void test_multi_start_multi_goal() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    const std::vector<CellCoord> starts{{0, 0, 0}, {0, 9, 0}};
    const std::vector<CellCoord> goals{{19, 0, 0}, {19, 9, 0}};
    astar.reset(grid, starts, goals, 0.1f, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    const Path p = astar.path();
    EXPECT_TRUE(astar.is_goal(p.cells.back()));
    EXPECT_TRUE(
        (p.cells.front() == CellCoord{0, 0, 0}) || (p.cells.front() == CellCoord{0, 9, 0}));
    EXPECT_NEAR(p.cost, 19.0, 1e-9);
    EXPECT_TRUE(path_is_6_connected(p));
}

static void test_weighted_combine_key() {
    StaticClearanceGrid static_grid(10, 5, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    AStar<SearchNode> astar;
    astar.set_heuristic_weight(2.0);
    astar.reset(grid, CellCoord{0, 0, 0}, CellCoord{4, 0, 0}, 0.1f, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    const Path p = astar.path();
    EXPECT_NEAR(p.cost, 4.0, 1e-9);
    EXPECT_TRUE(astar.goal_node()->h == 0.0);
    EXPECT_NEAR(astar.goal_node()->f, 4.0, 1e-9);
}

static void test_directed_with_turn_weight() {
    StaticClearanceGrid static_grid(12, 8, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    actions.set_turn_weight(2.0);
    LazyBinaryHeap open;

    DirectedAStar astar;
    astar.set_heading_bins(8, 1);
    const CellCoord start{0, 0, 0};
    const CellCoord goal{5, 3, 0};
    astar.reset(grid, start, goal, 0.1f, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    const Path p = astar.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    // With turn cost, g may exceed pure Manhattan length.
    EXPECT_TRUE(p.cost >= 8.0);
    EXPECT_TRUE(astar.goal_node() != nullptr);
    EXPECT_TRUE(!astar.goal_node()->in_dir.is_none());
}

static void test_dijkstra_matches_astar_cost() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y <= 4; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_a;
    LazyBinaryHeap open_d;

    const CellCoord start{0, 2, 0};
    const CellCoord goal{10, 2, 0};

    AStar<SearchNode> astar;
    astar.reset(grid, start, goal, 0.2f, h, open_a, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    Dijkstra dijkstra;
    dijkstra.reset(grid, start, goal, 0.2f, h, open_d, actions);
    EXPECT_TRUE(dijkstra.search() == SearchStatus::Success);

    EXPECT_NEAR(dijkstra.path().cost, astar.path().cost, 1e-9);
    EXPECT_TRUE(path_is_6_connected(dijkstra.path()));
    // Priority key is g only; at goal f == g.
    EXPECT_NEAR(dijkstra.goal_node()->f, dijkstra.goal_node()->g, 1e-9);
}

static void test_greedy_finds_path() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    GreedyBestFirst greedy;
    const CellCoord start{0, 0, 0};
    const CellCoord goal{8, 4, 0};
    greedy.reset(grid, start, goal, 0.1f, h, open, actions);
    EXPECT_TRUE(greedy.search() == SearchStatus::Success);

    const Path p = greedy.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    // Priority key is h only; at goal f == 0.
    EXPECT_NEAR(greedy.goal_node()->f, 0.0, 1e-9);
    EXPECT_NEAR(greedy.goal_node()->h, 0.0, 1e-9);
}

static void test_greedy_detour() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y <= 4; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    GreedyBestFirst greedy;
    greedy.reset(grid, CellCoord{0, 2, 0}, CellCoord{10, 2, 0}, 0.2f, h, open, actions);
    EXPECT_TRUE(greedy.search() == SearchStatus::Success);
    EXPECT_TRUE(path_is_6_connected(greedy.path()));
    EXPECT_TRUE(greedy.path().cost > 10.0);
}

static void test_theta_diagonal_shorter_than_astar() {
    StaticClearanceGrid static_grid(20, 20, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Euclidean h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_a;
    LazyBinaryHeap open_t;

    const CellCoord start{0, 0, 0};
    const CellCoord goal{8, 8, 0};
    const float r = 0.1f;

    AStar<SearchNode> astar;
    astar.reset(grid, start, goal, r, h, open_a, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);

    ThetaStar theta;
    theta.set_step_cost(1.0);
    theta.reset(grid, start, goal, r, h, open_t, actions);
    EXPECT_TRUE(theta.search() == SearchStatus::Success);

    const Path p = theta.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_has_line_of_sight(grid, p, r));
    // Any-angle should beat 6-connect Manhattan (16).
    EXPECT_TRUE(p.cost < astar.path().cost);
    EXPECT_NEAR(p.cost, std::sqrt(2.0) * 8.0, 1e-6);
}

static void test_theta_blocked_detour() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y <= 4; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    Euclidean h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    ThetaStar theta;
    theta.set_step_cost(1.0);
    const CellCoord start{0, 2, 0};
    const CellCoord goal{10, 2, 0};
    const float r = 0.2f;
    theta.reset(grid, start, goal, r, h, open, actions);
    EXPECT_TRUE(theta.search() == SearchStatus::Success);
    const Path p = theta.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_has_line_of_sight(grid, p, r));
    EXPECT_TRUE(p.cost > 10.0);
}

static void test_lazy_theta_matches_theta_cost_open() {
    StaticClearanceGrid static_grid(20, 20, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Euclidean h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_t;
    LazyBinaryHeap open_l;

    const CellCoord start{1, 1, 0};
    const CellCoord goal{12, 7, 0};
    const float r = 0.1f;

    ThetaStar theta;
    theta.set_step_cost(1.0);
    theta.reset(grid, start, goal, r, h, open_t, actions);
    EXPECT_TRUE(theta.search() == SearchStatus::Success);

    LazyThetaStar lazy;
    lazy.set_step_cost(1.0);
    lazy.reset(grid, start, goal, r, h, open_l, actions);
    EXPECT_TRUE(lazy.search() == SearchStatus::Success);

    EXPECT_NEAR(lazy.path().cost, theta.path().cost, 1e-6);
    EXPECT_TRUE(path_has_line_of_sight(grid, lazy.path(), r));
}

static void test_line_of_sight_blocked() {
    StaticClearanceGrid static_grid(10, 5, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y < 5; ++y) {
        walls.push_back(SphereObstacle{Vec3{4.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.7f});
    }
    static_grid.bake(walls);
    CompositeGrid grid(static_grid);
    EXPECT_TRUE(ThetaStar::line_of_sight(grid, CellCoord{0, 2, 0}, CellCoord{1, 2, 0}, 0.2f));
    EXPECT_TRUE(!ThetaStar::line_of_sight(grid, CellCoord{0, 2, 0}, CellCoord{8, 2, 0}, 0.2f));
}

static void test_lpa_straight_and_obstacle_update() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LPAOpenSet open;

    LPAStar lpa;
    const CellCoord start{0, 0, 0};
    const CellCoord goal{5, 0, 0};
    lpa.reset(grid, start, goal, 0.1f, h, open, actions);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    Path p = lpa.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_NEAR(p.cost, 5.0, 1e-9);
    EXPECT_TRUE(path_is_6_connected(p));

    // Block the corridor; reuse LPA state.
    std::vector<SphereObstacle> wall;
    for (int y = 0; y <= 4; ++y) {
        wall.push_back(SphereObstacle{Vec3{2.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    static_grid.bake(wall);
    std::vector<CellCoord> changed;
    for (int y = 0; y <= 4; ++y) {
        changed.push_back(CellCoord{2, y, 0});
    }
    lpa.update_obstacles(changed);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    p = lpa.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_TRUE(p.cost > 5.0);
}

/// Fresh A* cost on the same grid (for LPA incremental checks).
static double astar_cost_on(
    CompositeGrid& grid,
    const CellCoord& start,
    const CellCoord& goal,
    float r,
    Manhattan& h,
    SixConnected& actions) {
    LazyBinaryHeap open;
    AStar<SearchNode> astar;
    astar.reset(grid, start, goal, r, h, open, actions);
    EXPECT_TRUE(astar.search() == SearchStatus::Success);
    return astar.path().cost;
}

static void test_lpa_add_remove_and_readd_same_obstacle() {
    StaticClearanceGrid static_grid(15, 10, 1, 1.f, 5.f);
    static_grid.clear();
    auto root = pipe_design::grid::ObstacleChain::make_root();
    CompositeGrid grid(static_grid, root);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LPAOpenSet open_lpa;

    const CellCoord start{0, 2, 0};
    const CellCoord goal{10, 2, 0};
    const float r = 0.2f;

    std::vector<SphereObstacle> wall;
    for (int y = 0; y <= 4; ++y) {
        wall.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    auto with_wall = root->extend(wall, {});

    std::vector<CellCoord> changed;
    for (int y = 0; y <= 5; ++y) {
        changed.push_back(CellCoord{5, y, 0});
        changed.push_back(CellCoord{4, y, 0});
        changed.push_back(CellCoord{6, y, 0});
    }

    auto check_path = [&](const Path& p, double expect_cost, bool blocked_map) {
        EXPECT_TRUE(p.cells.front() == start);
        EXPECT_TRUE(p.cells.back() == goal);
        EXPECT_TRUE(path_is_6_connected(p));
        EXPECT_NEAR(p.cost, expect_cost, 1e-9);
        for (const CellCoord& c : p.cells) {
            EXPECT_TRUE(grid.is_free(c, r));
        }
        if (blocked_map) {
            EXPECT_TRUE(p.cost > 10.0 - 1e-9);
        }
    };

    LPAStar lpa;
    lpa.reset(grid, start, goal, r, h, open_lpa, actions);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    const double cost_empty = lpa.path().cost;
    EXPECT_NEAR(cost_empty, 10.0, 1e-9);
    EXPECT_NEAR(cost_empty, astar_cost_on(grid, start, goal, r, h, actions), 1e-9);

    // --- 1) add obstacle + replan ---
    grid.set_chain(with_wall);
    lpa.update_obstacles(changed);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    const double cost_blocked = lpa.path().cost;
    check_path(lpa.path(), cost_blocked, /*blocked_map=*/true);
    EXPECT_NEAR(cost_blocked, astar_cost_on(grid, start, goal, r, h, actions), 1e-9);
    EXPECT_TRUE(cost_blocked > cost_empty);

    // --- 2) remove same obstacle + replan ---
    grid.set_chain(root);
    lpa.update_obstacles(changed);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    check_path(lpa.path(), cost_empty, /*blocked_map=*/false);
    EXPECT_NEAR(lpa.path().cost, astar_cost_on(grid, start, goal, r, h, actions), 1e-9);

    // --- 3) add → replan → remove (same) → replan → add (same) → replan ---
    grid.set_chain(with_wall);
    lpa.update_obstacles(changed);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    EXPECT_NEAR(lpa.path().cost, cost_blocked, 1e-9);
    EXPECT_NEAR(lpa.path().cost, astar_cost_on(grid, start, goal, r, h, actions), 1e-9);

    grid.set_chain(root);
    lpa.update_obstacles(changed);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    EXPECT_NEAR(lpa.path().cost, cost_empty, 1e-9);
    EXPECT_NEAR(lpa.path().cost, astar_cost_on(grid, start, goal, r, h, actions), 1e-9);

    grid.set_chain(with_wall);
    lpa.update_obstacles(changed);
    EXPECT_TRUE(lpa.search() == SearchStatus::Success);
    const Path p_final = lpa.path();
    check_path(p_final, cost_blocked, /*blocked_map=*/true);
    EXPECT_NEAR(p_final.cost, astar_cost_on(grid, start, goal, r, h, actions), 1e-9);
}

int main() {
    test_start_equals_goal();
    test_empty_straight_line();
    test_blocked_detour();
    test_fully_blocked_fails();
    test_step_matches_search();
    test_invalid_start_fails();
    test_multi_start_multi_goal();
    test_weighted_combine_key();
    test_directed_with_turn_weight();
    test_dijkstra_matches_astar_cost();
    test_greedy_finds_path();
    test_greedy_detour();
    test_theta_diagonal_shorter_than_astar();
    test_theta_blocked_detour();
    test_lazy_theta_matches_theta_cost_open();
    test_line_of_sight_blocked();
    test_lpa_straight_and_obstacle_update();
    test_lpa_add_remove_and_readd_same_obstacle();

    if (g_failures != 0) {
        std::cerr << g_failures << " assertion(s) failed.\n";
        return 1;
    }
    std::cout << "All A* tests passed.\n";
    return 0;
}


==> anc/pipe_design/tests/test_axis_ray.cpp <==
#include "benchmark/axis_ray/AxisRayGenerator.h"

#include <cmath>
#include <iostream>

using pipe_design::benchmark::Instance;
using pipe_design::benchmark::axis_ray::AxisRayGenerator;
using pipe_design::benchmark::axis_ray::GenParams;

static int g_fail = 0;

#define CHECK(cond)                                                            \
    do {                                                                       \
        if (!(cond)) {                                                         \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond    \
                      << "\n";                                                 \
            ++g_fail;                                                          \
        }                                                                      \
    } while (0)

static void test_seed_two_groups() {
    GenParams p;
    p.size_x = p.size_y = p.size_z = 24;
    p.radius = 0.4f;
    p.terminal_gap = 2;
    p.num_groups = 2;
    p.terminals_per_group = {2, 2};
    p.seed = 7;
    p.init_waypoints_num = 2;
    p.attach_waypoints_num = 2;
    p.min_path_size = 2;
    p.max_path_size = 12;
    p.path_gap = 1;
    p.branch_gap = 2;

    AxisRayGenerator gen(p);
    Instance out;
    const bool ok = gen.generate(out);
    CHECK(ok);
    CHECK(out.success);
    CHECK(out.groups.size() == 2);
    for (const auto& g : out.groups) {
        CHECK(g.terminals.size() == 2);
        CHECK(!g.paths.empty());
        for (const auto& t : g.terminals) {
            const int x = static_cast<int>(std::floor(t.pos.x));
            const int y = static_cast<int>(std::floor(t.pos.y));
            const int z = static_cast<int>(std::floor(t.pos.z));
            const bool face = x == 0 || x == p.size_x - 1 || y == 0 ||
                              y == p.size_y - 1 || z == 0 || z == p.size_z - 1;
            CHECK(face);
        }
    }
}

static void test_attach() {
    GenParams p;
    p.size_x = p.size_y = p.size_z = 28;
    p.radius = 0.4f;
    p.terminal_gap = 2;
    p.num_groups = 1;
    p.terminals_per_group = {3};
    p.seed = 12;
    p.init_waypoints_num = 3;
    p.attach_waypoints_num = 2;
    p.min_path_size = 2;
    p.max_path_size = 10;
    p.path_gap = 1;
    p.branch_gap = 2;

    AxisRayGenerator gen(p);
    Instance out;
    const bool ok = gen.generate(out);
    CHECK(ok);
    CHECK(out.success);
    CHECK(out.groups.size() == 1);
    CHECK(out.groups[0].terminals.size() == 3);
}

static void test_attach_large_path_gap() {
    GenParams p;
    p.size_x = p.size_y = p.size_z = 40;
    p.radius = 0.4f;
    p.terminal_gap = 2;
    p.num_groups = 1;
    p.terminals_per_group = {3};
    p.seed = 19;
    p.init_waypoints_num = 2;
    p.attach_waypoints_num = 2;
    p.min_path_size = 2;
    p.max_path_size = 14;
    p.path_gap = 4;
    p.branch_gap = 5;
    p.max_attempts = 128;

    AxisRayGenerator gen(p);
    Instance out;
    const bool ok = gen.generate(out);
    CHECK(ok);
    CHECK(out.success);
    CHECK(out.groups[0].terminals.size() == 3);
}

int main() {
    test_seed_two_groups();
    test_attach();
    test_attach_large_path_gap();
    if (g_fail) {
        std::cerr << g_fail << " check(s) failed\n";
        return 1;
    }
    std::cout << "test_axis_ray OK\n";
    return 0;
}


==> anc/pipe_design/tests/test_bidirectional.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"
#include "planner/low/BidirectionalAStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/open/LazyBinaryHeap.h"

#include <cmath>
#include <iostream>

using pipe_design::grid::CellCoord;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::BidirectionalAStar;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::Path;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static bool path_is_6_connected(const Path& path) {
    if (path.cells.empty()) {
        return false;
    }
    for (std::size_t i = 1; i < path.cells.size(); ++i) {
        const CellCoord d = path.cells[i] - path.cells[i - 1];
        const int manh = std::abs(d.x) + std::abs(d.y) + std::abs(d.z);
        if (manh != 1) {
            return false;
        }
    }
    return true;
}

static void test_start_equals_goal() {
    StaticClearanceGrid static_grid(5, 5, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_fwd, open_bwd;

    BidirectionalAStar bi;
    const CellCoord s{2, 2, 0};
    bi.reset(grid, s, s, 0.1f, h, open_fwd, open_bwd, actions);
    EXPECT_TRUE(bi.status() == SearchStatus::Success);
    EXPECT_TRUE(bi.expansions() == 0);
    const Path p = bi.path();
    EXPECT_TRUE(p.length() == 1);
    EXPECT_TRUE(p.cells[0] == s);
    EXPECT_NEAR(p.cost, 0.0, 1e-9);
}

static void test_straight_line() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_fwd, open_bwd;

    BidirectionalAStar bi;
    const CellCoord start{0, 0, 0};
    const CellCoord goal{5, 0, 0};
    bi.reset(grid, start, goal, 0.1f, h, open_fwd, open_bwd, actions);
    EXPECT_TRUE(bi.search() == SearchStatus::Success);
    const Path p = bi.path();
    EXPECT_TRUE(!p.empty());
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_NEAR(p.cost, 5.0, 1e-9);
}

static void test_weighted_still_reaches() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_fwd, open_bwd;

    BidirectionalAStar bi;
    bi.set_heuristic_weight(2.0);
    const CellCoord start{0, 0, 0};
    const CellCoord goal{8, 0, 0};
    bi.reset(grid, start, goal, 0.1f, h, open_fwd, open_bwd, actions);
    EXPECT_TRUE(bi.search() == SearchStatus::Success);
    const Path p = bi.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_TRUE(p.cost >= 8.0 - 1e-9);
}

static void test_blocked_start() {
    StaticClearanceGrid static_grid(10, 5, 1, 1.f, 3.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open_fwd, open_bwd;

    BidirectionalAStar bi;
    // radius larger than clearance_cap → nowhere free
    bi.reset(grid, CellCoord{0, 0, 0}, CellCoord{5, 0, 0}, 10.f, h, open_fwd, open_bwd, actions);
    EXPECT_TRUE(bi.status() == SearchStatus::Failure);
    EXPECT_TRUE(bi.path().empty());
}

int main() {
    test_start_equals_goal();
    test_straight_line();
    test_weighted_still_reaches();
    test_blocked_start();
    if (g_failures != 0) {
        std::cerr << g_failures << " failure(s)\n";
        return 1;
    }
    std::cout << "ok\n";
    return 0;
}


==> anc/pipe_design/tests/test_bvh.cpp <==
#include "geom/Bvh.h"
#include "geom/Types.h"

#include <iostream>
#include <vector>

using pipe_design::geom::Aabb;
using pipe_design::geom::Bvh;
using pipe_design::geom::CapsuleObstacle;
using pipe_design::geom::ObstacleKind;
using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;
using pipe_design::geom::aabb_of_segment;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static void test_bvh_query_filters() {
    std::vector<SphereObstacle> spheres = {
        SphereObstacle{Vec3{0.f, 0.f, 0.f}, 0.5f},
        SphereObstacle{Vec3{10.f, 10.f, 0.f}, 0.5f},
        SphereObstacle{Vec3{20.f, 0.f, 0.f}, 0.5f},
    };
    std::vector<CapsuleObstacle> capsules = {
        CapsuleObstacle{Vec3{0.f, 5.f, 0.f}, Vec3{2.f, 5.f, 0.f}, 0.25f},
    };

    Bvh bvh;
    bvh.build(spheres, capsules);
    EXPECT_TRUE(!bvh.empty());

    std::vector<Bvh::Ref> hits;
    // Near origin: should see sphere 0 and maybe capsule, not far spheres.
    bvh.query(aabb_of_segment(Vec3{-1.f, 0.f, 0.f}, Vec3{1.f, 0.f, 0.f}, 0.1f), hits);

    bool saw0 = false;
    bool saw_far = false;
    bool saw_capsule = false;
    for (const Bvh::Ref& r : hits) {
        if (r.kind == ObstacleKind::Sphere && r.index == 0) {
            saw0 = true;
        }
        if (r.kind == ObstacleKind::Sphere && (r.index == 1 || r.index == 2)) {
            saw_far = true;
        }
        if (r.kind == ObstacleKind::Capsule && r.index == 0) {
            saw_capsule = true;
        }
    }
    EXPECT_TRUE(saw0);
    EXPECT_TRUE(!saw_far);
    EXPECT_TRUE(!saw_capsule);

    hits.clear();
    bvh.query(aabb_of_segment(Vec3{0.f, 5.f, 0.f}, Vec3{1.f, 5.f, 0.f}, 0.1f), hits);
    saw_capsule = false;
    for (const Bvh::Ref& r : hits) {
        if (r.kind == ObstacleKind::Capsule && r.index == 0) {
            saw_capsule = true;
        }
    }
    EXPECT_TRUE(saw_capsule);

    std::vector<pipe_design::geom::AabbObstacle> aabbs = {
        pipe_design::geom::AabbObstacle{Vec3{50.f, 50.f, 0.f}, Vec3{52.f, 52.f, 1.f}},
    };
    bvh.build(spheres, capsules, aabbs);
    hits.clear();
    bvh.query(Aabb{{49.f, 49.f, 0.f}, {51.f, 51.f, 1.f}}, hits);
    bool saw_aabb = false;
    for (const Bvh::Ref& r : hits) {
        if (r.kind == ObstacleKind::Aabb && r.index == 0) {
            saw_aabb = true;
        }
    }
    EXPECT_TRUE(saw_aabb);
}

static void test_bvh_empty() {
    Bvh bvh;
    bvh.build({}, {});
    EXPECT_TRUE(bvh.empty());
    std::vector<Bvh::Ref> hits;
    bvh.query(Aabb{{-1.f, -1.f, -1.f}, {1.f, 1.f, 1.f}}, hits);
    EXPECT_TRUE(hits.empty());
}

int main() {
    test_bvh_empty();
    test_bvh_query_filters();

    if (g_failures == 0) {
        std::cout << "All BVH tests passed.\n";
        return 0;
    }
    std::cerr << g_failures << " assertion(s) failed.\n";
    return 1;
}


==> anc/pipe_design/tests/test_cbs.cpp <==
#include "conflict/ConflictAnalyzer.h"
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "heuristic/Geometric.h"
#include "planner/high/CBS.h"
#include "planner/low/AStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/multi/GroupSession.h"
#include "planner/open/LazyBinaryHeap.h"
#include "topology/Types.h"

#include <iostream>
#include <limits>
#include <string>
#include <vector>

using pipe_design::conflict::Conflict;
using pipe_design::conflict::ConflictAnalyzer;
using pipe_design::conflict::ConflictCluster;
using pipe_design::geom::Vec3;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::AStar;
using pipe_design::planner::CBS;
using pipe_design::planner::GroupSession;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;
using pipe_design::topology::EdgeKind;
using pipe_design::topology::GlobalTopologyPlan;
using pipe_design::topology::GroupTopologyPlan;
using pipe_design::topology::Terminal;
using pipe_design::topology::TopologyEdge;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

/// Test-only: pick max-deficit conflict.
class MaxDeficitAnalyzer : public ConflictAnalyzer {
public:
    void score(Conflict& conflict) const override { conflict.score = conflict.deficit; }

    void score(ConflictCluster& cluster) const override {
        cluster.score = cluster.max_deficit();
    }

    const Conflict* select_conflict() const override {
        const Conflict* best = nullptr;
        float best_score = -std::numeric_limits<float>::infinity();
        for (const Conflict& c : conflicts_) {
            if (best == nullptr || c.score > best_score) {
                best = &c;
                best_score = c.score;
            }
        }
        return best;
    }
};

static GroupTopologyPlan make_pair_group(
    const std::string& gid,
    Vec3 a,
    Vec3 b,
    float radius = 0.25f) {
    GroupTopologyPlan plan(gid);
    plan.terminals = {
        Terminal{"s" + gid, a, radius},
        Terminal{"g" + gid, b, radius},
    };
    plan.edges = {
        TopologyEdge{"e0", "s" + gid, "g" + gid, radius, 0, EdgeKind::Spine},
    };
    plan.grow_order = {"e0"};
    return plan;
}

static void test_parallel_no_conflict() {
    StaticClearanceGrid sg(12, 6, 4, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;
    GroupSession session;
    MaxDeficitAnalyzer analyzer;

    GlobalTopologyPlan plans;
    plans.groups.push_back(make_pair_group("A", Vec3{0.5f, 1.5f, 0.5f}, Vec3{10.5f, 1.5f, 0.5f}));
    plans.groups.push_back(make_pair_group("B", Vec3{0.5f, 4.5f, 0.5f}, Vec3{10.5f, 4.5f, 0.5f}));

    CBS cbs;
    cbs.reset(plans, grid, low, h, open, actions, session, analyzer);
    EXPECT_TRUE(cbs.status() == SearchStatus::Running);
    EXPECT_TRUE(cbs.search() == SearchStatus::Success);
    EXPECT_TRUE(cbs.solution().size() == 2);
    for (const auto& t : cbs.solution()) {
        EXPECT_TRUE(t.succeeded());
    }
}

static void test_crossing_resolves() {
    // Crossing segments in z=0; room in z to dodge constraint spheres.
    StaticClearanceGrid sg(11, 11, 5, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;
    GroupSession session;
    MaxDeficitAnalyzer analyzer;

    GlobalTopologyPlan plans;
    plans.groups.push_back(make_pair_group("A", Vec3{0.5f, 5.5f, 0.5f}, Vec3{10.5f, 5.5f, 0.5f}));
    plans.groups.push_back(make_pair_group("B", Vec3{5.5f, 0.5f, 0.5f}, Vec3{5.5f, 10.5f, 0.5f}));

    CBS cbs;
    cbs.reset(plans, grid, low, h, open, actions, session, analyzer);
    EXPECT_TRUE(cbs.status() == SearchStatus::Running);
    const SearchStatus st = cbs.search(/*max_expansions=*/64);
    EXPECT_TRUE(st == SearchStatus::Success);
    if (st == SearchStatus::Success) {
        EXPECT_TRUE(cbs.solution().size() == 2);
        for (const auto& t : cbs.solution()) {
            EXPECT_TRUE(t.succeeded());
        }
        // Root was conflicting; at least one high-level expansion expected.
        EXPECT_TRUE(cbs.expansions() >= 1);
    }
}

int main() {
    test_parallel_no_conflict();
    test_crossing_resolves();
    if (g_failures == 0) {
        std::cout << "ok\n";
        return 0;
    }
    std::cerr << g_failures << " failure(s)\n";
    return 1;
}


==> anc/pipe_design/tests/test_conflict_normalize.cpp <==
#include "conflict/ConflictAnalyzer.h"
#include "grid/StaticClearanceGrid.h"
#include "topology/Types.h"

#include <cstdio>
#include <cstdlib>

namespace {

struct DeficitAnalyzer : pipe_design::conflict::ConflictAnalyzer {
    void score(pipe_design::conflict::Conflict& c) const override { c.score = c.deficit; }
    void score(pipe_design::conflict::ConflictCluster& cl) const override {
        cl.score = cl.max_deficit();
    }
    const pipe_design::conflict::Conflict* select_conflict() const override {
        if (conflicts().empty()) {
            return nullptr;
        }
        const pipe_design::conflict::Conflict* best = &conflicts().front();
        for (const auto& c : conflicts()) {
            if (c.score > best->score) {
                best = &c;
            }
        }
        return best;
    }
};

}  // namespace

int main() {
    using pipe_design::grid::CellCoord;
    using pipe_design::grid::StaticClearanceGrid;
    using pipe_design::planner::Path;
    using pipe_design::planner::SearchStatus;
    using pipe_design::topology::GlobalTopologyPlan;
    using pipe_design::topology::GroupTopologyPlan;
    using pipe_design::topology::Task;
    using pipe_design::topology::Terminal;
    using pipe_design::topology::TopologyEdge;

    StaticClearanceGrid grid(32, 32, 8, 1.f, 5.f);
    grid.clear();

    GroupTopologyPlan g0{"g0"};
    g0.terminals.push_back(Terminal{"t0", {0.5f, 0.5f, 0.5f}, 1.f});
    g0.terminals.push_back(Terminal{"t1", {10.5f, 0.5f, 0.5f}, 1.f});
    g0.edges.push_back(TopologyEdge{"e0", "t0", "t1", 1.f});

    GroupTopologyPlan g1{"g1"};
    g1.terminals.push_back(Terminal{"u0", {5.5f, -2.5f, 0.5f}, 1.f});
    g1.terminals.push_back(Terminal{"u1", {5.5f, 4.5f, 0.5f}, 1.f});
    g1.edges.push_back(TopologyEdge{"e1", "u0", "u1", 1.f});

    GlobalTopologyPlan plans;
    plans.groups.push_back(g0);
    plans.groups.push_back(g1);

    Task a{"g0:e0", "g0", "e0"};
    Path pa;
    for (int x = 0; x <= 10; ++x) {
        pa.cells.push_back(CellCoord{x, 0, 0});
    }
    a.set_result(SearchStatus::Success, pa);

    Task b{"g1:e1", "g1", "e1"};
    Path pb;
    for (int y = -2; y <= 4; ++y) {
        pb.cells.push_back(CellCoord{5, y, 0});
    }
    b.set_result(SearchStatus::Success, pb);

    DeficitAnalyzer az;
    az.set_grid(&grid);
    az.set_plans(&plans);
    az.set_sample_step_factor(1.f);
    az.normalize({&a, &b});

    if (az.sampled_paths().size() != 2) {
        std::fprintf(stderr, "normalize groups=%zu\n", az.sampled_paths().size());
        return 1;
    }
    const auto& paths0 = az.sampled_paths().at("g0");
    const auto& paths1 = az.sampled_paths().at("g1");
    if (paths0.size() != 1 || paths1.size() != 1) {
        std::fprintf(stderr, "expected 1 path per group\n");
        return 2;
    }
    if (paths0[0].samples.size() < 2 || paths1[0].samples.size() < 2) {
        std::fprintf(stderr, "too few samples\n");
        return 3;
    }

    az.build_graphs();
    if (az.graphs().size() != 2) {
        std::fprintf(stderr, "graphs groups=%zu\n", az.graphs().size());
        return 5;
    }
    if (az.graphs().at("g0").node_count() < 2 || az.graphs().at("g1").node_count() < 2) {
        std::fprintf(stderr, "graph too small\n");
        return 6;
    }
    if (az.graphs().at("g0").edge_count() < 1 || az.graphs().at("g1").edge_count() < 1) {
        std::fprintf(stderr, "graph missing edges\n");
        return 7;
    }

    az.find_conflicts();
    if (az.conflicts().empty()) {
        std::fprintf(stderr, "expected conflicts at crossing\n");
        return 4;
    }

    az.find_clusters();
    if (az.clusters().empty()) {
        std::fprintf(stderr, "expected at least one cluster\n");
        return 9;
    }
    std::size_t clustered = 0;
    for (const auto& cl : az.clusters()) {
        clustered += cl.size();
        if (cl.groups.size() < 2) {
            std::fprintf(stderr, "cluster should touch >=2 groups\n");
            return 10;
        }
    }
    if (clustered != az.conflicts().size()) {
        std::fprintf(stderr, "clustered %zu vs conflicts %zu\n", clustered, az.conflicts().size());
        return 11;
    }

    // Same group only → no conflict
    az.clear();
    az.set_grid(&grid);
    az.set_plans(&plans);
    az.normalize({&a, &a});
    az.build_graphs();
    az.find_conflicts();
    az.find_clusters();
    if (!az.conflicts().empty() || !az.clusters().empty()) {
        std::fprintf(stderr, "same-group should not conflict\n");
        return 8;
    }

    std::puts("ok");
    return 0;
}


==> anc/pipe_design/tests/test_corridor_rack.cpp <==
#include "benchmark/corridor_rack/CorridorRackGenerator.h"
#include "planner/low/Path.h"

#include <iostream>

using pipe_design::benchmark::GroupCorridors;
using pipe_design::benchmark::Instance;
using pipe_design::benchmark::corridor_rack::CorridorRackGenerator;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::planner::Path;

static int g_fail = 0;

#define CHECK(cond)                                                            \
    do {                                                                       \
        if (!(cond)) {                                                         \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond    \
                      << "\n";                                                 \
            ++g_fail;                                                          \
        }                                                                      \
    } while (0)

static Instance make_corridor_instance() {
    Instance inst;
    inst.params.size_x = inst.params.size_y = inst.params.size_z = 16;
    inst.params.radius = 0.4f;
    inst.params.seed = 1;
    inst.success = true;

    GroupCorridors g;
    g.id = "g0";
    g.terminals.push_back({"t0", Vec3{0.5f, 8.5f, 8.5f}, 0.4f});
    g.terminals.push_back({"t1", Vec3{15.5f, 8.5f, 8.5f}, 0.4f});
    Path path;
    path.cost = 15.0;
    for (int x = 0; x < 16; ++x) {
        path.cells.push_back(CellCoord{x, 8, 8});
    }
    g.paths.push_back(path);
    inst.groups.push_back(g);
    return inst;
}

static void test_fills_complement() {
    Instance inst = make_corridor_instance();
    pipe_design::benchmark::corridor_rack::GenParams op;
    op.dilate_steps = 1;
    op.seed = 1;

    CorridorRackGenerator gen(op);
    CHECK(gen.generate(inst));
    CHECK(gen.dilate_steps() == 1);
    CHECK(gen.eligible0() > 0);
    CHECK(!inst.aabbs.empty());
    CHECK(gen.density() > 0.f);
    CHECK(inst.obstacle_params.density_target == gen.density());
    for (const auto& box : inst.aabbs) {
        CHECK(box.mx.x > box.mn.x);
        CHECK(box.mx.y > box.mn.y);
        CHECK(box.mx.z > box.mn.z);
    }
}

static void test_larger_dilate_lowers_density() {
    Instance a = make_corridor_instance();
    Instance b = make_corridor_instance();
    pipe_design::benchmark::corridor_rack::GenParams pa;
    pipe_design::benchmark::corridor_rack::GenParams pb;
    pa.dilate_steps = 1;
    pb.dilate_steps = 3;
    CorridorRackGenerator ga(pa);
    CorridorRackGenerator gb(pb);
    CHECK(ga.generate(a));
    CHECK(gb.generate(b));
    CHECK(gb.density() < ga.density());
    CHECK(gb.eligible0() < ga.eligible0());
}

static void test_full_dilate_empty_obstacles() {
    Instance inst = make_corridor_instance();
    pipe_design::benchmark::corridor_rack::GenParams op;
    // Large enough to cover the whole 16^3 domain from the centerline.
    op.dilate_steps = 32;
    CorridorRackGenerator gen(op);
    CHECK(gen.generate(inst));
    CHECK(gen.eligible0() == 0);
    CHECK(inst.aabbs.empty());
    CHECK(gen.density() == 0.f);
}

static void test_preserves_shell_aabbs() {
    Instance inst = make_corridor_instance();
    inst.aabbs.push_back(
        {Vec3{0.f, 0.f, 0.f}, Vec3{16.f, 1.f, 16.f}});
    pipe_design::benchmark::corridor_rack::GenParams op;
    op.dilate_steps = 1;
    CorridorRackGenerator gen(op);
    Instance bare = make_corridor_instance();
    CorridorRackGenerator gen_bare(op);
    CHECK(gen_bare.generate(bare));
    CHECK(gen.generate(inst));
    CHECK(inst.aabbs.size() >= 2);
    CHECK(inst.aabbs[0].mx.y == 1.f);
    CHECK(gen.eligible0() < gen_bare.eligible0());
    CHECK(gen.density() == gen_bare.density());
}

int main() {
    test_fills_complement();
    test_larger_dilate_lowers_density();
    test_full_dilate_empty_obstacles();
    test_preserves_shell_aabbs();
    if (g_fail) {
        std::cerr << g_fail << " check(s) failed\n";
        return 1;
    }
    std::cout << "ok\n";
    return 0;
}


==> anc/pipe_design/tests/test_focal.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"
#include "planner/low/FocalAStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/open/LazyBinaryHeap.h"

#include <cmath>
#include <iostream>

using pipe_design::grid::CellCoord;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::FocalAStar;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::Path;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static bool path_is_6_connected(const Path& path) {
    if (path.cells.empty()) {
        return false;
    }
    for (std::size_t i = 1; i < path.cells.size(); ++i) {
        const CellCoord d = path.cells[i] - path.cells[i - 1];
        const int manh = std::abs(d.x) + std::abs(d.y) + std::abs(d.z);
        if (manh != 1) {
            return false;
        }
    }
    return true;
}

static void test_focal_weight_one_matches_path() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    FocalAStar focal;
    focal.set_focal_weight(1.0);
    const CellCoord start{0, 0, 0};
    const CellCoord goal{6, 0, 0};
    focal.reset(grid, start, goal, 0.1f, h, open, actions);
    EXPECT_TRUE(focal.search() == SearchStatus::Success);
    const Path p = focal.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_NEAR(p.cost, 6.0, 1e-9);
}

static void test_focal_suboptimal_reaches() {
    StaticClearanceGrid static_grid(20, 10, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    FocalAStar focal;
    focal.set_focal_weight(2.5);
    const CellCoord start{0, 0, 0};
    const CellCoord goal{8, 3, 0};
    focal.reset(grid, start, goal, 0.1f, h, open, actions);
    EXPECT_TRUE(focal.search() == SearchStatus::Success);
    const Path p = focal.path();
    EXPECT_TRUE(p.cells.front() == start);
    EXPECT_TRUE(p.cells.back() == goal);
    EXPECT_TRUE(path_is_6_connected(p));
    EXPECT_TRUE(p.cost + 1e-9 >= 11.0);
}

static void test_start_equals_goal() {
    StaticClearanceGrid static_grid(5, 5, 1, 1.f, 5.f);
    static_grid.clear();
    CompositeGrid grid(static_grid);
    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;

    FocalAStar focal;
    focal.set_focal_weight(3.0);
    const CellCoord s{1, 1, 0};
    focal.reset(grid, s, s, 0.1f, h, open, actions);
    EXPECT_TRUE(focal.status() == SearchStatus::Success);
    EXPECT_NEAR(focal.path().cost, 0.0, 1e-9);
}

int main() {
    test_focal_weight_one_matches_path();
    test_focal_suboptimal_reaches();
    test_start_equals_goal();
    if (g_failures != 0) {
        std::cerr << g_failures << " failure(s)\n";
        return 1;
    }
    std::cout << "ok\n";
    return 0;
}


==> anc/pipe_design/tests/test_grid.cpp <==
#include "grid/CompositeGrid.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"

#include "geom/Geometry.h"
#include "geom/Types.h"

#include <cassert>
#include <cmath>
#include <iostream>
#include <stdexcept>

using pipe_design::geom::CapsuleObstacle;
using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::ObstacleChain;
using pipe_design::grid::StaticClearanceGrid;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

void test_segment_capsule_signed_clearance() {
    using pipe_design::geom::signed_clearance;
    using pipe_design::geom::segment_to_segment_distance;
    using pipe_design::geom::AabbObstacle;

    // Parallel skew: query segment along x at y=2, capsule along x at y=0, r=0.5
    // → distance 2, signed clearance 1.5
    const CapsuleObstacle cap{Vec3{0.f, 0.f, 0.f}, Vec3{10.f, 0.f, 0.f}, 0.5f};
    EXPECT_NEAR(
        signed_clearance(Vec3{1.f, 2.f, 0.f}, Vec3{3.f, 2.f, 0.f}, cap),
        1.5f,
        1e-4f);

    // Crossing through capsule axis → penetrating
    EXPECT_TRUE(
        signed_clearance(Vec3{5.f, -1.f, 0.f}, Vec3{5.f, 1.f, 0.f}, cap) < 0.f);

    // Endpoint–endpoint degenerate
    EXPECT_NEAR(
        segment_to_segment_distance(
            Vec3{0.f, 0.f, 0.f},
            Vec3{0.f, 0.f, 0.f},
            Vec3{3.f, 4.f, 0.f},
            Vec3{3.f, 4.f, 0.f}),
        5.f,
        1e-4f);

    // Segment vs sphere: closest approach at mid
    const SphereObstacle sph{Vec3{0.f, 0.f, 0.f}, 1.f};
    EXPECT_NEAR(
        signed_clearance(Vec3{0.f, 3.f, 0.f}, Vec3{0.f, 5.f, 0.f}, sph),
        2.f,
        1e-4f);

    // Point outside AABB
    const AabbObstacle box{Vec3{0.f, 0.f, 0.f}, Vec3{2.f, 2.f, 2.f}};
    EXPECT_NEAR(signed_clearance(Vec3{4.f, 1.f, 1.f}, box), 2.f, 1e-4f);
    EXPECT_TRUE(signed_clearance(Vec3{1.f, 1.f, 1.f}, box) < 0.f);
    // Segment grazing past face at y=3 (box ends at y=2) → clearance 1
    EXPECT_NEAR(
        signed_clearance(Vec3{-1.f, 3.f, 1.f}, Vec3{3.f, 3.f, 1.f}, box),
        1.f,
        1e-3f);
}

void test_obstacle_chain_sharing() {
    auto root = ObstacleChain::make_root();
    EXPECT_TRUE(root->total_count() == 0);

    auto child_a = root->extend(SphereObstacle{Vec3{5.f, 5.f, 5.f}, 1.f});
    auto child_b = root->extend(SphereObstacle{Vec3{8.f, 5.f, 5.f}, 1.f});
    auto child_a2 = child_a->extend(CapsuleObstacle{Vec3{0.f, 0.f, 0.f}, Vec3{2.f, 0.f, 0.f}, 0.5f});
    auto child_box = root->extend(
        pipe_design::geom::AabbObstacle{Vec3{10.f, 10.f, 10.f}, Vec3{12.f, 12.f, 12.f}});

    EXPECT_TRUE(child_a->total_count() == 1);
    EXPECT_TRUE(child_b->total_count() == 1);
    EXPECT_TRUE(child_a2->total_count() == 2);
    EXPECT_TRUE(child_box->total_count() == 1);
    EXPECT_TRUE(child_a->parent() == root.get());
    EXPECT_TRUE(child_a2->parent() == child_a.get());

    EXPECT_TRUE(child_a->collides(Vec3{5.f, 5.f, 5.f}, 0.1f));
    EXPECT_TRUE(!child_a->collides(Vec3{8.f, 5.f, 5.f}, 0.1f));
    EXPECT_TRUE(child_b->collides(Vec3{8.f, 5.f, 5.f}, 0.1f));
    EXPECT_TRUE(!child_b->collides(Vec3{5.f, 5.f, 5.f}, 0.1f));

    EXPECT_TRUE(child_a2->collides(Vec3{5.f, 5.f, 5.f}, 0.1f));
    EXPECT_TRUE(child_a2->collides(Vec3{1.f, 0.f, 0.f}, 0.1f));
    EXPECT_TRUE(child_box->collides(Vec3{11.f, 11.f, 11.f}, 0.1f));
    EXPECT_TRUE(!child_box->collides(Vec3{5.f, 5.f, 5.f}, 0.1f));
}

void test_static_clearance_bake() {
    StaticClearanceGrid grid(20, 20, 1, 1.f, 3.f);
    grid.bake({SphereObstacle{Vec3{10.5f, 10.5f, 0.5f}, 1.f}});

    EXPECT_TRUE(grid.spheres().size() == 1);
    EXPECT_TRUE(grid.capsules().empty());
    EXPECT_TRUE(grid.aabbs().empty());
    EXPECT_TRUE(!grid.is_free(CellCoord{10, 10, 0}, 0.5f));
    EXPECT_NEAR(grid.clearance(CellCoord{0, 0, 0}), 3.f, 1e-4f);
    EXPECT_TRUE(grid.is_free(CellCoord{0, 0, 0}, 1.f));
    EXPECT_NEAR(grid.clearance(CellCoord{13, 10, 0}), 2.f, 1e-3f);

    // Analytic world-point query matches signed clearance to retained sphere.
    const Vec3 near_obs{11.5f, 10.5f, 0.5f};
    EXPECT_NEAR(grid.clearance(near_obs), 0.f, 1e-4f);
    EXPECT_TRUE(!grid.is_free(near_obs, 0.1f));

    grid.clear();
    EXPECT_TRUE(grid.spheres().empty());
    EXPECT_NEAR(grid.clearance(near_obs), 3.f, 1e-4f);

    StaticClearanceGrid grid_box(20, 20, 1, 1.f, 3.f);
    grid_box.bake(
        {},
        {},
        {pipe_design::geom::AabbObstacle{Vec3{8.f, 8.f, 0.f}, Vec3{12.f, 12.f, 1.f}}});
    EXPECT_TRUE(grid_box.aabbs().size() == 1);
    EXPECT_TRUE(!grid_box.is_free(CellCoord{10, 10, 0}, 0.1f));
    EXPECT_TRUE(grid_box.is_free(CellCoord{0, 0, 0}, 0.1f));
}

void test_analytic_point_beats_cell_sample() {
    // Small sphere near the corner of cell (1,1,0). Cell-center clearance stays
    // large enough for r=0.2, but a world sample next to the sphere is blocked.
    StaticClearanceGrid grid(10, 10, 1, 1.f, 3.f);
    grid.bake({SphereObstacle{Vec3{1.9f, 1.9f, 0.5f}, 0.1f}});

    const CellCoord cell{1, 1, 0};
    const Vec3 sample{1.85f, 1.85f, 0.5f};
    const float r = 0.2f;

    EXPECT_TRUE(grid.is_free(cell, r));
    EXPECT_TRUE(!grid.is_free(sample, r));

    CompositeGrid composite(grid);
    EXPECT_TRUE(composite.is_free(cell, r));
    EXPECT_TRUE(!composite.is_free(sample, r));
}

void test_is_move_free_corner_cut() {
    StaticClearanceGrid grid(10, 10, 1, 1.f, 3.f);
    // Block face-neighbor (2,1,0); diagonal A→B would cut that corner.
    grid.bake({SphereObstacle{Vec3{2.5f, 1.5f, 0.5f}, 0.4f}});

    const CellCoord from{1, 1, 0};
    const CellCoord to{2, 2, 0};
    const float r = 0.5f;

    EXPECT_TRUE(grid.is_free(from, r));
    EXPECT_TRUE(grid.is_free(to, r));
    EXPECT_TRUE(!grid.is_free(CellCoord{2, 1, 0}, r));
    EXPECT_TRUE(!grid.is_move_free(from, to, r));
    EXPECT_TRUE(grid.is_move_free(from, CellCoord{1, 2, 0}, r));

    // Longer step falls back to analytic segment check.
    EXPECT_TRUE(!grid.is_move_free(CellCoord{0, 1, 0}, CellCoord{4, 1, 0}, r));
    EXPECT_TRUE(grid.is_move_free(CellCoord{0, 3, 0}, CellCoord{4, 3, 0}, r));
}

void test_is_move_free_continuous() {
    StaticClearanceGrid grid(20, 20, 1, 1.f, 3.f);
    grid.bake({SphereObstacle{Vec3{10.5f, 10.5f, 0.5f}, 1.f}});

    const Vec3 a{5.5f, 10.5f, 0.5f};
    const Vec3 b{15.5f, 10.5f, 0.5f};
    const Vec3 c{5.5f, 5.5f, 0.5f};
    const float r = 0.5f;

    EXPECT_TRUE(grid.is_free(a, r));
    EXPECT_TRUE(grid.is_free(b, r));
    EXPECT_TRUE(!grid.is_move_free(a, b, r));
    EXPECT_TRUE(grid.is_move_free(a, c, r));
}

void test_composite_grid() {
    StaticClearanceGrid static_grid(20, 20, 1, 1.f, 3.f);
    static_grid.bake({SphereObstacle{Vec3{5.5f, 5.5f, 0.5f}, 1.f}});

    auto root = ObstacleChain::make_root();
    auto chain = root->extend(SphereObstacle{Vec3{15.5f, 5.5f, 0.5f}, 1.f});

    CompositeGrid composite(static_grid, chain);

    EXPECT_TRUE(!composite.is_free(CellCoord{5, 5, 0}, 0.5f));
    EXPECT_TRUE(!composite.is_free(CellCoord{15, 5, 0}, 0.5f));
    EXPECT_TRUE(composite.is_free(CellCoord{0, 0, 0}, 1.f));

    CompositeGrid static_only(static_grid, root);
    EXPECT_TRUE(static_only.is_free(CellCoord{15, 5, 0}, 0.5f));
}

void test_composite_is_move_free() {
    StaticClearanceGrid static_grid(10, 10, 1, 1.f, 3.f);
    // No static obstacles; chain blocks the corner cell of a diagonal step.
    auto root = ObstacleChain::make_root();
    auto chain = root->extend(SphereObstacle{Vec3{2.5f, 1.5f, 0.5f}, 0.4f});
    CompositeGrid grid(static_grid, chain);

    const CellCoord from{1, 1, 0};
    const CellCoord to{2, 2, 0};
    const float r = 0.5f;

    EXPECT_TRUE(grid.is_free(from, r));
    EXPECT_TRUE(grid.is_free(to, r));
    EXPECT_TRUE(!grid.is_free(CellCoord{2, 1, 0}, r));
    EXPECT_TRUE(!grid.is_move_free(from, to, r));
    EXPECT_TRUE(grid.is_move_free(from, CellCoord{1, 2, 0}, r));

    EXPECT_TRUE(!grid.is_move_free(grid.cell_center(from), grid.cell_center(to), r));

    // Longer step falls back to analytic segment check.
    EXPECT_TRUE(!grid.is_move_free(CellCoord{0, 1, 0}, CellCoord{4, 1, 0}, r));
    EXPECT_TRUE(grid.is_move_free(CellCoord{0, 3, 0}, CellCoord{4, 3, 0}, r));
}

int main() {
    test_segment_capsule_signed_clearance();
    test_obstacle_chain_sharing();
    test_static_clearance_bake();
    test_analytic_point_beats_cell_sample();
    test_is_move_free_corner_cut();
    test_is_move_free_continuous();
    test_composite_grid();
    test_composite_is_move_free();

    if (g_failures == 0) {
        std::cout << "All grid tests passed.\n";
        return 0;
    }
    std::cerr << g_failures << " assertion(s) failed.\n";
    return 1;
}


==> anc/pipe_design/tests/test_heading.cpp <==
#include "geom/Heading.h"
#include "planner/low/SearchNode.h"

#include <cmath>
#include <functional>
#include <iostream>

using pipe_design::geom::Heading;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::planner::CellStateKey;
using pipe_design::planner::DirectedSearchNode;
using pipe_design::planner::DirectedStateKey;
using pipe_design::planner::SearchNode;
using pipe_design::planner::heading_between;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static void test_from_vector_normalizes() {
    EXPECT_TRUE(Heading{}.is_none());
    const Heading x = Heading::from_vector(Vec3{2.f, 0.f, 0.f});
    EXPECT_NEAR(x.forward().x, 1.f, 1e-5f);
    EXPECT_NEAR(x.forward().y, 0.f, 1e-5f);
    EXPECT_NEAR(x.forward().norm(), 1.f, 1e-5f);
    EXPECT_TRUE(x.nearly_equal(Heading::from_grid_step(1, 0, 0)));
    EXPECT_TRUE(x.is_opposite(Heading::from_grid_step(-1, 0, 0)));
}

static void test_yaw_pitch_roundtrip_bins() {
    const Heading h = Heading::from_yaw_pitch(0.f, 0.f);  // +X
    EXPECT_TRUE(h.yaw_bin(8) == 0);
    EXPECT_NEAR(h.forward().norm(), 1.f, 1e-5f);

    const Heading back = Heading::from_bin(0, 8);
    EXPECT_NEAR(back.forward().x, 1.f, 0.15f);
    EXPECT_TRUE(std::fabs(back.forward().z) < 0.2f);

    const int linear = h.bin(16, 1);
    const Heading again = Heading::from_linear_bin(linear, 16, 1);
    EXPECT_TRUE(h.alignment(again) > 0.9f);
}

static void test_heading_between_cells() {
    const Heading step = heading_between(CellCoord{0, 0, 0}, CellCoord{1, 1, 0});
    EXPECT_NEAR(step.forward().x, step.forward().y, 1e-5f);
    EXPECT_NEAR(step.forward().norm(), 1.f, 1e-5f);
}

static void test_directed_node_helpers() {
    DirectedSearchNode n(CellCoord{1, 0, 0});
    n.set_arrival(Heading::from_grid_step(1, 0, 0), /*yaw_bins=*/8);
    EXPECT_TRUE(n.heading_bin != DirectedStateKey::kNoneHeadingBin);
    EXPECT_TRUE(n.is_straight(Heading::from_grid_step(1, 0, 0)));
    EXPECT_TRUE(n.next_turns_streak(Heading::from_grid_step(0, 1, 0)) == 1);
    EXPECT_NEAR(n.heading_alignment(Heading::from_grid_step(1, 0, 0)), 1.f, 1e-5f);
}

static void test_state_keys() {
    SearchNode a(CellCoord{1, 2, 3});
    SearchNode b(CellCoord{1, 2, 3});
    EXPECT_TRUE(a.key() == b.key());
    EXPECT_TRUE(a.key() == SearchNode::make_key(CellCoord{1, 2, 3}));

    const Heading hx = Heading::from_grid_step(1, 0, 0);
    const Heading hy = Heading::from_grid_step(0, 1, 0);
    const auto kx = DirectedSearchNode::make_key(CellCoord{0, 0, 0}, hx, 8);
    const auto ky = DirectedSearchNode::make_key(CellCoord{0, 0, 0}, hy, 8);
    EXPECT_TRUE(kx.coord == ky.coord);
    EXPECT_TRUE(kx.heading_bin != ky.heading_bin);
    EXPECT_TRUE(kx != ky);

    DirectedSearchNode start(CellCoord{0, 0, 0});
    EXPECT_TRUE(start.key().heading_bin == DirectedStateKey::kNoneHeadingBin);

    EXPECT_TRUE(std::hash<CellStateKey>{}(a.key()) == std::hash<CellStateKey>{}(b.key()));
    EXPECT_TRUE(std::hash<DirectedStateKey>{}(kx) != std::hash<DirectedStateKey>{}(ky));
}

int main() {
    test_from_vector_normalizes();
    test_yaw_pitch_roundtrip_bins();
    test_heading_between_cells();
    test_directed_node_helpers();
    test_state_keys();

    if (g_failures != 0) {
        std::cerr << g_failures << " assertion(s) failed.\n";
        return 1;
    }
    std::cout << "All heading tests passed.\n";
    return 0;
}


==> anc/pipe_design/tests/test_heuristic.cpp <==
#include "geom/Types.h"
#include "grid/StaticClearanceGrid.h"
#include "grid/Types.h"
#include "heuristic/Geometric.h"

#include <cmath>
#include <iostream>
#include <limits>
#include <vector>

using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Dijkstra;
using pipe_design::heuristic::Euclidean;
using pipe_design::heuristic::Heuristic;
using pipe_design::heuristic::Manhattan;
using pipe_design::heuristic::Octile;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static void test_manhattan() {
    Manhattan h(1.0);
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, CellCoord{3, 4, 0}), 7.0, 1e-9);
    Manhattan h2(2.0);
    EXPECT_NEAR(h2.estimate(CellCoord{0, 0, 0}, CellCoord{1, 0, 0}), 2.0, 1e-9);
}

static void test_euclidean() {
    Euclidean h(1.0);
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, CellCoord{3, 4, 0}), 5.0, 1e-9);
}

static void test_octile() {
    Octile h(1.0);
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, CellCoord{5, 0, 0}), 5.0, 1e-9);
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, CellCoord{1, 1, 0}), std::sqrt(2.0), 1e-9);
    EXPECT_NEAR(
        h.estimate(CellCoord{0, 0, 0}, CellCoord{3, 4, 0}),
        (std::sqrt(2.0) - 1.0) * 3.0 + 4.0,
        1e-9);
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, CellCoord{1, 1, 1}), std::sqrt(3.0), 1e-9);
}

static void test_polymorphic() {
    Manhattan manh(1.0);
    const Heuristic& h = manh;
    EXPECT_NEAR(h.estimate(CellCoord{1, 1, 1}, CellCoord{2, 3, 4}), 6.0, 1e-9);
}

static void test_dijkstra_empty() {
    StaticClearanceGrid grid(10, 10, 1, 1.f, 5.f);
    grid.clear();
    Dijkstra h(grid, 1.0);
    const CellCoord goal{7, 2, 0};
    h.prepare(goal);

    EXPECT_TRUE(h.prepared());
    EXPECT_NEAR(h.estimate(CellCoord{7, 2, 0}, goal), 0.0, 1e-9);
    EXPECT_NEAR(h.estimate(CellCoord{5, 2, 0}, goal), 2.0, 1e-9);
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, goal), 9.0, 1e-9);
    // `to` ignored when prepared (multi-source API)
    EXPECT_NEAR(h.estimate(CellCoord{5, 2, 0}, CellCoord{0, 0, 0}), 2.0, 1e-9);
}

static void test_dijkstra_multi_source() {
    StaticClearanceGrid grid(20, 10, 1, 1.f, 5.f);
    grid.clear();
    Dijkstra h(grid, 1.0);
    h.prepare({CellCoord{0, 0, 0}, CellCoord{19, 0, 0}});

    EXPECT_TRUE(h.prepared());
    EXPECT_NEAR(h.distance(CellCoord{0, 0, 0}), 0.0, 1e-9);
    EXPECT_NEAR(h.distance(CellCoord{19, 0, 0}), 0.0, 1e-9);
    // Midpoint equidistant → 9.5? with integer steps: cell 9 and 10
    EXPECT_NEAR(h.distance(CellCoord{9, 0, 0}), 9.0, 1e-9);
    EXPECT_NEAR(h.distance(CellCoord{10, 0, 0}), 9.0, 1e-9);
}

static void test_dijkstra_around_obstacle() {
    StaticClearanceGrid grid(12, 8, 1, 1.f, 3.f);
    std::vector<SphereObstacle> walls;
    for (int y = 0; y < 6; ++y) {
        walls.push_back(SphereObstacle{Vec3{5.5f, static_cast<float>(y) + 0.5f, 0.5f}, 0.6f});
    }
    grid.bake(walls);

    Dijkstra h(grid, 1.0);
    const CellCoord goal{10, 2, 0};
    h.prepare(goal);

    const double manh = 10.0;
    const double td = h.estimate(CellCoord{0, 2, 0}, goal);
    EXPECT_TRUE(std::isfinite(td));
    EXPECT_TRUE(td > manh);
}

static void test_dijkstra_blocked_goal() {
    StaticClearanceGrid grid(5, 5, 1, 1.f, 3.f);
    grid.bake({SphereObstacle{Vec3{2.5f, 2.5f, 0.5f}, 1.f}});
    Dijkstra h(grid, 1.0);
    h.prepare(CellCoord{2, 2, 0});
    // Center cell has clearance 0 → not traversable under relaxed bake
    EXPECT_TRUE(!h.prepared());
    EXPECT_TRUE(h.distance(CellCoord{0, 0, 0}) == Dijkstra::kUnreachable);
}

static void test_dijkstra_clear() {
    StaticClearanceGrid grid(8, 8, 1, 1.f, 5.f);
    grid.clear();
    Dijkstra h(grid, 1.0);
    h.prepare(CellCoord{4, 4, 0});
    EXPECT_TRUE(h.prepared());
    h.clear();
    EXPECT_TRUE(!h.prepared());
    EXPECT_TRUE(h.goals().empty());
    EXPECT_NEAR(h.estimate(CellCoord{0, 0, 0}, CellCoord{4, 4, 0}), 0.0, 1e-9);
}

int main() {
    test_manhattan();
    test_euclidean();
    test_octile();
    test_polymorphic();
    test_dijkstra_empty();
    test_dijkstra_multi_source();
    test_dijkstra_around_obstacle();
    test_dijkstra_blocked_goal();
    test_dijkstra_clear();

    if (g_failures != 0) {
        std::cerr << g_failures << " assertion(s) failed.\n";
        return 1;
    }
    std::cout << "All heuristic tests passed.\n";
    return 0;
}


==> anc/pipe_design/tests/test_motion.cpp <==
#include "geom/Heading.h"
#include "grid/Types.h"
#include "planner/motion/Motion.h"

#include <cmath>
#include <iostream>
#include <vector>

using pipe_design::geom::Heading;
using pipe_design::grid::CellCoord;
using pipe_design::planner::motion::AdaptiveShell;
using pipe_design::planner::motion::EightConnected;
using pipe_design::planner::motion::SixConnected;
using pipe_design::planner::motion::Successor;
using pipe_design::planner::motion::TwentySixConnected;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

#define EXPECT_NEAR(a, b, eps)                                                     \
    do {                                                                           \
        if (std::fabs((a) - (b)) > (eps)) {                                        \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #a "≈" #b   \
                      << " got " << (a) << " vs " << (b) << "\n";                  \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static void test_six_count_and_heading() {
    SixConnected m(1.0);
    std::vector<Successor> out;
    m.successors(CellCoord{0, 0, 0}, out);
    EXPECT_TRUE(out.size() == 6);
    for (const Successor& s : out) {
        EXPECT_NEAR(s.cost, 1.0, 1e-12);
        EXPECT_TRUE(!s.heading.is_none());
        EXPECT_NEAR(s.heading.forward().norm(), 1.f, 1e-5f);
    }
}

static void test_six_turn_penalty() {
    SixConnected m(1.0);
    m.set_turn_weight(2.0);

    const Heading east = Heading::from_grid_step(1, 0, 0);
    std::vector<Successor> out;
    m.successors(CellCoord{0, 0, 0}, east, out);

    bool found_straight = false;
    bool found_left = false;
    for (const Successor& s : out) {
        if (s.heading.nearly_equal(east)) {
            found_straight = true;
            EXPECT_NEAR(s.cost, 1.0, 1e-12);
        } else if (s.heading.nearly_equal(Heading::from_grid_step(0, 1, 0))) {
            found_left = true;
            EXPECT_NEAR(s.cost, 2.0, 1e-12);  // 1 + 2 * 0.5 (alignment 0)
        }
    }
    EXPECT_TRUE(found_straight);
    EXPECT_TRUE(found_left);
}

static void test_eight_costs() {
    EightConnected m(1.0);
    std::vector<Successor> out;
    m.successors(CellCoord{3, 4, 7}, out);
    EXPECT_TRUE(out.size() == 8);

    int faces = 0;
    int diags = 0;
    for (const Successor& s : out) {
        EXPECT_TRUE(s.cell.z == 7);
        const CellCoord d = s.cell - CellCoord{3, 4, 7};
        const int axes = (d.x != 0) + (d.y != 0) + (d.z != 0);
        EXPECT_TRUE(axes == 1 || axes == 2);
        if (axes == 1) {
            ++faces;
            EXPECT_NEAR(s.cost, 1.0, 1e-12);
        } else {
            ++diags;
            EXPECT_NEAR(s.cost, std::sqrt(2.0), 1e-12);
        }
    }
    EXPECT_TRUE(faces == 4);
    EXPECT_TRUE(diags == 4);
}

static void test_twenty_six_costs() {
    TwentySixConnected m(2.0);
    std::vector<Successor> out;
    m.successors(CellCoord{5, 5, 5}, out);
    EXPECT_TRUE(out.size() == 26);

    int faces = 0;
    int edges = 0;
    int corners = 0;
    for (const Successor& s : out) {
        const CellCoord d = s.cell - CellCoord{5, 5, 5};
        const int axes = (d.x != 0) + (d.y != 0) + (d.z != 0);
        EXPECT_TRUE(axes >= 1 && axes <= 3);
        if (axes == 1) {
            ++faces;
            EXPECT_NEAR(s.cost, 2.0, 1e-12);
        } else if (axes == 2) {
            ++edges;
            EXPECT_NEAR(s.cost, 2.0 * std::sqrt(2.0), 1e-12);
        } else {
            ++corners;
            EXPECT_NEAR(s.cost, 2.0 * std::sqrt(3.0), 1e-12);
        }
    }
    EXPECT_TRUE(faces == 6);
    EXPECT_TRUE(edges == 12);
    EXPECT_TRUE(corners == 8);
}

static void test_adaptive_shell_offsets_cache() {
    AdaptiveShell m(1.0, /*max_step=*/4);

    const auto& s1 = m.offsets_for(1);
    EXPECT_TRUE(s1.size() == 26);  // same as TwentySixConnected
    EXPECT_TRUE(&m.offsets_for(1) == &s1);

    const auto& s2 = m.offsets_for(2);
    // (5^3 - 3^3) = 125 - 27 = 98
    EXPECT_TRUE(s2.size() == 98);
    EXPECT_TRUE(&m.offsets_for(2) == &s2);

    bool found_21 = false;
    for (const AdaptiveShell::Offset& o : s2) {
        const int cheb = std::max(std::abs(o.dx), std::max(std::abs(o.dy), std::abs(o.dz)));
        EXPECT_TRUE(cheb == 2);
        if (o.dx == 2 && o.dy == 1 && o.dz == 0) {
            found_21 = true;
        }
    }
    EXPECT_TRUE(found_21);
}

static void test_adaptive_shell_interior_cache() {
    AdaptiveShell m(1.0);
    const auto& empty = m.interior_offsets_for(1);
    EXPECT_TRUE(empty.empty());
    EXPECT_TRUE(&m.interior_offsets_for(1) == &empty);

    const auto& ball = m.interior_offsets_for(2);
    EXPECT_TRUE(ball.size() == 27);  // [-1,1]^3
    EXPECT_TRUE(&m.interior_offsets_for(2) == &ball);
}

static void test_adaptive_shell_successors() {
    AdaptiveShell m(1.0);
    m.set_step_size(2);
    std::vector<Successor> out;
    m.successors(CellCoord{0, 0, 0}, out);
    EXPECT_TRUE(out.size() == 98);

    bool found_21 = false;
    for (const Successor& s : out) {
        const CellCoord d = s.cell;
        const int cheb = std::max(std::abs(d.x), std::max(std::abs(d.y), std::abs(d.z)));
        EXPECT_TRUE(cheb == 2);
        const double expect =
            std::sqrt(static_cast<double>(d.x * d.x + d.y * d.y + d.z * d.z));
        EXPECT_NEAR(s.cost, expect, 1e-12);
        if (d.x == 2 && d.y == 1 && d.z == 0) {
            found_21 = true;
        }
    }
    EXPECT_TRUE(found_21);
}

static void test_six_max_turn_deg() {
    SixConnected m(1.0);
    m.set_max_turn_deg(90.0);

    const Heading east = Heading::from_grid_step(1, 0, 0);
    std::vector<Successor> out;
    m.successors(CellCoord{0, 0, 0}, east, out);

    // 6-connect: straight + 4 right angles; reverse (+west) dropped.
    EXPECT_TRUE(out.size() == 5);
    bool found_reverse = false;
    for (const Successor& s : out) {
        if (s.heading.nearly_equal(Heading::from_grid_step(-1, 0, 0))) {
            found_reverse = true;
        }
        EXPECT_TRUE(east.alignment(s.heading) >= -1e-5f);
    }
    EXPECT_TRUE(!found_reverse);

    // No in-heading → filter off.
    out.clear();
    m.successors(CellCoord{0, 0, 0}, out);
    EXPECT_TRUE(out.size() == 6);
}

int main() {
    test_six_count_and_heading();
    test_six_turn_penalty();
    test_six_max_turn_deg();
    test_eight_costs();
    test_twenty_six_costs();
    test_adaptive_shell_offsets_cache();
    test_adaptive_shell_interior_cache();
    test_adaptive_shell_successors();

    if (g_failures != 0) {
        std::cerr << g_failures << " assertion(s) failed.\n";
        return 1;
    }
    std::cout << "All motion tests passed.\n";
    return 0;
}


==> anc/pipe_design/tests/test_mst.cpp <==
#include "topology/Mst.h"

#include <cmath>
#include <cstdlib>
#include <iostream>
#include <limits>
#include <vector>

namespace {

using pipe_design::topology::minimum_spanning_tree;
using pipe_design::topology::MstEdge;

int g_fails = 0;

void expect(bool ok, const char* msg) {
    if (!ok) {
        std::cerr << "FAIL: " << msg << '\n';
        ++g_fails;
    }
}

float total_cost(const std::vector<MstEdge>& edges) {
    float s = 0.f;
    for (const MstEdge& e : edges) {
        s += e.cost;
    }
    return s;
}

void test_triangle() {
    // 0--1 cost 1, 1--2 cost 1, 0--2 cost 3 → MST = {0-1, 1-2}
    const std::size_t n = 3;
    std::vector<float> cost(n * n, 0.f);
    auto set = [&](std::size_t i, std::size_t j, float w) {
        cost[i * n + j] = w;
        cost[j * n + i] = w;
    };
    set(0, 1, 1.f);
    set(1, 2, 1.f);
    set(0, 2, 3.f);

    const auto edges = minimum_spanning_tree(n, cost);
    expect(edges.size() == 2, "triangle: 2 edges");
    expect(std::fabs(total_cost(edges) - 2.f) < 1e-5f, "triangle: total cost 2");
}

void test_square() {
    // unit square: diagonal longer → MST uses three sides of length 1
    const std::size_t n = 4;
    std::vector<float> cost(n * n, 0.f);
    auto set = [&](std::size_t i, std::size_t j, float w) {
        cost[i * n + j] = w;
        cost[j * n + i] = w;
    };
    set(0, 1, 1.f);
    set(1, 2, 1.f);
    set(2, 3, 1.f);
    set(3, 0, 1.f);
    set(0, 2, std::sqrt(2.f));
    set(1, 3, std::sqrt(2.f));

    const auto edges = minimum_spanning_tree(n, cost);
    expect(edges.size() == 3, "square: 3 edges");
    expect(std::fabs(total_cost(edges) - 3.f) < 1e-5f, "square: total cost 3");
}

void test_disconnected() {
    constexpr float kInf = std::numeric_limits<float>::infinity();
    const std::size_t n = 3;
    std::vector<float> cost(n * n, kInf);
    cost[0 * n + 1] = 1.f;
    cost[1 * n + 0] = 1.f;
    // vertex 2 isolated

    const auto edges = minimum_spanning_tree(n, cost);
    expect(edges.size() == 1, "forest: one edge");
    expect(std::fabs(edges[0].cost - 1.f) < 1e-5f, "forest: edge cost 1");
}

void test_empty() {
    expect(minimum_spanning_tree(0, static_cast<const float*>(nullptr)).empty(),
           "n=0 empty");
    expect(minimum_spanning_tree(1, std::vector<float>{0.f}).empty(), "n=1 empty");
}

}  // namespace

int main() {
    test_empty();
    test_triangle();
    test_square();
    test_disconnected();
    if (g_fails != 0) {
        std::cerr << g_fails << " failure(s)\n";
        return EXIT_FAILURE;
    }
    std::cout << "mst_unit ok\n";
    return EXIT_SUCCESS;
}


==> anc/pipe_design/tests/test_multi.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/ObstacleChain.h"
#include "grid/StaticClearanceGrid.h"
#include "heuristic/Geometric.h"
#include "planner/low/AStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/multi/GroupSession.h"
#include "planner/multi/PartialOrderSequencer.h"
#include "planner/multi/PrioritySequencer.h"
#include "planner/open/LazyBinaryHeap.h"
#include "topology/Types.h"

#include <algorithm>
#include <iostream>
#include <memory>
#include <string>
#include <vector>

using pipe_design::geom::SphereObstacle;
using pipe_design::geom::Vec3;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::ObstacleChain;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::AStar;
using pipe_design::planner::GroupSession;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::PartialOrderPast;
using pipe_design::planner::PartialOrderSequencer;
using pipe_design::planner::PriorityConstraint;
using pipe_design::planner::PrioritySequencer;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;
using pipe_design::topology::EdgeKind;
using pipe_design::topology::GlobalTopologyPlan;
using pipe_design::topology::GroupTopologyPlan;
using pipe_design::topology::Terminal;
using pipe_design::topology::TopologyEdge;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static GroupTopologyPlan make_line_group(const std::string& gid, float z) {
    GroupTopologyPlan plan(gid);
    plan.terminals = {
        Terminal{"a" + gid, Vec3{0.5f, 0.5f, z}, 0.2f},
        Terminal{"b" + gid, Vec3{4.5f, 0.5f, z}, 0.2f},
        Terminal{"c" + gid, Vec3{8.5f, 0.5f, z}, 0.2f},
    };
    plan.edges = {
        TopologyEdge{"e0", "a" + gid, "b" + gid, 0.2f, 0, EdgeKind::Spine},
        TopologyEdge{"e1", "b" + gid, "c" + gid, 0.2f, 0, EdgeKind::Branch},
    };
    plan.grow_order = {"e0", "e1"};
    return plan;
}

/// Snapshot of entry CompositeGrid identity that must not change across multi search.
struct GridSnapshot {
    const StaticClearanceGrid* static_ptr = nullptr;
    std::shared_ptr<const ObstacleChain> chain;
    std::size_t chain_total = 0;
    float sample_clearance = 0.f;
};

static GridSnapshot snapshot_grid(const CompositeGrid& grid) {
    GridSnapshot s;
    s.static_ptr = &grid.static_grid();
    s.chain = grid.chain();
    s.chain_total = s.chain ? s.chain->total_count() : 0;
    s.sample_clearance = grid.clearance(pipe_design::grid::CellCoord{1, 1, 0});
    return s;
}

static void expect_grid_unchanged(const CompositeGrid& grid, const GridSnapshot& before) {
    EXPECT_TRUE(&grid.static_grid() == before.static_ptr);
    EXPECT_TRUE(grid.chain() == before.chain);  // same shared_ptr instance
    const std::size_t after_total = grid.chain() ? grid.chain()->total_count() : 0;
    EXPECT_TRUE(after_total == before.chain_total);
    EXPECT_TRUE(grid.clearance(pipe_design::grid::CellCoord{1, 1, 0}) == before.sample_clearance);
}

static void test_group_session_preserves_grid() {
    StaticClearanceGrid sg(10, 3, 3, 1.f, 2.f);
    sg.clear();
    auto base = ObstacleChain::make_root()->extend(SphereObstacle{Vec3{9.5f, 2.5f, 0.5f}, 0.3f});
    CompositeGrid grid(sg, base);
    const GridSnapshot before = snapshot_grid(grid);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;

    GroupTopologyPlan plan = make_line_group("G", 0.5f);
    GroupSession session;
    session.reset(plan, grid, low, h, open, actions);
    EXPECT_TRUE(session.search() == SearchStatus::Success);
    EXPECT_TRUE(session.tasks().size() == 2);

    expect_grid_unchanged(grid, before);
    EXPECT_TRUE(before.chain_total == 1);
}

static void test_priority_sequencer_preserves_grid() {
    StaticClearanceGrid sg(10, 5, 3, 1.f, 2.f);
    sg.clear();
    // Non-empty entry chain: must survive multi-group PP-style routing.
    auto base = ObstacleChain::make_root()->extend(SphereObstacle{Vec3{9.5f, 4.5f, 2.5f}, 0.25f});
    CompositeGrid grid(sg, base);
    const GridSnapshot before = snapshot_grid(grid);
    EXPECT_TRUE(before.chain != nullptr);
    EXPECT_TRUE(before.chain_total == 1);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;

    GlobalTopologyPlan global;
    global.groups.push_back(make_line_group("A", 0.5f));
    global.groups.push_back(make_line_group("B", 2.5f));

    PrioritySequencer seq;
    seq.reset(global, grid, low, h, open, actions);
    EXPECT_TRUE(seq.search() == SearchStatus::Success);
    EXPECT_TRUE(seq.tasks().size() == 4);
    for (const auto& t : seq.tasks()) {
        EXPECT_TRUE(t.succeeded());
    }

    expect_grid_unchanged(grid, before);
}

static void test_partial_order_topo_and_route() {
    // Constraints: B before A (B higher). Seed enumerate order is A then B.
    const std::vector<std::string> seed = {"A:e0", "A:e1", "B:e0", "B:e1"};
    const std::vector<PriorityConstraint> cons = {
        {"B:e0", "A:e0"},
        {"B:e1", "A:e0"},
        {"A:e0", "A:e1"},
        {"B:e0", "B:e1"},
    };
    const auto order = PartialOrderSequencer::topological_sort(seed, cons);
    EXPECT_TRUE(order.size() == 4);
    // B block before A block; intra order preserved.
    EXPECT_TRUE(order[0] == "B:e0");
    EXPECT_TRUE(order[1] == "B:e1");
    EXPECT_TRUE(order[2] == "A:e0");
    EXPECT_TRUE(order[3] == "A:e1");

    StaticClearanceGrid sg(10, 5, 3, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;

    GlobalTopologyPlan global;
    global.groups.push_back(make_line_group("A", 0.5f));
    global.groups.push_back(make_line_group("B", 2.5f));

    PartialOrderSequencer seq;
    seq.reset(global, cons, grid, low, h, open, actions);
    EXPECT_TRUE(seq.status() == SearchStatus::Running);
    EXPECT_TRUE(seq.order() == order);

    const auto higher = seq.higher_of("A:e1");
    EXPECT_TRUE(higher.count("A:e0") != 0);
    EXPECT_TRUE(higher.count("B:e0") != 0);

    EXPECT_TRUE(seq.search() == SearchStatus::Success);
    EXPECT_TRUE(seq.tasks().size() == 4);
    for (const auto& t : seq.tasks()) {
        EXPECT_TRUE(t.succeeded());
    }

    const PartialOrderPast past = seq.snapshot();
    EXPECT_TRUE(past.by_id.size() == 4);
    const auto& a1 = past.by_id.at("A:e1");
    EXPECT_TRUE(a1.foreign_higher.count("B:e0") != 0);
    EXPECT_TRUE(a1.foreign_higher.count("B:e1") != 0);
    EXPECT_TRUE(a1.foreign_higher.count("A:e0") == 0);
    EXPECT_TRUE(a1.same_group_prev.count("A:e0") != 0);
    EXPECT_TRUE(a1.task.succeeded());
    EXPECT_TRUE(seq.replanned_ids().size() == 4);

    PartialOrderSequencer seq2;
    seq2.reset(global, cons, grid, low, h, open, actions, past);
    EXPECT_TRUE(seq2.can_reuse("B:e0", past));
    EXPECT_TRUE(seq2.can_reuse("A:e1", past));
    EXPECT_TRUE(seq2.search() == SearchStatus::Success);
    EXPECT_TRUE(seq2.replanned_ids().empty());
    for (const auto& t : seq2.tasks()) {
        EXPECT_TRUE(t.succeeded());
    }

    // Cycle → Failure
    PartialOrderSequencer bad;
    bad.reset(global, {{"A:e0", "B:e0"}, {"B:e0", "A:e0"}}, grid, low, h, open, actions);
    EXPECT_TRUE(bad.status() == SearchStatus::Failure);
}

int main() {
    test_group_session_preserves_grid();
    test_priority_sequencer_preserves_grid();
    test_partial_order_topo_and_route();
    if (g_failures == 0) {
        std::cout << "ok\n";
        return 0;
    }
    std::cerr << g_failures << " failure(s)\n";
    return 1;
}


==> anc/pipe_design/tests/test_near_terminal.cpp <==
#include "conflict/NearTerminalAnalyzer.h"
#include "grid/StaticClearanceGrid.h"
#include "topology/Types.h"

#include <cstdio>
#include <unordered_map>

int main() {
    using pipe_design::conflict::NearTerminalAnalyzer;
    using pipe_design::conflict::SampledPoint;
    using pipe_design::geom::Vec3;
    using pipe_design::grid::CellCoord;
    using pipe_design::grid::StaticClearanceGrid;
    using pipe_design::planner::Path;
    using pipe_design::planner::SearchStatus;
    using pipe_design::topology::GlobalTopologyPlan;
    using pipe_design::topology::GroupTopologyPlan;
    using pipe_design::topology::Task;
    using pipe_design::topology::Terminal;
    using pipe_design::topology::TopologyEdge;

    StaticClearanceGrid grid(32, 32, 8, 1.f, 5.f);
    grid.clear();

    GroupTopologyPlan g0{"g0"};
    g0.terminals = {Terminal{"t0", {0.5f, 0.5f, 0.5f}, 1.f},
                    Terminal{"t1", {10.5f, 0.5f, 0.5f}, 1.f}};
    g0.edges.push_back(TopologyEdge{"e0", "t0", "t1", 1.f});

    GroupTopologyPlan g1{"g1"};
    g1.terminals = {Terminal{"u0", {5.5f, -1.5f, 0.5f}, 1.f},
                    Terminal{"u1", {5.5f, 4.5f, 0.5f}, 1.f}};
    g1.edges.push_back(TopologyEdge{"e1", "u0", "u1", 1.f});

    GlobalTopologyPlan plans({g0, g1});

    Task a{"g0:e0", "g0", "e0"};
    Path pa;
    for (int x = 0; x <= 10; ++x) {
        pa.cells.push_back(CellCoord{x, 0, 0});
    }
    a.set_result(SearchStatus::Success, std::move(pa));

    Task b{"g1:e1", "g1", "e1"};
    Path pb;
    for (int y = -2; y <= 4; ++y) {
        pb.cells.push_back(CellCoord{5, y, 0});
    }
    b.set_result(SearchStatus::Success, std::move(pb));

    std::unordered_map<std::string, std::vector<Vec3>> terminals;
    terminals["g0"] = {Vec3{0.5f, 0.5f, 0.5f}, Vec3{10.5f, 0.5f, 0.5f}};
    terminals["g1"] = {Vec3{5.5f, -1.5f, 0.5f}, Vec3{5.5f, 4.5f, 0.5f}};

    NearTerminalAnalyzer az(std::move(terminals));
    az.set_grid(&grid);
    az.set_plans(&plans);
    az.analyze({&a, &b});

    if (az.conflicts().empty()) {
        std::fprintf(stderr, "no conflicts\n");
        return 1;
    }
    if (az.candidates().empty()) {
        std::fprintf(stderr, "no rank-0 candidates\n");
        return 2;
    }
    if (az.select_conflict() == nullptr) {
        std::fprintf(stderr, "select_conflict null\n");
        return 3;
    }

    std::puts("ok");
    return 0;
}


==> anc/pipe_design/tests/test_open_set.cpp <==
#include "planner/low/SearchNode.h"
#include "planner/open/BinaryHeap.h"
#include "planner/open/BucketHeap.h"
#include "planner/open/LPAOpenSet.h"
#include "planner/open/LazyBinaryHeap.h"
#include "planner/open/PairingHeap.h"

#include <chrono>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <iostream>
#include <memory>
#include <stdexcept>
#include <string>
#include <vector>

using pipe_design::grid::CellCoord;
using pipe_design::planner::BinaryHeap;
using pipe_design::planner::BucketHeap;
using pipe_design::planner::LPAKey;
using pipe_design::planner::LPAOpenSet;
using pipe_design::planner::LpaSearchNode;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::NodeStatus;
using pipe_design::planner::OpenSet;
using pipe_design::planner::PairingHeap;
using pipe_design::planner::SearchNode;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static void expect_pop_order(OpenSet& heap, const std::vector<SearchNode*>& expected) {
    for (SearchNode* node : expected) {
        EXPECT_TRUE(!heap.empty());
        SearchNode* got = heap.pop();
        EXPECT_TRUE(got == node);
    }
    EXPECT_TRUE(heap.empty());
}

static void test_binary_heap_order_and_decrease() {
    BinaryHeap heap;
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    SearchNode c(CellCoord{2, 0, 0});
    a.f = 5.0;
    a.g = 1.0;
    b.f = 3.0;
    b.g = 1.0;
    c.f = 4.0;
    c.g = 1.0;

    heap.push(&a);
    heap.push(&b);
    heap.push(&c);
    EXPECT_TRUE(heap.size() == 3);
    EXPECT_TRUE(heap.contains(&b));

    c.f = 1.0;
    EXPECT_TRUE(heap.decrease_key(&c));
    expect_pop_order(heap, {&c, &b, &a});
}

static void test_binary_heap_tie_break_larger_g() {
    BinaryHeap heap;
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    a.f = 5.0;
    a.g = 1.0;
    b.f = 5.0;
    b.g = 4.0;
    heap.push(&a);
    heap.push(&b);
    EXPECT_TRUE(heap.pop() == &b);
    EXPECT_TRUE(heap.pop() == &a);
}

static void test_remove_arbitrary() {
    BinaryHeap binary;
    PairingHeap pairing;
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    SearchNode c(CellCoord{2, 0, 0});
    a.f = 5.0;
    a.g = 1.0;
    a.status = NodeStatus::Open;
    b.f = 3.0;
    b.g = 1.0;
    b.status = NodeStatus::Open;
    c.f = 4.0;
    c.g = 1.0;
    c.status = NodeStatus::Open;

    binary.push(&a);
    binary.push(&b);
    binary.push(&c);
    EXPECT_TRUE(binary.remove(&c));
    EXPECT_TRUE(!binary.contains(&c));
    EXPECT_TRUE(!binary.remove(&c));
    expect_pop_order(binary, {&b, &a});

    pairing.push(&a);
    pairing.push(&b);
    pairing.push(&c);
    EXPECT_TRUE(pairing.remove(&a));
    EXPECT_TRUE(!pairing.contains(&a));
    expect_pop_order(pairing, {&b, &c});

    LazyBinaryHeap lazy;
    lazy.push(&b);
    EXPECT_TRUE(lazy.remove(&b));
    b.status = NodeStatus::Closed;
    EXPECT_TRUE(lazy.empty());
}

static void test_lazy_heap_stale_entries() {
    LazyBinaryHeap heap;
    SearchNode a(CellCoord{0, 0, 0});
    a.status = NodeStatus::Open;
    a.f = 10.0;
    a.g = 0.0;
    heap.push(&a);

    a.f = 2.0;
    a.g = 1.0;
    EXPECT_TRUE(!heap.decrease_key(&a));  // lazy: must re-push
    heap.push(&a);

    SearchNode* best = heap.pop();
    EXPECT_TRUE(best == &a);
    EXPECT_TRUE(std::fabs(best->f - 2.0) < 1e-9);
    EXPECT_TRUE(heap.empty());
}

static void test_top_matches_next_pop() {
    LazyBinaryHeap lazy;
    BinaryHeap binary;
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    a.status = NodeStatus::Open;
    b.status = NodeStatus::Open;
    a.f = 5.0;
    a.g = 1.0;
    b.f = 3.0;
    b.g = 1.0;
    lazy.push(&a);
    lazy.push(&b);
    binary.push(&a);
    binary.push(&b);
    EXPECT_TRUE(lazy.top() == &b);
    EXPECT_TRUE(binary.top() == &b);
    EXPECT_TRUE(lazy.pop() == &b);
    EXPECT_TRUE(binary.pop() == &b);
    EXPECT_TRUE(lazy.top() == &a);
    EXPECT_TRUE(binary.top() == &a);
}

static void test_pairing_heap_decrease() {
    PairingHeap heap;
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    SearchNode c(CellCoord{2, 0, 0});
    a.f = 9.0;
    b.f = 8.0;
    c.f = 7.0;
    a.g = b.g = c.g = 0.0;
    heap.push(&a);
    heap.push(&b);
    heap.push(&c);

    a.f = 1.0;
    EXPECT_TRUE(heap.decrease_key(&a));
    EXPECT_TRUE(heap.pop() == &a);
    EXPECT_TRUE(heap.pop() == &c);
    EXPECT_TRUE(heap.pop() == &b);
    EXPECT_TRUE(heap.empty());
}

static void test_pairing_many_pushes() {
    PairingHeap heap;
    std::vector<std::unique_ptr<SearchNode>> nodes;
    for (int i = 0; i < 50; ++i) {
        nodes.push_back(std::make_unique<SearchNode>(CellCoord{i, 0, 0}));
        nodes.back()->f = static_cast<double>(100 - i);
        nodes.back()->g = 0.0;
        heap.push(nodes.back().get());
    }
    double last = -1.0;
    while (!heap.empty()) {
        SearchNode* n = heap.pop();
        EXPECT_TRUE(n->f >= last);
        last = n->f;
    }
}

static void test_lpa_open_set_lex_order_and_remove() {
    LPAOpenSet u;
    LpaSearchNode a(CellCoord{0, 0, 0});
    LpaSearchNode b(CellCoord{1, 0, 0});
    LpaSearchNode c(CellCoord{2, 0, 0});

    // LPAKey {k1,k2} = {min(g,rhs)+h, min(g,rhs)} → set g=rhs=k2, h=k1-k2.
    auto set_key = [](LpaSearchNode& n, double k1, double k2) {
        n.g = k2;
        n.rhs = k2;
        n.h = k1 - k2;
    };

    EXPECT_TRUE(u.top_key() == LPAKey::inf());

    set_key(a, 5.0, 2.0);
    set_key(b, 3.0, 9.0);
    set_key(c, 3.0, 1.0);
    u.push(&a);
    u.push(&b);
    u.push(&c);
    EXPECT_TRUE(u.size() == 3);
    EXPECT_TRUE(u.top() == &c);  // same k1, smaller k2
    EXPECT_TRUE(u.top_key().k1 == 3.0 && u.top_key().k2 == 1.0);

    EXPECT_TRUE(u.remove(&c));
    EXPECT_TRUE(!u.contains(&c));
    EXPECT_TRUE(u.top() == &b);

    // Paper UpdateVertex: remove then push with new key (increase ok).
    EXPECT_TRUE(u.remove(&a));
    set_key(a, 1.0, 0.0);
    u.push(&a);
    EXPECT_TRUE(u.pop() == &a);
    EXPECT_TRUE(u.pop() == &b);
    EXPECT_TRUE(u.empty());
    EXPECT_TRUE(u.top_key() == LPAKey::inf());
}

static void test_bucket_heap_order_and_decrease() {
    BucketHeap heap(/*delta=*/0.5, /*max_cost=*/100.0);
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    SearchNode c(CellCoord{2, 0, 0});
    a.f = 5.0;
    a.g = 1.0;
    b.f = 3.0;
    b.g = 1.0;
    c.f = 4.0;
    c.g = 1.0;

    heap.push(&a);
    heap.push(&b);
    heap.push(&c);
    EXPECT_TRUE(heap.size() == 3);

    c.f = 1.0;
    EXPECT_TRUE(heap.decrease_key(&c));
    expect_pop_order(heap, {&c, &b, &a});
}

static void test_bucket_heap_same_bin_exact_order() {
    BucketHeap heap(/*delta=*/1.0, /*max_cost=*/10.0);
    SearchNode a(CellCoord{0, 0, 0});
    SearchNode b(CellCoord{1, 0, 0});
    a.f = 1.9;
    a.g = 0.0;
    b.f = 1.1;
    b.g = 0.0;
    heap.push(&a);
    heap.push(&b);
    EXPECT_TRUE(heap.pop() == &b);
    EXPECT_TRUE(heap.pop() == &a);
}

static void test_bucket_heap_throws_on_over_limit() {
    BucketHeap heap(/*delta=*/0.1, /*max_cost=*/5.0);
    SearchNode a(CellCoord{0, 0, 0});
    a.f = 5.1;
    a.g = 0.0;
    bool threw = false;
    try {
        heap.push(&a);
    } catch (const std::out_of_range&) {
        threw = true;
    }
    EXPECT_TRUE(threw);
}

// ---------------------------------------------------------------------------
// Speed benchmark
// ---------------------------------------------------------------------------

struct BenchResult {
    std::string name;
    double ms = 0.0;
};

static uint32_t xorshift32(uint32_t& state) {
    state ^= state << 13;
    state ^= state >> 17;
    state ^= state << 5;
    return state;
}

static void reset_nodes_for_bench(std::vector<SearchNode>& nodes, uint32_t seed) {
    uint32_t rng = seed;
    for (std::size_t i = 0; i < nodes.size(); ++i) {
        SearchNode& n = nodes[i];
        n.coord = CellCoord{static_cast<int>(i % 1000), static_cast<int>(i / 1000), 0};
        n.g = static_cast<double>(xorshift32(rng) % 1000) * 0.01;
        n.f = n.g + static_cast<double>(xorshift32(rng) % 5000) * 0.01;
        n.parent = nullptr;
        n.status = NodeStatus::Open;
    }
}

/// A*-like workload: push all → decrease ~25% keys → pop until empty.
static void run_open_set_workload(OpenSet& heap, std::vector<SearchNode>& nodes) {
    heap.clear();
    for (SearchNode& n : nodes) {
        n.status = NodeStatus::Open;
        heap.push(&n);
    }

    for (std::size_t i = 0; i < nodes.size(); i += 4) {
        SearchNode& n = nodes[i];
        if (n.status != NodeStatus::Open) {
            continue;
        }
        n.f = std::max(0.0, n.f * 0.5);
        n.g += 0.1;
        if (!heap.decrease_key(&n)) {
            heap.push(&n);  // LazyBinaryHeap
        }
    }

    while (!heap.empty()) {
        SearchNode* n = heap.pop();
        n->status = NodeStatus::Closed;
    }
}

static BenchResult benchmark_one(
    const std::string& name,
    OpenSet& heap,
    std::vector<SearchNode>& nodes,
    int rounds) {
    reset_nodes_for_bench(nodes, 1);
    run_open_set_workload(heap, nodes);

    double sum_ms = 0.0;
    for (int r = 0; r < rounds; ++r) {
        reset_nodes_for_bench(nodes, static_cast<uint32_t>(1000 + r));
        const auto t0 = std::chrono::steady_clock::now();
        run_open_set_workload(heap, nodes);
        const auto t1 = std::chrono::steady_clock::now();
        sum_ms += std::chrono::duration<double, std::milli>(t1 - t0).count();
    }

    BenchResult out;
    out.name = name;
    out.ms = sum_ms / static_cast<double>(rounds);
    return out;
}

static void benchmark_open_set_speed() {
    constexpr int kN = 50000;
    constexpr int kRounds = 8;

    std::vector<SearchNode> nodes(static_cast<std::size_t>(kN));

    BinaryHeap binary;
    LazyBinaryHeap lazy;
    PairingHeap pairing;
    BucketHeap bucket_fine(/*delta=*/0.1, /*max_cost=*/100.0);
    BucketHeap bucket_coarse(/*delta=*/1.0, /*max_cost=*/100.0);

    std::vector<BenchResult> results;
    results.push_back(benchmark_one("BinaryHeap", binary, nodes, kRounds));
    results.push_back(benchmark_one("LazyBinaryHeap", lazy, nodes, kRounds));
    results.push_back(benchmark_one("PairingHeap", pairing, nodes, kRounds));
    results.push_back(benchmark_one("BucketHeap(delta=0.1)", bucket_fine, nodes, kRounds));
    results.push_back(benchmark_one("BucketHeap(delta=1.0)", bucket_coarse, nodes, kRounds));

    const double baseline = results.front().ms;
    std::cout << "\n=== Open-set speed benchmark ===\n";
    std::cout << "workload: push N + decrease ~N/4 + pop all\n";
    std::cout << "N=" << kN << "  rounds=" << kRounds << " (avg ms)\n";
    std::cout << std::left << std::setw(28) << "name" << std::right << std::setw(12) << "ms"
              << std::setw(12) << "vs Binary" << '\n';
    std::cout << std::string(52, '-') << '\n';
    std::cout << std::fixed << std::setprecision(3);
    for (const BenchResult& r : results) {
        const double rel = (baseline > 0.0) ? (r.ms / baseline) : 0.0;
        std::cout << std::left << std::setw(28) << r.name << std::right << std::setw(12) << r.ms
                  << std::setw(11) << rel << 'x' << '\n';
    }
    std::cout << "(smaller ms is faster; vs Binary < 1 means faster than BinaryHeap)\n";
}

int main() {
    test_binary_heap_order_and_decrease();
    test_binary_heap_tie_break_larger_g();
    test_remove_arbitrary();
    test_lazy_heap_stale_entries();
    test_top_matches_next_pop();
    test_pairing_heap_decrease();
    test_pairing_many_pushes();
    test_lpa_open_set_lex_order_and_remove();
    test_bucket_heap_order_and_decrease();
    test_bucket_heap_same_bin_exact_order();
    test_bucket_heap_throws_on_over_limit();

    if (g_failures != 0) {
        std::cerr << g_failures << " assertion(s) failed.\n";
        return 1;
    }

    std::cout << "All open-set tests passed.\n";
    benchmark_open_set_speed();
    return 0;
}


==> anc/pipe_design/tests/test_pbs.cpp <==
#include "conflict/ConflictAnalyzer.h"
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "heuristic/Geometric.h"
#include "planner/high/PBS.h"
#include "planner/low/AStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/multi/PartialOrderSequencer.h"
#include "planner/open/LazyBinaryHeap.h"
#include "topology/Types.h"

#include <iostream>
#include <limits>
#include <string>
#include <vector>

using pipe_design::conflict::Conflict;
using pipe_design::conflict::ConflictAnalyzer;
using pipe_design::conflict::ConflictCluster;
using pipe_design::geom::Vec3;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::AStar;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::PBS;
using pipe_design::planner::PartialOrderSequencer;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;
using pipe_design::topology::EdgeKind;
using pipe_design::topology::GlobalTopologyPlan;
using pipe_design::topology::GroupTopologyPlan;
using pipe_design::topology::Terminal;
using pipe_design::topology::TopologyEdge;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

class MaxDeficitAnalyzer : public ConflictAnalyzer {
public:
    void score(Conflict& conflict) const override { conflict.score = conflict.deficit; }

    void score(ConflictCluster& cluster) const override {
        cluster.score = cluster.max_deficit();
    }

    const Conflict* select_conflict() const override {
        const Conflict* best = nullptr;
        float best_score = -std::numeric_limits<float>::infinity();
        for (const Conflict& c : conflicts_) {
            if (best == nullptr || c.score > best_score) {
                best = &c;
                best_score = c.score;
            }
        }
        return best;
    }
};

static GroupTopologyPlan make_pair_group(
    const std::string& gid,
    Vec3 a,
    Vec3 b,
    float radius = 0.25f) {
    GroupTopologyPlan plan(gid);
    plan.terminals = {
        Terminal{"s" + gid, a, radius},
        Terminal{"g" + gid, b, radius},
    };
    plan.edges = {
        TopologyEdge{"e0", "s" + gid, "g" + gid, radius, 0, EdgeKind::Spine},
    };
    plan.grow_order = {"e0"};
    return plan;
}

static void test_parallel_no_conflict() {
    StaticClearanceGrid sg(12, 6, 4, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;
    PartialOrderSequencer sequencer;
    MaxDeficitAnalyzer analyzer;

    GlobalTopologyPlan plans;
    plans.groups.push_back(make_pair_group("A", Vec3{0.5f, 1.5f, 0.5f}, Vec3{10.5f, 1.5f, 0.5f}));
    plans.groups.push_back(make_pair_group("B", Vec3{0.5f, 4.5f, 0.5f}, Vec3{10.5f, 4.5f, 0.5f}));

    PBS pbs;
    pbs.set_search_mode(pipe_design::planner::PBSSearchMode::DepthFirst);
    pbs.reset(plans, grid, low, h, open, actions, sequencer, analyzer);
    EXPECT_TRUE(pbs.status() == SearchStatus::Running);
    EXPECT_TRUE(pbs.search() == SearchStatus::Success);
    EXPECT_TRUE(pbs.solution().size() == 2);
    for (const auto& t : pbs.solution()) {
        EXPECT_TRUE(t.succeeded());
    }
}

static void test_crossing_resolves() {
    StaticClearanceGrid sg(11, 11, 5, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;
    PartialOrderSequencer sequencer;
    MaxDeficitAnalyzer analyzer;

    GlobalTopologyPlan plans;
    plans.groups.push_back(make_pair_group("A", Vec3{0.5f, 5.5f, 0.5f}, Vec3{10.5f, 5.5f, 0.5f}));
    plans.groups.push_back(make_pair_group("B", Vec3{5.5f, 0.5f, 0.5f}, Vec3{5.5f, 10.5f, 0.5f}));

    PBS pbs;
    pbs.set_search_mode(pipe_design::planner::PBSSearchMode::DepthFirst);
    pbs.reset(plans, grid, low, h, open, actions, sequencer, analyzer);
    EXPECT_TRUE(pbs.status() == SearchStatus::Running);
    const SearchStatus st = pbs.search(/*max_expansions=*/64);
    EXPECT_TRUE(st == SearchStatus::Success);
    if (st == SearchStatus::Success) {
        EXPECT_TRUE(pbs.solution().size() == 2);
        for (const auto& t : pbs.solution()) {
            EXPECT_TRUE(t.succeeded());
        }
        EXPECT_TRUE(pbs.expansions() >= 1);
    }
}

int main() {
    test_parallel_no_conflict();
    test_crossing_resolves();
    if (g_failures == 0) {
        std::cout << "ok\n";
        return 0;
    }
    std::cerr << g_failures << " failure(s)\n";
    return 1;
}


==> anc/pipe_design/tests/test_pillar_field.cpp <==
#include "benchmark/pillar_field/PillarFieldGenerator.h"
#include "planner/low/Path.h"

#include <iostream>

using pipe_design::benchmark::Instance;
using pipe_design::benchmark::GroupCorridors;
using pipe_design::benchmark::pillar_field::PillarFieldGenerator;
using pipe_design::geom::Vec3;
using pipe_design::grid::CellCoord;
using pipe_design::planner::Path;

static int g_fail = 0;

#define CHECK(cond)                                                            \
    do {                                                                       \
        if (!(cond)) {                                                         \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond    \
                      << "\n";                                                 \
            ++g_fail;                                                          \
        }                                                                      \
    } while (0)

static Instance make_corridor_instance() {
    Instance inst;
    inst.params.size_x = inst.params.size_y = inst.params.size_z = 16;
    inst.params.radius = 0.4f;
    inst.params.seed = 1;
    inst.success = true;

    GroupCorridors g;
    g.id = "g0";
    g.terminals.push_back({"t0", Vec3{0.5f, 8.5f, 8.5f}, 0.4f});
    g.terminals.push_back({"t1", Vec3{15.5f, 8.5f, 8.5f}, 0.4f});
    Path path;
    path.cost = 15.0;
    for (int x = 0; x < 16; ++x) {
        path.cells.push_back(CellCoord{x, 8, 8});
    }
    g.paths.push_back(path);
    inst.groups.push_back(g);
    return inst;
}

static void test_fills_toward_density() {
    Instance inst = make_corridor_instance();

    pipe_design::benchmark::pillar_field::GenParams op;
    op.density_target = 0.35f;
    op.min_edge = 2;
    op.candidates_per_round = 24;
    op.max_rounds = 64;
    op.corridor_margin = 1;
    op.seed = 42;

    PillarFieldGenerator gen(op);
    CHECK(gen.generate(inst));
    CHECK(inst.obstacle_params.density_target == op.density_target);
    CHECK(inst.obstacle_params.seed == op.seed);
    CHECK(inst.obstacle_params.corridor_margin == op.corridor_margin);
    CHECK(gen.eligible0() > 0);
    CHECK(!inst.aabbs.empty());
    CHECK(gen.density() + 1e-3f >= op.density_target ||
          gen.density() > 0.2f);
    for (const auto& box : inst.aabbs) {
        CHECK(box.mx.x > box.mn.x);
        CHECK(box.mx.y > box.mn.y);
        CHECK(box.mx.z > box.mn.z);
    }
}

static void test_zero_density() {
    Instance inst = make_corridor_instance();
    pipe_design::benchmark::pillar_field::GenParams op;
    op.density_target = 0.f;
    op.corridor_margin = 1;
    op.seed = 1;
    PillarFieldGenerator gen(op);
    CHECK(gen.generate(inst));
    CHECK(inst.aabbs.empty());
    CHECK(gen.density() == 0.f);
}

static void test_isometric_fills() {
    Instance inst = make_corridor_instance();
    pipe_design::benchmark::pillar_field::GenParams op;
    op.density_target = 0.25f;
    op.min_edge = 1;
    op.candidates_per_round = 24;
    op.max_rounds = 64;
    op.corridor_margin = 1;
    op.seed = 7;
    op.isometric = true;
    PillarFieldGenerator gen(op);
    CHECK(gen.generate(inst));
    CHECK(!inst.aabbs.empty());
}

static void test_preserves_shell_aabbs() {
    Instance inst = make_corridor_instance();
    inst.aabbs.push_back(
        {Vec3{0.f, 0.f, 0.f}, Vec3{16.f, 1.f, 16.f}});
    pipe_design::benchmark::pillar_field::GenParams op;
    op.density_target = 0.2f;
    op.corridor_margin = 1;
    op.seed = 3;
    PillarFieldGenerator gen(op);
    CHECK(gen.generate(inst));
    CHECK(inst.aabbs.size() >= 2);
    CHECK(inst.aabbs[0].mx.y == 1.f);
}

int main() {
    test_fills_toward_density();
    test_zero_density();
    test_isometric_fills();
    test_preserves_shell_aabbs();
    if (g_fail) {
        std::cerr << g_fail << " check(s) failed\n";
        return 1;
    }
    std::cout << "ok\n";
    return 0;
}


==> anc/pipe_design/tests/test_pp.cpp <==
#include "geom/Types.h"
#include "grid/CompositeGrid.h"
#include "grid/StaticClearanceGrid.h"
#include "heuristic/Geometric.h"
#include "planner/high/PP.h"
#include "planner/high/sequence/GroupLayerSwapReplanner.h"
#include "planner/low/AStar.h"
#include "planner/motion/SixConnected.h"
#include "planner/multi/PrioritySequencer.h"
#include "planner/open/LazyBinaryHeap.h"
#include "topology/Types.h"

#include <iostream>
#include <string>
#include <vector>

using pipe_design::geom::Vec3;
using pipe_design::grid::CompositeGrid;
using pipe_design::grid::StaticClearanceGrid;
using pipe_design::heuristic::Manhattan;
using pipe_design::planner::AStar;
using pipe_design::planner::GroupLayerSwapReplanner;
using pipe_design::planner::LazyBinaryHeap;
using pipe_design::planner::PP;
using pipe_design::planner::PrioritySequencer;
using pipe_design::planner::SearchNode;
using pipe_design::planner::SearchStatus;
using pipe_design::planner::motion::SixConnected;
using pipe_design::topology::EdgeKind;
using pipe_design::topology::GlobalTopologyPlan;
using pipe_design::topology::GroupTopologyPlan;
using pipe_design::topology::Terminal;
using pipe_design::topology::TopologyEdge;

static int g_failures = 0;

#define EXPECT_TRUE(cond)                                                          \
    do {                                                                           \
        if (!(cond)) {                                                             \
            std::cerr << "FAIL " << __FILE__ << ":" << __LINE__ << " " #cond "\n"; \
            ++g_failures;                                                          \
        }                                                                          \
    } while (0)

static GroupTopologyPlan make_pair_group(
    const std::string& gid,
    Vec3 a,
    Vec3 b,
    float radius = 0.25f) {
    GroupTopologyPlan plan(gid);
    plan.terminals = {
        Terminal{"s" + gid, a, radius},
        Terminal{"g" + gid, b, radius},
    };
    plan.edges = {
        TopologyEdge{"e0", "s" + gid, "g" + gid, radius, 0, EdgeKind::Spine},
    };
    plan.grow_order = {"e0"};
    return plan;
}

static void test_parallel_ok() {
    StaticClearanceGrid sg(12, 6, 4, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;
    PrioritySequencer sequencer;
    GroupLayerSwapReplanner replanner;

    GlobalTopologyPlan plans;
    plans.groups.push_back(make_pair_group("A", Vec3{0.5f, 1.5f, 0.5f}, Vec3{10.5f, 1.5f, 0.5f}));
    plans.groups.push_back(make_pair_group("B", Vec3{0.5f, 4.5f, 0.5f}, Vec3{10.5f, 4.5f, 0.5f}));

    PP pp;
    pp.reset(plans, grid, low, h, open, actions, sequencer, replanner);
    EXPECT_TRUE(pp.status() == SearchStatus::Running);
    EXPECT_TRUE(pp.search() == SearchStatus::Success);
    EXPECT_TRUE(pp.solution().size() == 2);
    for (const auto& t : pp.solution()) {
        EXPECT_TRUE(t.succeeded());
    }
}

static void test_crossing_ok() {
    // Later group dodges earlier under priority planning — no Task failure expected.
    StaticClearanceGrid sg(11, 11, 5, 1.f, 2.f);
    sg.clear();
    CompositeGrid grid(sg);

    Manhattan h(1.0);
    SixConnected actions(1.0);
    LazyBinaryHeap open;
    AStar<SearchNode> low;
    PrioritySequencer sequencer;
    GroupLayerSwapReplanner replanner;

    GlobalTopologyPlan plans;
    plans.groups.push_back(make_pair_group("A", Vec3{0.5f, 5.5f, 0.5f}, Vec3{10.5f, 5.5f, 0.5f}));
    plans.groups.push_back(make_pair_group("B", Vec3{5.5f, 0.5f, 0.5f}, Vec3{5.5f, 10.5f, 0.5f}));

    PP pp;
    pp.reset(plans, grid, low, h, open, actions, sequencer, replanner);
    EXPECT_TRUE(pp.status() == SearchStatus::Running);
    const SearchStatus st = pp.search(/*max_expansions=*/64);
    EXPECT_TRUE(st == SearchStatus::Success);
    if (st == SearchStatus::Success) {
        EXPECT_TRUE(pp.solution().size() == 2);
        for (const auto& t : pp.solution()) {
            EXPECT_TRUE(t.succeeded());
        }
    }
}

int main() {
    test_parallel_ok();
    test_crossing_ok();
    if (g_failures == 0) {
        std::cout << "ok\n";
        return 0;
    }
    std::cerr << g_failures << " failure(s)\n";
    return 1;
}


==> anc/pipe_design/tests/test_sample_kdtree.cpp <==
#include "conflict/SampleKdTree.h"

#include <cmath>
#include <cstdio>
#include <cstdlib>
#include <vector>

int main() {
    using pipe_design::conflict::SampledPoint;
    using pipe_design::conflict::SampleKdTree;
    using pipe_design::geom::Vec3;

    std::vector<SampledPoint> pts;
    pts.push_back(SampledPoint{Vec3{0, 0, 0}, 1.f});
    pts.push_back(SampledPoint{Vec3{5, 0, 0}, 2.f});
    pts.push_back(SampledPoint{Vec3{1, 0, 0}, 0.5f});
    pts.push_back(SampledPoint{Vec3{10, 10, 10}, 3.f});

    SampleKdTree tree;
    tree.build(pts);

    std::vector<std::size_t> idx;
    std::vector<float> dist;

    tree.radius_search(Vec3{0, 0, 0}, 1.5f, idx, dist);
    if (idx.size() != 2) {
        std::fprintf(stderr, "radius expected 2, got %zu\n", idx.size());
        return 1;
    }
    if (std::fabs(tree.weight(idx[0]) + tree.weight(idx[1]) - 1.5f) > 1e-5f &&
        !(tree.weight(0) == 1.f || tree.weight(2) == 0.5f)) {
        // just sanity: both hits are near origin
    }

    tree.knn_search(Vec3{0, 0, 0}, 1, idx, dist);
    if (idx.size() != 1 || idx[0] != 0 || dist[0] > 1e-5f) {
        std::fprintf(stderr, "knn failed\n");
        return 2;
    }

    // larger cloud: radius vs brute
    pts.clear();
    for (int i = 0; i < 2000; ++i) {
        pts.push_back(SampledPoint{
            Vec3{static_cast<float>(i % 40), static_cast<float>(i / 40), 0.f}, 1.f});
    }
    tree.build(pts);
    const Vec3 q{10.f, 10.f, 0.f};
    const float r = 3.f;
    tree.radius_search(q, r, idx, dist);

    std::size_t brute = 0;
    for (const auto& p : pts) {
        const float dx = p.center.x - q.x;
        const float dy = p.center.y - q.y;
        const float dz = p.center.z - q.z;
        if (dx * dx + dy * dy + dz * dz <= r * r) {
            ++brute;
        }
    }
    if (idx.size() != brute) {
        std::fprintf(stderr, "radius %zu vs brute %zu\n", idx.size(), brute);
        return 3;
    }

    std::puts("ok");
    return 0;
}

